Two-loop amplitudes for $q g \to H q$ and $q \bar{q} \to H g$ mediated by a nearly massless quark

We compute the two-loop QCD corrections to $q g \to H q$ and $q \bar{q} \to H g$ amplitudes mediated by loops of nearly massless quarks. These amplitudes provide the last missing ingredient required to compute the NLO QCD corrections to the top-bottom interference contribution to the Higgs boson transverse momentum distribution at hadron colliders.

==> anc/Omega_region1a.out <==

[Omegampp_1l_Nf+1_r1a] =  + Log(mb2*mh2^-1)*Den(z + y) * ( 2*G(1 - z,y) + 2*G(
         1,z) )

       + Den(z + y)*i_ * ( 2*G(1 - z,y)*Pi + 2*G(1,z)*Pi )

       + Den(z + y)^2*Num( - 1 + z + y) * ( 4*G(1 - z,y) + 4*G(1,z) )

       + Den(z + y) * (  - 4 - 2*G(1 - z,1 - z,y) - 2*G(1,z)*G(1 - z,y) - 2*G(
         1,1,z) ) ; 

[Omegampp_2l_Nf+1_r1a] =  + Nc^-1*z^-1 * (  - G(0,0,y)*G(0,z) )

       + Nc^-1 * ( Zeta(3)*G(0,z) - Zeta(3)*G(1,y) + 1/6*G(0,y)*G(0,z)*Pi^2 + 
         G(0,z)*G(1,1 - z,0,y) - 1/6*G(0,z)*G(1,y)*Pi^2 + G(0,0,y)*G(0,0,z) + 
         1/6*G(0,0,z)*Pi^2 - G(0,0,z)*G(1,0,y) + 1/6*G(0,1,y)*Pi^2 + G(0,1,0,z
         )*G(1,y) + G(0,1,0,0,z) - G(0,1,1,0,y) + 1/6*G(1,1 - z,y)*Pi^2 - G(1,
         1 - z,1,0,y) + 1/6*G(1,y)*G(1,z)*Pi^2 - 1/6*G(1,0,y)*Pi^2 + G(1,0,y)*
         G(1,0,z) - 1/6*G(1,0,z)*Pi^2 - G(1,0,z)*G(1,1 - z,y) - 1/6*G(1,1,y)*
         Pi^2 - G(1,1,0,z)*G(1,y) - G(1,1,0,0,y) - G(1,1,0,0,z) + G(1,1,1,0,y)
          )

       + Nc * (  - G(0,0,1,z)*G( - z,y) - G(0,1,z)*G(1,0,y) + G(1,1 - z,1 - z,
         0,y) + G(1,1 - z,0,1 - z,y) - G(1,1 - z,1,0,y) + G(1,z)*G(1,1 - z,0,y
         ) + G(1,0,1 - z,1 - z,y) + G(1,0,1 - z,y)*G(1,z) + G(1,0,y)*G(1,1,z)
          + 1/6*G(1,1,y)*Pi^2 + G(1,1,0,0,y) - G(1,1,1,0,y) )

       + i_*Nc*z^-1 * ( 1/2*G(1,0,y)*Pi )

       + Log(mb2*mh2^-1)*Nc*z^-1 * ( 1/2*G(1,0,y) )

       + Log(mb2*mh2^-1)^2*Den(z + y)*Nc^-1 * ( 1/2*G(1 - z,1 - z,y) - 3/2*G(1
          - z,y) - G( - z,1 - z,y) - G(0,1,z) - 3/2*G(1,z) + 1/2*G(1,z)*G(1 - 
         z,y) - G(1,z)*G( - z,y) + 1/2*G(1,1,z) )

       + Log(mb2*mh2^-1)^2*Den(z + y)*Nc * ( 1/2*G(1 - z,1 - z,y) + 3/2*G(1 - 
         z,y) - G( - z,1 - z,y) - G(0,1,z) + 3/2*G(1,z) + 1/2*G(1,z)*G(1 - z,y
         ) - G(1,z)*G( - z,y) + 1/2*G(1,1,z) )

       + Log(mb2*mh2^-1)^2*Den(z + y) * ( 1/3*G(1 - z,y) + 1/3*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*Nc^-1 * ( 6 - 2*G(1 - z,1 - z,1 - z,y) + 3
         *G(1 - z,1 - z,y) + G( - z,1 - z,1 - z,y) - 3/2*G( - z,1 - z,y) + 2*
         G( - z, - z,1 - z,y) + 2*G(0,0,1,z) - 3/2*G(0,1,z) + 2*G(0,1,z)*G( - 
         z,y) + G(0,1,1,z) - 2*G(1,z)*G(1 - z,1 - z,y) + 3*G(1,z)*G(1 - z,y)
          + G(1,z)*G( - z,1 - z,y) + 2*G(1,z)*G( - z, - z,y) - 3/2*G(1,z)*G(
          - z,y) + 3*G(1,1,z) - 2*G(1,1,z)*G(1 - z,y) + G(1,1,z)*G( - z,y) - 2
         *G(1,1,1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*Nc * (  - 6 - 2*G(1 - z,1 - z,1 - z,y) - 
         22/3*G(1 - z,1 - z,y) - 2*G(1 - z,1 - z,0,y) + 6*G(1 - z, - z,1 - z,y
         ) + 1/6*G(1 - z,y)*Pi^2 - 2*G(1 - z,0,1 - z,y) - 5/3*G(1 - z,0,y) + 7
         *G( - z,1 - z,1 - z,y) - 2*G(0,1 - z,1 - z,y) - 5/3*G(0,1 - z,y) - 2*
         G(0,1 - z,y)*G(1,z) - 5/3*G(0,y)*G(1,z) + G(0,y)*G(1,0,z) - 2*G(0,y)*
         G(1,1,z) - 2*G(0,z)*G(1 - z,1 - z,y) - 5/3*G(0,z)*G(1 - z,y) + G(0,z)
         *G(1 - z,0,y) + G(0,z)*G(0,1 - z,y) + 4*G(0,1,z)*G(1 - z,y) + 5*G(0,1
         ,1,z) + 1/6*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z,1 - z,y) + 6*G(1,z)*G(1 - 
         z, - z,y) - 22/3*G(1,z)*G(1 - z,y) - 2*G(1,z)*G(1 - z,0,y) + 7*G(1,z)
         *G( - z,1 - z,y) - 5/3*G(1,0,z) - 2*G(1,0,z)*G(1 - z,y) + 4*G(1,0,1,z
         ) - 22/3*G(1,1,z) - 2*G(1,1,z)*G(1 - z,y) + 7*G(1,1,z)*G( - z,y) - 2*
         G(1,1,0,z) - 2*G(1,1,1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*Nf * ( 4/3*G(1 - z,1 - z,y) - 10/9*G(1 - z
         ,y) + 1/6*G(1 - z,0,y) + 1/6*G(0,1 - z,y) + 1/6*G(0,y)*G(1,z) + 1/6*
         G(0,z)*G(1 - z,y) + 1/6*G(0,1,z) - 10/9*G(1,z) + 4/3*G(1,z)*G(1 - z,y
         ) + 1/6*G(1,0,z) + 4/3*G(1,1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*i_*Nc^-1 * ( G(1 - z,1 - z,y)*Pi - 3*G(1
          - z,y)*Pi - 2*G( - z,1 - z,y)*Pi - 2*G(0,1,z)*Pi - 3*G(1,z)*Pi + G(1
         ,z)*G(1 - z,y)*Pi - 2*G(1,z)*G( - z,y)*Pi + G(1,1,z)*Pi )

       + Log(mb2*mh2^-1)*Den(z + y)*i_ * (  - 1/3*G(1 - z,y)*Pi - 1/3*G(1,z)*
         Pi )

       + Log(mb2*mh2^-1)*Den(z + y)*i_*Nc * ( G(1 - z,1 - z,y)*Pi + 17/2*G(1
          - z,y)*Pi - 2*G( - z,1 - z,y)*Pi - 2*G(0,1,z)*Pi + 17/2*G(1,z)*Pi + 
         G(1,z)*G(1 - z,y)*Pi - 2*G(1,z)*G( - z,y)*Pi + G(1,1,z)*Pi )

       + Log(mb2*mh2^-1)*Den(z + y)*i_*Nf * (  - G(1 - z,y)*Pi - G(1,z)*Pi )

       + Log(mb2*mh2^-1)*Den(z + y)^2*Num( - 27 + 56*z + 56*y)*Nc * ( 2/9*G(1
          - z,y) + 2/9*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)^2*Num( - 3 + z + y)*Nc^-1 * (  - 2*G(1 - z
         ,y) - 2*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)^2*Num(3 + 2*z + 2*y) * (  - 2/9*G(1 - z,y)
          - 2/9*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*Num(2*z - y)*Nc*z^-1 * ( 1/2*G( - z,1 - z,
         y) + 1/2*G(1,z)*G( - z,y) )

       + Log(mb2*mh2^-1)*Den(z + y)*Num(4*z + 3*y)*Nc*z^-1 * (  - 1/6*G(0,1,z)
          )

       + Log(mb2*mh2^-1)*Den(z + y)*Num(3*z^2 - y^2)*Nc*z^-2 * ( 1/2*G(0,1,z)*
         G(0,y) )

       + Log(mb2*mh2^-1)*Den(z + y)*Num(7*z^2 - y^2)*Nc*z^-2 * (  - G( - z, - 
         z,1 - z,y) - G(0,0,1,z) - G(0,1,z)*G( - z,y) - G(1,z)*G( - z, - z,y)
          )

       + Log(mb2*mh2^-1)*Den(z + y) * (  - 2/3 + G(1 - z,1 - z,y) + G(1,z)*G(1
          - z,y) + G(1,1,z) )

       + Log(mb2*mh2^-1)*Num(z - y)*Nc*z^-2 * ( 1/2*G( - z,1 - z,0,y) + 1/2*G(
          - z,0,1 - z,y) + 1/2*G(0, - z,1 - z,y) + 1/2*G(0, - z,y)*G(1,z) - 1/
         2*G(0,1,0,y) + 1/2*G(1,z)*G( - z,0,y) )

       + Den( - 1 + z + y)*Num( - 1 + 2*z + y)*Num(1 + z - y)*Nc*z^-2 * (  - 1/
         2*G(0,z)*G(1,0,y) + 1/2*G(1,1 - z,0,y) + 1/2*G(1,0,1 - z,y) + 1/2*G(1
         ,0,y)*G(1,z) )

       + Den( - 1 + z + y)*Num(3 - 6*z + z^2 - 6*y + 6*y*z + 3*y^2)*Nc*z^-2
       * ( 1/12*G(1,y)*Pi^2 - 1/2*G(1,1,0,y) )

       + Den( - 1 + y)*Nc^-1 * (  - G(1,0,0,y) )

       + Den( - 1 + y)*Nc * ( 1/6*G(0,y)*Pi^2 )

       + Den( - 1 + y)^2*Nc^-1*y^2 * ( 1/6*G(0,0,y)*Pi^2 + G(0,1,0,0,y) )

       + Den( - 1 + y)^2*Den(z + y)*Num( - z^2 + 2*y*z^2 - y^2 - y^2*z^2 + 2*
      y^2*z^3 + 2*y^3 + 2*y^3*z^2 - y^4)*Nc*z^-2 * (  - 1/2*G(0,1,0,0,y) )

       + Den( - 1 + y)^2*Den(z + y)*Num(3*z^2 - 2*z^3 - 8*y*z^2 + 4*y*z^3 - 
      y^2 + 7*y^2*z^2 + 2*y^3 - y^4)*Nc*z^-2 * ( 1/2*G(0,0,1,0,y) )

       + Den( - 1 + y)^2*Num( - 1 + z + y)*Num(1 - z - y + 2*y*z)*Nc^-1*z^-2
       * (  - G(0,0,1,0,y) )

       + Den( - 1 + y)^2*Num( - 1 + 2*y)*Nc * (  - 1/15*Pi^4 + 3*Zeta(3)*G(0,y
         ) - 1/6*G(0,0,y)*Pi^2 )

       + Den( - 1 + y)^2*Num( - 1 + 2*y + 7*y^2)*Nc^-1 * ( 1/120*Pi^4 )

       + Den( - 1 + y)^2*Num(4 - 8*y + y^2)*Nc^-1 * ( Zeta(3)*G(0,y) )

       + Den( - 1 + y)*Den(z + y)*Den( - 1 + z + y)*Num(2*z + 2*z^2 - 7*z^3 + 
      3*z^4 + y - 2*y*z - 11*y*z^2 + 10*y*z^3 - 2*y^2 - 2*y^2*z + 9*y^2*z^2 + 
      y^3 + 2*y^3*z)*Nc*z^-2 * (  - G(1,0,y) )

       + Den( - 1 + y)*Den(z + y)*Den( - 1 + z + y)*Num(4*z - 7*z^2 + 3*z^3 + 
      5*y - 15*y*z + 10*y*z^2 - 9*y^2 + 11*y^2*z + 4*y^3)*Nc*z^-1 * ( 1/6*Pi^2
          )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num( - 4*z^2 + 16*z^3 - 
      20*z^4 + 8*z^5 + 4*y*z + 25*y*z^2 - 65*y*z^3 + 36*y*z^4 + 4*y^2 - 2*y^2*
      z - 58*y^2*z^2 + 57*y^2*z^3 - 7*y^3 - 9*y^3*z + 37*y^3*z^2 + 4*y^4 + 7*
      y^4*z - y^5)*Nc*z^-2 * ( 1/2*G(0,z)*G(0,1 - z,y) )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num( - 4*z^2 + 97*z^3 - 
      101*z^4 + 8*z^5 - 12*y*z + 125*y*z^2 - 311*y*z^3 + 117*y*z^4 - 6*y^2 + 
      43*y^2*z - 249*y^2*z^2 + 222*y^2*z^3 + 13*y^3 - 49*y^3*z + 128*y^3*z^2
       - 10*y^4 + 18*y^4*z + 3*y^5)*Nc*z^-2 * (  - 1/12*G(1,z)*Pi^2 )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num(6*z^2 - 10*z^3 + 2*
      z^4 + 2*z^5 + 12*y*z - 33*y*z^2 + 19*y*z^3 + 2*y*z^4 + 8*y^2 - 40*y^2*z
       + 44*y^2*z^2 - 7*y^2*z^3 - 19*y^3 + 43*y^3*z - 17*y^3*z^2 + 16*y^4 - 15
      *y^4*z - 5*y^5)*Nc*z^-2 * (  - 1/2*G(0,1,0,y) )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num(6*z^2 - 6*z^3 - 8*
      z^4 + 8*z^5 - 20*y*z + 23*y*z^2 - 25*y*z^3 + 24*y*z^4 - 10*y^2 + 65*y^2*
      z - 71*y^2*z^2 + 39*y^2*z^3 + 20*y^3 - 68*y^3*z + 42*y^3*z^2 - 14*y^4 + 
      23*y^4*z + 4*y^5)*Nc*z^-2 * ( 1/2*G(0,0,1,z) )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num(6*z^2 - 5*z^3 - 9*
      z^4 + 8*z^5 + 8*y*z - 15*y*z^2 - 17*y*z^3 + 25*y*z^4 + 4*y^2 - 15*y^2*z
       - 7*y^2*z^2 + 30*y^2*z^3 - 7*y^3 + 5*y^3*z + 16*y^3*z^2 + 4*y^4 + 2*y^4
      *z - y^5)*Nc*z^-2 * (  - 1/2*G(0,1,0,z) )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num(42*z^2 - 76*z^3 + 10
      *z^4 + 24*z^5 + 12*y*z - 106*y*z^2 + 72*y*z^3 + 38*y*z^4 + 12*y^2 - 9*
      y^2*z + 29*y^2*z^2 + 28*y^2*z^3 - 21*y^3 - 21*y^3*z + 35*y^3*z^2 + 12*
      y^4 + 18*y^4*z - 3*y^5)*Nc*z^-2 * (  - 1/6*G(1,0,1,z) )

       + Den( - 1 + y)*Den(z + y)^2*Den( - 1 + z + y)*Num(25*z^3 - 49*z^4 + 24
      *z^5 - 36*y*z + 82*y*z^2 - 144*y*z^3 + 97*y*z^4 - 18*y^2 + 99*y^2*z - 
      173*y^2*z^2 + 143*y^2*z^3 + 24*y^3 - 84*y^3*z + 91*y^3*z^2 - 6*y^4 + 21*
      y^4*z)*Nc*z^-2 * ( 1/6*G(1,1,0,z) )

       + Den( - 1 + y)*Den(z + y)^2*Num( - 18*z - 13*z^2 + 24*z^3 - 16*y*z + 
      61*y*z^2 - 21*y^2 + 58*y^2*z + 21*y^3)*Nc*z^-1 * ( 1/6*G(1,0,z)*G(1 - z,
         y) )

       + Den( - 1 + y)*Den(z + y)^2*Num( - 6*z + 4*z^2 + z^3 + 8*y*z - 2*y*z^2
       - 2*y^2 - y^2*z + 2*y^3)*Nc^-1*z^-1 * ( G(0,1,0,y) )

       + Den( - 1 + y)*Den(z + y)^2*Num( - 2*z + 6*z^2 + 5*z^3 + 3*y*z + 4*y*
      z^2 - 5*y^2 + 4*y^2*z + 5*y^3)*Nc*z^-1 * (  - 3*Zeta(3) )

       + Den( - 1 + y)*Den(z + y)^2*Num(6*z + z^2 + 3*z^3 - 7*y*z + 5*y*z^2 - 
      2*y^2 + 4*y^2*z + 2*y^3)*Nc^-1*z^-1 * ( Zeta(3) )

       + Den( - 1 + y)*Den(z + y)^2*Num( - 33*z^2 + 25*z^3 + 24*z^4 + 6*y*z + 
      31*y*z^2 + 23*y*z^3 - 3*y^2 - 30*y^2*z + 26*y^2*z^2 + 6*y^3 + 24*y^3*z
       - 3*y^4)*Nc*z^-2 * (  - 1/6*G(0,1,z)*G(1 - z,y) )

       + Den( - 1 + y)*Den(z + y)^2*Num( - 23*z^2 + 17*z^3 + 8*z^4 - 2*y*z + 
      35*y*z^2 - y*z^3 - y^2 - 2*y^2*z - 4*y^2*z^2 + 2*y^3 + 4*y^3*z - y^4)*Nc
      *z^-2 * (  - 1/2*G(1 - z, - z,1 - z,y) - 1/2*G(1,z)*G(1 - z, - z,y) )

       + Den( - 1 + y)*Den(z + y)^2*Num(z^2 - 92*z^3 + 8*z^4 + 6*y*z - 106*y*
      z^2 + 108*y*z^3 + 3*y^2 - 22*y^2*z + 113*y^2*z^2 - 6*y^3 + 16*y^3*z + 3*
      y^4)*Nc*z^-2 * (  - 1/12*G(1 - z,y)*Pi^2 )

       + Den( - 1 + y)*Den(z + y)*Num( - 6 - 2*z + 3*z^2 + 10*y + 5*y*z - 4*
      y^2)*Nc^-1*z^-1 * ( G(1,0,y) )

       + Den( - 1 + y)*Den(z + y)*Num( - 1 + z + y)*Num( - 3*z + 4*z^2 - y + 7
      *y*z + y^2)*Nc*z^-2 * (  - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) )

       + Den( - 1 + y)*Den(z + y)*Num( - 8*z + 3*z^2 - 2*y + 11*y*z + 2*y^2)*
      Nc^-1*z^-1 * (  - 1/6*Pi^2 )

       + Den( - 1 + y)*Den(z + y)*Num( - z + 6*z^2 - 6*y + 7*y*z + 6*y^2)*Nc*
      z^-1 * (  - 2/3*G(0,y) )

       + Den( - 1 + y)*Num( - 3 + 4*z + 3*y)*Nc*z^-1 * ( 1/6*G(0,z)*Pi^2 )

       + Den( - 1 + y)*Num( - 2 + z + 2*z^2 + 4*y - y*z - 2*y^2)*Nc*z^-2 * ( 1/
         2*G(1,0,0,y) )

       + Den( - 1 + y)*Num( - 1 + z + y)*Nc^-1*z^-1 * ( 4*G(0,y) - 1/6*G(0,y)*
         Pi^2 + G(0,0,y) )

       + Den( - 1 + y)*Num( - 1 + z + y)*Nc*z^-1 * (  - G(0,0,y) )

       + Den(z + y)*Nc^-1 * ( 2 + 3*G(1 - z,1 - z,1 - z,1 - z,y) - 1/2*G(1 - z
         ,1 - z,y)*Pi^2 - 1/2*G( - z,1 - z,y) - G( - z, - z,1 - z,1 - z,y) + 3/
         2*G( - z, - z,1 - z,y) - 2*G( - z, - z, - z,1 - z,y) - 2*G(0,0,0,1,z)
          + 3/2*G(0,0,1,z) - 2*G(0,0,1,z)*G( - z,y) - G(0,0,1,1,z) - 1/2*G(0,1
         ,z) - 2*G(0,1,z)*G( - z, - z,y) + 3/2*G(0,1,z)*G( - z,y) - G(0,1,1,z)
         *G( - z,y) + 3*G(1,z)*G(1 - z,1 - z,1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*
         Pi^2 - G(1,z)*G( - z, - z,1 - z,y) - 2*G(1,z)*G( - z, - z, - z,y) + 3/
         2*G(1,z)*G( - z, - z,y) - 1/2*G(1,z)*G( - z,y) - 1/2*G(1,1,z)*Pi^2 + 
         3*G(1,1,z)*G(1 - z,1 - z,y) - G(1,1,z)*G( - z, - z,y) + 3*G(1,1,1,z)*
         G(1 - z,y) + 3*G(1,1,1,1,z) )

       + Den(z + y)*Nc * (  - 278/9 + 3*G(1 - z,1 - z,1 - z,1 - z,y) + 19/2*G(
         1 - z,1 - z,1 - z,y) + 3*G(1 - z,1 - z,1 - z,0,y) + 3*G(1 - z,1 - z,0
         ,1 - z,y) + 3*G(1 - z,0,1 - z,1 - z,y) - 1/3*G(1 - z,0,y)*Pi^2 - G(1
          - z,1,1 - z,0,y) + 1/3*G(1 - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) + G(
         1 - z,1,0,0,y) - 2*G(1 - z,1,1,0,y) - 10*G( - z,1 - z,1 - z,1 - z,y)
          + 3*G(0,1 - z,1 - z,1 - z,y) + 3*G(0,1 - z,1 - z,y)*G(1,z) + 3*G(0,1
          - z,y)*G(1,1,z) - 1/3*G(0,y)*G(1,z)*Pi^2 - G(0,y)*G(1,0,0,z) + 3*G(0
         ,y)*G(1,1,1,z) + 10/3*G(0,z) + 3*G(0,z)*G(1 - z,1 - z,1 - z,y) + G(0,
         z)*G(1 - z,1 - z,0,y) - G(0,z)*G(1 - z,0,0,y) + G(0,z)*G(1 - z,1,0,y)
          - G(0,0,y)*G(1,0,z) - G(0,0,z)*G(1 - z,0,y) - 4*G(0,0,0,1,z) - G(0,0
         ,1,0,z) + G(0,1,0,z)*G(0,y) - G(0,1,0,0,z) - 7*G(0,1,1,1,z) + 3*G(1,z
         )*G(1 - z,1 - z,1 - z,y) + 19/2*G(1,z)*G(1 - z,1 - z,y) + 3*G(1,z)*G(
         1 - z,1 - z,0,y) + 3*G(1,z)*G(1 - z,0,1 - z,y) - G(1,z)*G(1 - z,1,0,y
         ) - 10*G(1,z)*G( - z,1 - z,1 - z,y) + 3*G(1,1,z)*G(1 - z,1 - z,y) + 
         19/2*G(1,1,z)*G(1 - z,y) + 3*G(1,1,z)*G(1 - z,0,y) - 10*G(1,1,z)*G(
          - z,1 - z,y) + 2*G(1,1,0,0,z) + 19/2*G(1,1,1,z) + 3*G(1,1,1,z)*G(1
          - z,y) - 10*G(1,1,1,z)*G( - z,y) + 3*G(1,1,1,1,z) )

       + Den(z + y)*Nf * ( 20/9 - 2*G(1 - z,1 - z,1 - z,y) - 1/6*G(1 - z,1 - z
         ,0,y) + G(1 - z,y)*Pi^2 - 1/6*G(1 - z,0,1 - z,y) - 1/6*G(0,1 - z,1 - 
         z,y) - 1/6*G(0,1 - z,y)*G(1,z) - 1/3*G(0,y) - 1/6*G(0,y)*G(1,1,z) - 1/
         3*G(0,z) - 1/6*G(0,z)*G(1 - z,1 - z,y) - 1/6*G(0,1,z)*G(1 - z,y) - 1/
         6*G(0,1,1,z) + G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z,1 - z,y) - 1/6*G(1,z)*
         G(1 - z,0,y) - 1/6*G(1,0,z)*G(1 - z,y) - 1/6*G(1,0,1,z) - 2*G(1,1,z)*
         G(1 - z,y) - 1/6*G(1,1,0,z) - 2*G(1,1,1,z) )

       + Den(z + y)*i_*Nc^-1 * ( 6*Pi - 2*G(1 - z,1 - z,1 - z,y)*Pi + 3*G(1 - 
         z,1 - z,y)*Pi + G( - z,1 - z,1 - z,y)*Pi - 3/2*G( - z,1 - z,y)*Pi + 2
         *G( - z, - z,1 - z,y)*Pi + 2*G(0,0,1,z)*Pi - 3/2*G(0,1,z)*Pi + 2*G(0,
         1,z)*G( - z,y)*Pi + G(0,1,1,z)*Pi - 2*G(1,z)*G(1 - z,1 - z,y)*Pi + 3*
         G(1,z)*G(1 - z,y)*Pi + G(1,z)*G( - z,1 - z,y)*Pi + 2*G(1,z)*G( - z,
          - z,y)*Pi - 3/2*G(1,z)*G( - z,y)*Pi + 3*G(1,1,z)*Pi - 2*G(1,1,z)*G(1
          - z,y)*Pi + G(1,1,z)*G( - z,y)*Pi - 2*G(1,1,1,z)*Pi )

       + Den(z + y)*i_ * ( 4/3*Pi + 2*G(1 - z,1 - z,y)*Pi + 2*G(1,z)*G(1 - z,y
         )*Pi + 2*G(1,1,z)*Pi )

       + Den(z + y)*i_*Nc * (  - 17*Pi - 2*G(1 - z,1 - z,1 - z,y)*Pi - 77/6*G(
         1 - z,1 - z,y)*Pi - 2*G(1 - z,1 - z,0,y)*Pi + 6*G(1 - z, - z,1 - z,y)
         *Pi + 1/6*G(1 - z,y)*Pi^3 - 2*G(1 - z,0,1 - z,y)*Pi - 5/3*G(1 - z,0,y
         )*Pi + 7*G( - z,1 - z,1 - z,y)*Pi - 2*G(0,1 - z,1 - z,y)*Pi - 5/3*G(0
         ,1 - z,y)*Pi - 2*G(0,1 - z,y)*G(1,z)*Pi - 5/3*G(0,y)*G(1,z)*Pi + G(0,
         y)*G(1,0,z)*Pi - 2*G(0,y)*G(1,1,z)*Pi - 2*G(0,z)*G(1 - z,1 - z,y)*Pi
          - 5/3*G(0,z)*G(1 - z,y)*Pi + G(0,z)*G(1 - z,0,y)*Pi + G(0,z)*G(0,1
          - z,y)*Pi + 4*G(0,1,z)*G(1 - z,y)*Pi + 5*G(0,1,1,z)*Pi + 1/6*G(1,z)*
         Pi^3 - 2*G(1,z)*G(1 - z,1 - z,y)*Pi + 6*G(1,z)*G(1 - z, - z,y)*Pi - 
         77/6*G(1,z)*G(1 - z,y)*Pi - 2*G(1,z)*G(1 - z,0,y)*Pi + 7*G(1,z)*G( - 
         z,1 - z,y)*Pi - 5/3*G(1,0,z)*Pi - 2*G(1,0,z)*G(1 - z,y)*Pi + 4*G(1,0,
         1,z)*Pi - 77/6*G(1,1,z)*Pi - 2*G(1,1,z)*G(1 - z,y)*Pi + 7*G(1,1,z)*G(
          - z,y)*Pi - 2*G(1,1,0,z)*Pi - 2*G(1,1,1,z)*Pi )

       + Den(z + y)*i_*Nf * ( 2*Pi + 7/3*G(1 - z,1 - z,y)*Pi + 1/6*G(1 - z,0,y
         )*Pi + 1/6*G(0,1 - z,y)*Pi + 1/6*G(0,y)*G(1,z)*Pi + 1/6*G(0,z)*G(1 - 
         z,y)*Pi + 1/6*G(0,1,z)*Pi + 7/3*G(1,z)*G(1 - z,y)*Pi + 1/6*G(1,0,z)*
         Pi + 7/3*G(1,1,z)*Pi )

       + Den(z + y)*Den( - 1 + z + y)*Num( - z + z^2 - 2*y + 2*y*z + y^2)*Nc*
      z^-1 * ( G(0,y)*G(0,z) )

       + Den(z + y)*Den( - 1 + z + y)*Num(6*z - 10*z^2 + 2*z^3 + 10*y - 25*y*z
       + 11*y*z^2 - 15*y^2 + 16*y^2*z + 7*y^3)*Nc*z^-2 * (  - 1/2*G( - z,1 - z
         ,0,y) - 1/2*G( - z,0,1 - z,y) - 1/2*G(1,z)*G( - z,0,y) )

       + Den(z + y)*Den( - 1 + z + y)*Num( - 2*z^2 + 4*z^3 - 4*y + y*z + 7*y*
      z^2 + 3*y^2 + 2*y^2*z - y^3)*Nc*z^-2 * (  - 1/2*G(0,z)*G( - z,1 - z,y)
          - 1/2*G(1,0,z)*G( - z,y) )

       + Den(z + y)^2*Den( - 1 + z + y)*Num(28*z - 59*z^2 + 31*z^3 + 18*y - 
      101*y*z + 83*y*z^2 - 42*y^2 + 73*y^2*z + 21*y^3)*Nc*z^-1 * (  - 1/3*G(1,
         0,z) )

       + Den(z + y)^2*Den( - 1 + z + y)*Num(2*z^2 - 4*z^3 + 2*z^4 + 12*y*z - 
      23*y*z^2 + 11*y*z^3 + 6*y^2 - 26*y^2*z + 19*y^2*z^2 - 7*y^3 + 13*y^3*z
       + 3*y^4)*Nc*z^-2 * (  - 1/2*G(0,1,z)*G(0,y) )

       + Den(z + y)^2*Den( - 1 + z + y)*Num(2*z^2 - 3*z^3 + z^4 + 8*y*z - 13*y
      *z^2 + 4*y*z^3 + 4*y^2 - 13*y^2*z + 6*y^2*z^2 - 3*y^3 + 4*y^3*z + y^4)*
      Nc*z^-2 * (  - 1/2*G(0,y)*G(1,0,z) )

       + Den(z + y)^2*Den( - 1 + z + y)*Num(6*z^2 - 14*z^3 + 8*z^4 - 24*y*z + 
      21*y*z^2 + 5*y*z^3 - 14*y^2 + 53*y^2*z - 22*y^2*z^2 + 18*y^3 - 27*y^3*z
       - 8*y^4)*Nc*z^-2 * (  - 1/2*G(0,1,z)*G( - z,y) )

       + Den(z + y)^2*Den( - 1 + z + y)*Num(6*z^2 - 12*z^3 + 4*z^4 - 20*y*z + 
      22*y*z^2 - 6*y*z^3 - 10*y^2 + 49*y^2*z - 31*y^2*z^2 + 15*y^3 - 28*y^3*z
       - 7*y^4)*Nc*z^-2 * (  - 1/2*G( - z, - z,1 - z,y) - 1/2*G(1,z)*G( - z,
          - z,y) )

       + Den(z + y)^3*Nc^-1 * ( G(1 - z, - z,1 - z,1 - z,y) + G(0,1,1,z)*G(1
          - z,y) + G(1,z)*G(1 - z, - z,1 - z,y) + G(1,0,1,1,z) + G(1,1,z)*G(1
          - z, - z,y) )

       + Den(z + y)^3*Num( - 1 + z + y)*Num(1 + z + y)*Nc^-1 * ( 6*Zeta(3)*G(1
          - z,y) )

       + Den(z + y)^3*Num( - 1 + 6*z - z^2 + 2*z^3 + 6*y - 2*y*z + 6*y*z^2 - 
      y^2 + 6*y^2*z + 2*y^3)*Nc * (  - G(0,1,1,z)*G(1 - z,y) )

       + Den(z + y)^3*Num( - 1 + 6*z + 2*z^2 + 2*z^3 + 6*y + 4*y*z + 6*y*z^2
       + 2*y^2 + 6*y^2*z + 2*y^3)*Nc * (  - G(1 - z, - z,1 - z,1 - z,y) - G(1,
         z)*G(1 - z, - z,1 - z,y) - G(1,1,z)*G(1 - z, - z,y) )

       + Den(z + y)^3*Num(1 + z^2 + 2*y*z + y^2)*Nc^-1 * (  - G(1 - z,1 - z,
          - z,1 - z,y) - G(0,1,z)*G(1 - z,1 - z,y) - G(1,z)*G(1 - z,1 - z, - z
         ,y) - G(1,0,1,z)*G(1 - z,y) - G(1,1,0,1,z) )

       + Den(z + y)^3*Num( - z^2 + 5*z^3 + z^4 + z^5 + 3*y*z^2 + 4*y*z^3 + 3*y
      *z^4 - 3*y^2*z + 5*y^2*z^2 + 3*y^2*z^3 - y^3 + 2*y^3*z + y^3*z^2)*Nc*
      z^-2 * (  - G(1,0,1,1,z) )

       + Den(z + y)^3*Num(z^2 - 3*z^3 + 7*z^4 + 3*y*z^2 + 8*y*z^3 + 9*y^2*z - 
      8*y^2*z^2 + 3*y^3 - 12*y^3*z - 3*y^4)*Nc*z^-2 * (  - G(0,1,z)*G(1 - z,1
          - z,y) )

       + Den(z + y)^3*Num(z^2 - 3*z^3 + 10*z^4 + 3*y*z^2 + 14*y*z^3 + 9*y^2*z
       - 5*y^2*z^2 + 3*y^3 - 12*y^3*z - 3*y^4)*Nc*z^-2 * (  - G(1 - z,1 - z,
          - z,1 - z,y) - G(1,z)*G(1 - z,1 - z, - z,y) )

       + Den(z + y)^3*Num(2*z^2 - 6*z^3 + 15*z^4 + 6*y*z^2 + 18*y*z^3 + 18*y^2
      *z - 14*y^2*z^2 + 6*y^3 - 22*y^3*z - 5*y^4)*Nc*z^-2 * (  - 1/2*G(1,0,1,z
         )*G(1 - z,y) - 1/2*G(1,1,0,1,z) )

       + Den(z + y)^3*Num(6*z^2 - 27*z^3 + 23*z^4 - 9*y*z^2 + 28*y*z^3 + 27*
      y^2*z - 22*y^2*z^2 + 9*y^3 - 36*y^3*z - 9*y^4)*Nc*z^-2 * (  - Zeta(3)*G(
         1 - z,y) )

       + Den(z + y)^3*Num(6*z^2 - 24*z^3 + 17*z^4 + 10*y*z^3 + 36*y^2*z - 40*
      y^2*z^2 + 12*y^3 - 42*y^3*z - 9*y^4)*Nc*z^-2 * (  - Zeta(3)*G(1,z) )

       + Den(z + y)^3*Num(6*z^2 - 2*z^3 - 2*z^4 + z^5 - 6*y*z^2 + 3*y*z^4 - 6*
      y^2*z + 6*y^2*z^2 + 3*y^2*z^3 - 2*y^3 + 4*y^3*z + y^3*z^2)*Nc^-1*z^-2
       * (  - Zeta(3)*G(1,z) )

       + Den(z + y)^2*Num( - 278 + 317*z + 317*y)*Nc * ( 1/9*G(1 - z,y) + 1/9*
         G(1,z) )

       + Den(z + y)^2*Num( - 153 + 211*z + 211*y)*i_*Nc * ( 1/9*G(1 - z,y)*Pi
          + 1/9*G(1,z)*Pi )

       + Den(z + y)^2*Num( - 12 + 17*z + 17*y)*Nf * ( 2/9*G(1 - z,1 - z,y) + 2/
         9*G(1,z)*G(1 - z,y) + 2/9*G(1,1,z) )

       + Den(z + y)^2*Num( - 12 + 17*z + 17*y) * ( 2/9*G(1 - z,1 - z,y) + 2/9*
         G(1,z)*G(1 - z,y) + 2/9*G(1,1,z) )

       + Den(z + y)^2*Num( - 11 + 3*z + 3*y)*Nc^-1 * ( 1/2*G(1 - z,1 - z,y) + 
         1/2*G(1,z)*G(1 - z,y) + 1/2*G(1,1,z) )

       + Den(z + y)^2*Num( - 9 + 14*z + 14*y)*i_*Nf * (  - 2/9*G(1 - z,y)*Pi
          - 2/9*G(1,z)*Pi )

       + Den(z + y)^2*Num( - 6 + 11*z + 11*y)*i_ * (  - 2/9*G(1 - z,y)*Pi - 2/
         9*G(1,z)*Pi )

       + Den(z + y)^2*Num( - 5 + 8*z + 8*y)*Nf * (  - 4/9*G(1 - z,y) - 4/9*G(1
         ,z) )

       + Den(z + y)^2*Num( - 5 + 8*z + 8*y) * (  - 4/9*G(1 - z,y) - 4/9*G(1,z)
          )

       + Den(z + y)^2*Num( - 3 + z + y)*i_*Nc^-1 * (  - 2*G(1 - z,y)*Pi - 2*G(
         1,z)*Pi )

       + Den(z + y)^2*Num( - 2 + 3*z + 3*y)*Nc^-1 * (  - 1/2*G(1 - z, - z,1 - 
         z,y) - 1/2*G(0,1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z, - z,y) - 1/2*G(1
         ,0,1,z) )

       + Den(z + y)^2*Num( - 2 + 5*z + 5*y)*Nc^-1 * ( 1/2*G(1 - z,y)*Pi^2 )

       + Den(z + y)^2*Num( - 1 + z + y)*Nc^-1 * (  - 2*G(1 - z,y) - 6*G(1 - z,
         1,0,y) + 6*G(0,y)*G(1,0,z) + 6*G(0,z)*G(1 - z,0,y) - 6*G(0,1,0,z) - 2
         *G(1,z) - 6*G(1,0,z)*G(1 - z,y) )

       + Den(z + y)^2*Num( - 1 + z + y)*Nf * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - 
         z,y) + 1/3*G(0,y)*G(1,z) + 1/3*G(0,z)*G(1 - z,y) + 1/3*G(0,1,z) + 1/3
         *G(1,0,z) )

       + Den(z + y)^2*Num(1 + 2*z + 2*y)*Nc^-1 * (  - G(1 - z,1 - z,1 - z,y)
          - G(1,z)*G(1 - z,1 - z,y) - G(1,1,z)*G(1 - z,y) - G(1,1,1,z) )

       + Den(z + y)^2*Num(2 + z + y)*Nc^-1 * ( 1/2*G( - z,1 - z,1 - z,y) + 1/2
         *G(0,1,1,z) + 1/2*G(1,z)*G( - z,1 - z,y) + 1/2*G(1,1,z)*G( - z,y) )

       + Den(z + y)^2*Num( - 165*z + 281*z^2 + 36*y + 245*y*z - 36*y^2)*Nc*
      z^-1 * (  - 1/18*G(1 - z,1 - z,y) - 1/18*G(1,z)*G(1 - z,y) - 1/18*G(1,1,
         z) )

       + Den(z + y)^2*Num( - 18*z + 13*z^2 - 6*y + 19*y*z + 6*y^2)*Nc*z^-1
       * (  - 1/3*G(0,z)*G(1 - z,1 - z,y) )

       + Den(z + y)^2*Num( - 14*z + 10*z^2 + 11*y*z + y^2)*Nc*z^-1 * ( 1/2*G(
          - z,1 - z,1 - z,y) + 1/2*G(1,z)*G( - z,1 - z,y) + 1/2*G(1,1,z)*G( - 
         z,y) )

       + Den(z + y)^2*Num( - 6*z + z^2 + 6*y - 5*y*z - 6*y^2)*Nc*z^-1 * (  - 1/
         3*G(1 - z,1 - z,0,y) - 1/3*G(1 - z,0,1 - z,y) - 1/3*G(0,1 - z,1 - z,y
         ) - 1/3*G(0,1 - z,y)*G(1,z) - 1/3*G(0,y)*G(1,1,z) - 1/3*G(1,z)*G(1 - 
         z,0,y) )

       + Den(z + y)^2*Num( - 6*z + 4*z^2 + 12*y - 5*y*z - 9*y^2)*Nc*z^-1 * ( 1/
         6*G(0,1,1,z) )

       + Den(z + y)^2*Num( - 6*z + 5*z^2 + 4*y*z - y^2)*Nc^-1*z^-1 * (  - G(1,
         1,0,z) )

       + Den(z + y)^2*Num( - 6*z + 14*z^2 + 13*y*z - y^2)*Nc^-1*z^-1 * ( 1/6*
         G(1,z)*Pi^2 )

       + Den(z + y)^2*Num( - 20*z^2 + 35*z^3 - 42*y*z + 71*y*z^2 + 6*y^2 + 36*
      y^2*z)*Nc*z^-2 * (  - 1/6*G(0,1,z) )

       + Den(z + y)^2*Num( - 6*z^2 + 6*z^3 + 13*y*z + 2*y*z^2 + 9*y^2 - 10*y^2
      *z - 6*y^3)*Nc*y^-1*z^-1 * ( 1/3*G(0,z)*G(1 - z,y) )

       + Den(z + y)^2*Num( - 2*z^2 + 8*z^3 - 9*y*z + 20*y*z^2 + 3*y^2 + 12*y^2
      *z)*Nc*z^-2 * ( 1/3*G(1 - z,0,y) + 1/3*G(0,1 - z,y) + 1/3*G(0,y)*G(1,z)
          )

       + Den(z + y)^2*Num( - z^2 + 2*z^3 + 2*y*z + y*z^2 + y^2 - 2*y^2*z - y^3
      )*Nc*z^-2 * ( 1/2*G(0,z)*G(1 - z,0,y) )

       + Den(z + y)^2*Num( - z^2 - 2*y*z + y*z^2 - 2*y^2 + 3*y^2*z + 2*y^3)*Nc
      *z^-2 * ( G(1 - z,1,0,y) )

       + Den(z + y)^2*Num( - 4*z^3 + 4*z^4 + 2*y*z^2 + 13*y*z^3 - 8*y^2*z + 17
      *y^2*z^2 + 2*y^3 + 8*y^3*z)*Nc*y^-1*z^-2 * (  - 1/2*G( - z,1 - z,y) - 1/
         2*G(1,z)*G( - z,y) )

       + Den(z + y)*Num( - 6 + 11*z + 5*y)*Nc^-1*z^-1 * ( G(1,0,z) )

       + Den(z + y)*Num( - 3 + z + y)*Nc * ( G(1 - z,1 - z,1,0,y) )

       + Den(z + y)*Num( - 2 + z + y)*Nc * ( G(0,0,z)*G( - z,1 - z,y) - 1/6*G(
         0,1,y)*Pi^2 + G(0,1,1,0,y) - G(1,0,0,z)*G(1 - z,y) + G(1,0,0,z)*G( - 
         z,y) )

       + Den(z + y)*Num( - 1 + z + y)*Nc * (  - G(1 - z,1 - z,0,0,y) - G(1 - z
         ,0,1 - z,0,y) - G(1 - z,0,0,1 - z,y) - G(0,1 - z,1 - z,0,y) - G(0,1
          - z,0,1 - z,y) - G(0,1 - z,0,y)*G(1,z) - G(0,0,1 - z,1 - z,y) - G(0,
         0,1 - z,y)*G(1,z) - G(0,0,y)*G(1,1,z) - G(0,0,z)*G(1 - z,1 - z,y) - 
         G(1,z)*G(1 - z,0,0,y) )

       + Den(z + y)*Num( - 4*z - z^2 + 2*z^3 - 4*y + 8*y*z + 2*y*z^2 + 5*y^2)*
      Nc*z^-2 * (  - 1/2*G(0,z)*G( - z,0,1 - z,y) )

       + Den(z + y)*Num( - 4*z + z^2 + 4*z^3 - 4*y + 8*y*z + 4*y*z^2 + 3*y^2)*
      Nc*z^-2 * (  - 1/2*G( - z, - z, - z,1 - z,y) - 1/2*G(1,z)*G( - z, - z,
          - z,y) )

       + Den(z + y)*Num( - 3*z + 5*z^2 - 3*y + 6*y*z + 3*y^2)*Nc*z^-2 * (  - 1/
         6*G(0,z)*G(1 - z,y)*Pi^2 )

       + Den(z + y)*Num( - 2*z + 3*z^2 - 2*y + 4*y*z + 3*y^2)*Nc*z^-2 * (  - 
         G(0,z)*G(0,1 - z,1 - z,y) - 1/6*G(1,0,z)*Pi^2 )

       + Den(z + y)*Num( - 2*z + 3*z^2 - 2*y + 4*y*z + 4*y^2)*Nc*z^-2 * (  - 
         G(1,1,1,0,z) )

       + Den(z + y)*Num(z + 4*z^2 + y - 2*y*z)*Nc^-1*z^-2 * ( 1/6*G( - z,1 - z
         ,y)*Pi^2 + 1/6*G(0,1,z)*Pi^2 + 1/6*G(1,z)*G( - z,y)*Pi^2 )

       + Den(z + y)*Num(2*z - 3*z^2 + z^3 + 2*y - 4*y*z + y*z^2 - 3*y^2)*Nc*
      z^-2 * ( G(0,0, - z,1 - z,y) + G(0,0, - z,y)*G(1,z) )

       + Den(z + y)*Num(2*z + 2*z^2 + 2*y - 4*y*z - 5*y^2)*Nc*z^-2 * ( G(1,0,0
         ,1,z) )

       + Den(z + y)*Num(2*z + 3*z^2 + 2*z^3 + 2*y - 4*y*z + 2*y*z^2 - 2*y^2)*
      Nc*z^-2 * ( G( - z, - z,1 - z,1 - z,y) + G(1,z)*G( - z, - z,1 - z,y) + 
         G(1,1,z)*G( - z, - z,y) )

       + Den(z + y)*Num(2*z - y)*i_*Nc*z^-1 * ( 1/2*G( - z,1 - z,y)*Pi + 1/2*
         G(1,z)*G( - z,y)*Pi )

       + Den(z + y)*Num(3*z - 5*z^2 + z^3 + 3*y - 6*y*z + y*z^2 - 4*y^2)*Nc*
      z^-2 * ( G(1,1,0,z)*G(1 - z,y) )

       + Den(z + y)*Num(3*z + z^3 + 3*y - 6*y*z + y*z^2 - 5*y^2)*Nc*z^-2 * ( 
         G(0,0,1,z)*G(1 - z,y) )

       + Den(z + y)*Num(4*z - 5*z^2 + 2*z^3 + 4*y - 8*y*z + 2*y*z^2 - 7*y^2)*
      Nc*z^-2 * (  - 1/12*G(1,1,z)*Pi^2 )

       + Den(z + y)*Num(4*z + z^2 + 4*y - 8*y*z - 5*y^2)*Nc*z^-2 * ( 1/2*G(0,
          - z,y)*G(1,0,z) + 1/2*G(0,z)*G(0, - z,1 - z,y) )

       + Den(z + y)*Num(4*z + 3*z^2 + 4*y - 8*y*z - 7*y^2)*Nc*z^-2 * ( 1/2*G(
          - z,1 - z, - z,1 - z,y) + 1/2*G(1,z)*G( - z,1 - z, - z,y) )

       + Den(z + y)*Num(4*z + 3*y)*i_*Nc*z^-1 * (  - 1/6*G(0,1,z)*Pi )

       + Den(z + y)*Num(5*z - y)*Nc^-1*z^-1 * (  - G(0,y)*G(0,z) )

       + Den(z + y)*Num(6*z - 9*z^2 + 2*z^3 + 6*y - 12*y*z + 2*y*z^2 - 5*y^2)*
      Nc*z^-2 * ( 1/2*G(0,z)*G(1 - z,0,1 - z,y) )

       + Den(z + y)*Num(6*z - 9*z^2 + 4*z^3 + 6*y - 12*y*z + 4*y*z^2 - 7*y^2)*
      Nc*z^-2 * (  - 1/12*G(1,z)*G(1 - z,y)*Pi^2 )

       + Den(z + y)*Num( - 7*z^2 + 2*z^3 + 2*y*z^2 - y^2)*Nc*z^-2 * (  - 1/2*
         G(0,0,1,z)*G(0,y) )

       + Den(z + y)*Num( - 5*z^2 + 2*z^3 + 2*y*z^2 + y^2)*Nc*z^-2 * ( 1/2*G(0,
         1,z)*G(0,1 - z,y) )

       + Den(z + y)*Num( - 3*z^2 + 2*z^3 + 2*y*z^2 - y^2)*Nc*z^-2 * ( 1/2*G(
          - z,1 - z,0,0,y) + 1/2*G( - z,0,1 - z,0,y) + 1/2*G( - z,0,0,1 - z,y)
          + 1/2*G(0,0,y)*G(0,1,z) - 1/2*G(0,1,z)*G( - z,0,y) + 1/2*G(1,z)*G(
          - z,0,0,y) - 1/2*G(1,0,z)*G( - z,1 - z,y) - 1/2*G(1,1,0,z)*G( - z,y)
          )

       + Den(z + y)*Num( - 2*z^2 + z^3 + y*z^2 + y^2)*Nc*z^-2 * ( G(0,y)*G(1,0
         ,1,z) + G(0,1,z)*G(1 - z,0,y) )

       + Den(z + y)*Num( - z^2 + z^3 + y*z^2 - y^2)*Nc*z^-2 * (  - G( - z,1 - 
         z,1,0,y) - G( - z,0,1,0,y) )

       + Den(z + y)*Num( - z^2 + 2*z^3 + 2*y*z^2 - y^2)*Nc*z^-2 * (  - G(0,1,z
         )*G( - z, - z,y) )

       + Den(z + y)*Num(z^2 + y^2)*Nc*z^-2 * (  - 1/2*G(0,1 - z,y)*G(1,0,z) )

       + Den(z + y)*Num(3*z^2 - y^2)*Nc*z^-2 * (  - 1/2*G(0,1,1 - z,0,y) - 1/2
         *G(0,1,0,1 - z,y) + 1/2*G(0,1,0,y)*G(0,z) - 1/2*G(0,1,0,y)*G(1,z) - 1/
         2*G(0,1,1,0,z) )

       + Den(z + y)*Num(3*z^2 - y^2)*i_*Nc*z^-2 * ( 1/2*G(0,1,z)*G(0,y)*Pi )

       + Den(z + y)*Num(3*z^2 + y^2)*Nc*z^-2 * ( 1/2*G(0,y)*G(1,1,0,z) - 1/2*
         G(0,1,1,z)*G(0,y) + 1/2*G(1,0,z)*G(1 - z,0,y) )

       + Den(z + y)*Num(4*z^2 + 2*z^3 + 2*y*z^2 + y^2)*Nc*z^-2 * ( G(0,1,1,z)*
         G( - z,y) )

       + Den(z + y)*Num(5*z^2 + z^3 + y*z^2 + y^2)*Nc*z^-2 * ( G(0,0,1,1,z) )

       + Den(z + y)*Num(5*z^2 + 4*z^3 + 4*y*z^2 - y^2)*Nc*z^-2 * ( 1/12*G( - z
         ,1 - z,y)*Pi^2 + 1/12*G(1,z)*G( - z,y)*Pi^2 )

       + Den(z + y)*Num(5*z^2 - y^2)*Nc*z^-2 * (  - 1/2*G(0, - z,1 - z,0,y) - 
         1/2*G(0, - z,0,1 - z,y) - 1/2*G(0, - z,0,y)*G(1,z) + 1/2*G(0,1,z)*G(
          - z,1 - z,y) + 1/2*G(0,1,z)*G(0, - z,y) + 1/2*G(0,1,0,1,z) + 1/2*G(1
         ,0,1,z)*G( - z,y) )

       + Den(z + y)*Num(7*z^2 - y^2)*i_*Nc*z^-2 * (  - G( - z, - z,1 - z,y)*Pi
          - G(0,0,1,z)*Pi - G(0,1,z)*G( - z,y)*Pi - G(1,z)*G( - z, - z,y)*Pi )

       + Den(z + y)*Num(9*z^2 + 2*z^3 + 2*y*z^2 - y^2)*Nc*z^-2 * ( 1/12*G(0,1,
         z)*Pi^2 )

       + Den(z + y)*Num(z^3 + y*z^2 - y^2)*Nc*z^-2 * ( G(1 - z,0,1,0,y) + G(0,
         1 - z,1,0,y) )

       + Den(z + y) * ( 20/9 - 2*G(1 - z,1 - z,1 - z,y) + 2/3*G(1 - z,y)*Pi^2
          + 2/3*G(1,z)*Pi^2 - 2*G(1,z)*G(1 - z,1 - z,y) - 2*G(1,1,z)*G(1 - z,y
         ) - 2*G(1,1,1,z) )

       + Num( - 6 + 5*z + 7*y)*Nc*z^-2 * ( 1/2*G(1 - z,0, - z,1 - z,y) + 1/2*
         G(1,z)*G(1 - z,0, - z,y) )

       + Num( - 6 + 7*z + 5*y)*Nc*z^-2 * ( 1/2*G(0,1,0,z)*G(1 - z,y) )

       + Num( - 4 + z + 2*z^2 + 7*y)*Nc*z^-2 * ( 1/2*G(0,1 - z, - z,1 - z,y)
          + 1/2*G(0,1 - z, - z,y)*G(1,z) )

       + Num( - 4 + 3*z + 5*y)*Nc*z^-2 * ( 1/2*G(0, - z,1 - z,1 - z,y) + 1/2*
         G(0, - z,1 - z,y)*G(1,z) + 1/2*G(0, - z,y)*G(1,1,z) + 1/2*G(0,z)*G(
          - z, - z,1 - z,y) + 1/2*G(0,0,1 - z,y)*G(0,z) + 1/2*G(1,0,z)*G( - z,
          - z,y) + 1/2*G(1,0,1,0,z) )

       + Num( - 3 + 3*z + z^2 + 3*y)*Nc*z^-2 * ( G(0,0,1,z)*G(1,y) - G(0,1,z)*
         G(1,1 - z,y) - G(1,1 - z, - z,1 - z,y) - G(1,z)*G(1,1 - z, - z,y) - 
         G(1,0, - z,1 - z,y) - G(1,0, - z,y)*G(1,z) - G(1,0,1,z)*G(1,y) )

       + Num( - 2 + z + 3*y)*Nc*z^-2 * ( G( - z,0, - z,1 - z,y) + G(0,z)*G( - 
         z,1 - z,1 - z,y) + G(1,z)*G( - z,0, - z,y) )

       + Num( - 1 + z)^2*Nc^-1*z^-2 * (  - 1/6*G(0,1 - z,y)*Pi^2 + G(0,1 - z,y
         )*G(1,0,z) + G(0,1 - z,1,0,y) - 1/6*G(0,y)*G(1,z)*Pi^2 + G(0,y)*G(1,1
         ,0,z) - G(0,z)*G(0,1 - z,0,y) - G(0,0,y)*G(1,0,z) )

       + Num( - 1 + z + y)*Nc*z^-2 * (  - 9*Zeta(3)*G(1,y) + G(1 - z,0,0,y) + 
         G(0,1 - z,0,y) + 2*G(0, - z, - z,1 - z,y) + 2*G(0, - z, - z,y)*G(1,z)
          + 1/2*G(0,z)*G(1,y)*Pi^2 + 3*G(0,z)*G(1,0,1 - z,y) + G(0,0,1 - z,y)
          + G(0,0,y)*G(1,z) - 3*G(0,1,0,z)*G(1,y) - 1/2*G(1,1 - z,y)*Pi^2 - 1/
         2*G(1,y)*G(1,z)*Pi^2 + 3*G(1,0,z)*G(1,1 - z,y) + 3*G(1,1,0,z)*G(1,y)
          )

       + Num( - 1 + 2*z)*Nc^-1*z^-2 * ( G( - z,1 - z,1,0,y) + G( - z,0,1,0,y)
          - G(0,z)*G( - z,1 - z,0,y) + G(0,0,1,0,z) + G(0,1,0,z)*G( - z,y) + 
         G(0,1,1,0,z) + G(1,0,z)*G( - z,1 - z,y) - G(1,0,z)*G( - z,0,y) + G(1,
         0,1,0,z) + G(1,1,0,z)*G( - z,y) )

       + Num( - 1 + 2*z + z^2)*Nc^-1*z^-2 * (  - G(0,1,0,z)*G(0,y) )

       + Num(3 - 3*z + z^2 - 3*y)*Nc*z^-2 * ( G(1,0,z)*G(1 - z,1 - z,y) )

       + Num(3 - 3*z + 2*z^2 - 3*y)*Nc*z^-2 * (  - 1/6*G(1 - z,1 - z,y)*Pi^2 )

       + Num(z + z^2 - y)*Nc*z^-2 * ( 2*G(0,1,z)*G(1 - z, - z,y) )

       + Num(z - y)*Nc*z^-2 * (  - G(1 - z, - z,1 - z,0,y) - G(1 - z, - z,0,1
          - z,y) + 1/2*G( - z,1 - z,1 - z,0,y) + 1/2*G( - z,1 - z,0,1 - z,y)
          + 1/2*G( - z, - z,1 - z,0,y) + 1/2*G( - z, - z,0,1 - z,y) + 1/2*G(
          - z,0,1 - z,1 - z,y) - 1/12*G(0,1 - z,y)*Pi^2 + 1/2*G(0,z)*G(1 - z,
          - z,1 - z,y) - 1/2*G(0,z)*G(0,1 - z,0,y) - G(1,z)*G(1 - z, - z,0,y)
          + 1/2*G(1,z)*G( - z,1 - z,0,y) + 1/2*G(1,z)*G( - z, - z,0,y) + 1/2*
         G(1,z)*G( - z,0,1 - z,y) + 1/2*G(1,0,z)*G(1 - z, - z,y) + 1/2*G(1,1,z
         )*G( - z,0,y) )

       + Num(z - y)*i_*Nc*z^-2 * ( 1/2*G( - z,1 - z,0,y)*Pi + 1/2*G( - z,0,1
          - z,y)*Pi + 1/2*G(0, - z,1 - z,y)*Pi + 1/2*G(0, - z,y)*G(1,z)*Pi - 1/
         2*G(0,1,0,y)*Pi + 1/2*G(1,z)*G( - z,0,y)*Pi )

       + Num(3*z + 4*z^2 - 3*y)*Nc*z^-2 * ( 1/2*G(1 - z, - z, - z,1 - z,y) + 1/
         2*G(1,z)*G(1 - z, - z, - z,y) ) ; 



==> anc/Omega_region1a.txt <==
(* Two-loop amplitudes for qg->Hq and qqb -> Hg mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formula (5.12), 
   in the decay kinematics H->qqbg, region 1a+.
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   y = t/mh2,  z = u/mh2
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegamppat1lNfp1r1a = ( + Log[mb2*mh2^(-1)]*Den[z + y] * ( 2*G[1 - z,y]
          + 2*G[1,z] )

       + Den[z + y]^2*Num[ - 1 + z + y] * ( 4*G[1 - z,y] + 4*G[1,z] )

       + Den[z + y] * (  - 4 - 2*G[1 - z,1 - z,y] + 2*G[1 - z,y]*I*Pi
          + 2*G[1,z]*I*Pi - 2*G[1,z]*G[1 - z,y] - 2*G[1,1,z] )) ; 

Omegamppat2lNfp1r1a = ( + Nc^(-1)*z^(-1) * (  - G[0,0,y]*G[0,z] )

       + Nc^(-1) * ( Zeta[3]*G[0,z] - Zeta[3]*G[1,y] + 1/6*G[0,y]*G[0,z
         ]*Pi^2 + G[0,z]*G[1,1 - z,0,y] - 1/6*G[0,z]*G[1,y]*Pi^2 + G[0,
         0,y]*G[0,0,z] + 1/6*G[0,0,z]*Pi^2 - G[0,0,z]*G[1,0,y] + 1/6*G[
         0,1,y]*Pi^2 + G[0,1,0,z]*G[1,y] + G[0,1,0,0,z] - G[0,1,1,0,y]
          + 1/6*G[1,1 - z,y]*Pi^2 - G[1,1 - z,1,0,y] + 1/6*G[1,y]*G[1,z
         ]*Pi^2 - 1/6*G[1,0,y]*Pi^2 + G[1,0,y]*G[1,0,z] - 1/6*G[1,0,z]*
         Pi^2 - G[1,0,z]*G[1,1 - z,y] - 1/6*G[1,1,y]*Pi^2 - G[1,1,0,z]*
         G[1,y] - G[1,1,0,0,y] - G[1,1,0,0,z] + G[1,1,1,0,y] )

       + Nc*z^(-1) * ( 1/2*G[1,0,y]*I*Pi )

       + Nc * (  - G[0,0,1,z]*G[ - z,y] - G[0,1,z]*G[1,0,y] + G[1,1 - z
         ,1 - z,0,y] + G[1,1 - z,0,1 - z,y] - G[1,1 - z,1,0,y] + G[1,z]
         *G[1,1 - z,0,y] + G[1,0,1 - z,1 - z,y] + G[1,0,1 - z,y]*G[1,z]
          + G[1,0,y]*G[1,1,z] + 1/6*G[1,1,y]*Pi^2 + G[1,1,0,0,y] - G[1,
         1,1,0,y] )

       + Log[mb2*mh2^(-1)]*Nc*z^(-1) * ( 1/2*G[1,0,y] )

       + Log[mb2*mh2^(-1)]^2*Den[z + y]*Nc^(-1) * ( 1/2*G[1 - z,1 - z,y
         ] - 3/2*G[1 - z,y] - G[ - z,1 - z,y] - G[0,1,z] - 3/2*G[1,z]
          + 1/2*G[1,z]*G[1 - z,y] - G[1,z]*G[ - z,y] + 1/2*G[1,1,z] )

       + Log[mb2*mh2^(-1)]^2*Den[z + y]*Nc * ( 1/2*G[1 - z,1 - z,y] + 3/
         2*G[1 - z,y] - G[ - z,1 - z,y] - G[0,1,z] + 3/2*G[1,z] + 1/2*
         G[1,z]*G[1 - z,y] - G[1,z]*G[ - z,y] + 1/2*G[1,1,z] )

       + Log[mb2*mh2^(-1)]^2*Den[z + y] * ( 1/3*G[1 - z,y] + 1/3*G[1,z]
          )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Nc^(-1) * ( 6 - 2*G[1 - z,1 - z,1
          - z,y] + 3*G[1 - z,1 - z,y] + G[1 - z,1 - z,y]*I*Pi - 3*G[1
          - z,y]*I*Pi + G[ - z,1 - z,1 - z,y] - 3/2*G[ - z,1 - z,y] - 2
         *G[ - z,1 - z,y]*I*Pi + 2*G[ - z, - z,1 - z,y] + 2*G[0,0,1,z]
          - 3/2*G[0,1,z] - 2*G[0,1,z]*I*Pi + 2*G[0,1,z]*G[ - z,y] + G[0
         ,1,1,z] - 3*G[1,z]*I*Pi - 2*G[1,z]*G[1 - z,1 - z,y] + 3*G[1,z]
         *G[1 - z,y] + G[1,z]*G[1 - z,y]*I*Pi + G[1,z]*G[ - z,1 - z,y]
          + 2*G[1,z]*G[ - z, - z,y] - 3/2*G[1,z]*G[ - z,y] - 2*G[1,z]*
         G[ - z,y]*I*Pi + 3*G[1,1,z] + G[1,1,z]*I*Pi - 2*G[1,1,z]*G[1
          - z,y] + G[1,1,z]*G[ - z,y] - 2*G[1,1,1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Nc * (  - 6 - 2*G[1 - z,1 - z,1
          - z,y] - 22/3*G[1 - z,1 - z,y] + G[1 - z,1 - z,y]*I*Pi - 2*G[
         1 - z,1 - z,0,y] + 6*G[1 - z, - z,1 - z,y] + 1/6*G[1 - z,y]*
         Pi^2 + 17/2*G[1 - z,y]*I*Pi - 2*G[1 - z,0,1 - z,y] - 5/3*G[1
          - z,0,y] + 7*G[ - z,1 - z,1 - z,y] - 2*G[ - z,1 - z,y]*I*Pi
          - 2*G[0,1 - z,1 - z,y] - 5/3*G[0,1 - z,y] - 2*G[0,1 - z,y]*G[
         1,z] - 5/3*G[0,y]*G[1,z] + G[0,y]*G[1,0,z] - 2*G[0,y]*G[1,1,z]
          - 2*G[0,z]*G[1 - z,1 - z,y] - 5/3*G[0,z]*G[1 - z,y] + G[0,z]*
         G[1 - z,0,y] + G[0,z]*G[0,1 - z,y] - 2*G[0,1,z]*I*Pi + 4*G[0,1
         ,z]*G[1 - z,y] + 5*G[0,1,1,z] + 1/6*G[1,z]*Pi^2 + 17/2*G[1,z]*
         I*Pi - 2*G[1,z]*G[1 - z,1 - z,y] + 6*G[1,z]*G[1 - z, - z,y] - 
         22/3*G[1,z]*G[1 - z,y] + G[1,z]*G[1 - z,y]*I*Pi - 2*G[1,z]*G[1
          - z,0,y] + 7*G[1,z]*G[ - z,1 - z,y] - 2*G[1,z]*G[ - z,y]*I*Pi
          - 5/3*G[1,0,z] - 2*G[1,0,z]*G[1 - z,y] + 4*G[1,0,1,z] - 22/3*
         G[1,1,z] + G[1,1,z]*I*Pi - 2*G[1,1,z]*G[1 - z,y] + 7*G[1,1,z]*
         G[ - z,y] - 2*G[1,1,0,z] - 2*G[1,1,1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Nf * ( 4/3*G[1 - z,1 - z,y] - 10/
         9*G[1 - z,y] - G[1 - z,y]*I*Pi + 1/6*G[1 - z,0,y] + 1/6*G[0,1
          - z,y] + 1/6*G[0,y]*G[1,z] + 1/6*G[0,z]*G[1 - z,y] + 1/6*G[0,
         1,z] - 10/9*G[1,z] - G[1,z]*I*Pi + 4/3*G[1,z]*G[1 - z,y] + 1/6
         *G[1,0,z] + 4/3*G[1,1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]^2*Num[ - 27 + 56*z + 56*y]*Nc
       * ( 2/9*G[1 - z,y] + 2/9*G[1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]^2*Num[ - 3 + z + y]*Nc^(-1) * ( 
          - 2*G[1 - z,y] - 2*G[1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]^2*Num[3 + 2*z + 2*y] * (  - 2/9*
         G[1 - z,y] - 2/9*G[1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Num[2*z - y]*Nc*z^(-1) * ( 1/2*G[
          - z,1 - z,y] + 1/2*G[1,z]*G[ - z,y] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Num[4*z + 3*y]*Nc*z^(-1) * (  - 1/
         6*G[0,1,z] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Num[3*z^2 - y^2]*Nc*z^(-2) * ( 1/
         2*G[0,1,z]*G[0,y] )

       + Log[mb2*mh2^(-1)]*Den[z + y]*Num[7*z^2 - y^2]*Nc*z^(-2) * ( 
          - G[ - z, - z,1 - z,y] - G[0,0,1,z] - G[0,1,z]*G[ - z,y] - G[
         1,z]*G[ - z, - z,y] )

       + Log[mb2*mh2^(-1)]*Den[z + y] * (  - 2/3 + G[1 - z,1 - z,y] - 1/
         3*G[1 - z,y]*I*Pi - 1/3*G[1,z]*I*Pi + G[1,z]*G[1 - z,y] + G[1,
         1,z] )

       + Log[mb2*mh2^(-1)]*Num[z - y]*Nc*z^(-2) * ( 1/2*G[ - z,1 - z,0,
         y] + 1/2*G[ - z,0,1 - z,y] + 1/2*G[0, - z,1 - z,y] + 1/2*G[0,
          - z,y]*G[1,z] - 1/2*G[0,1,0,y] + 1/2*G[1,z]*G[ - z,0,y] )

       + Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Num[1 + z - y]*Nc*z^(-2)
       * (  - 1/2*G[0,z]*G[1,0,y] + 1/2*G[1,1 - z,0,y] + 1/2*G[1,0,1 - 
         z,y] + 1/2*G[1,0,y]*G[1,z] )

       + Den[ - 1 + z + y]*Num[3 - 6*z + z^2 - 6*y + 6*y*z + 3*y^2]*Nc*
      z^(-2) * ( 1/12*G[1,y]*Pi^2 - 1/2*G[1,1,0,y] )

       + Den[ - 1 + y]*Nc^(-1) * (  - G[1,0,0,y] )

       + Den[ - 1 + y]*Nc * ( 1/6*G[0,y]*Pi^2 )

       + Den[ - 1 + y]^2*Nc^(-1)*y^2 * ( 1/6*G[0,0,y]*Pi^2 + G[0,1,0,0,
         y] )

       + Den[ - 1 + y]^2*Den[z + y]*Num[ - z^2 + 2*y*z^2 - y^2 - y^2*
      z^2 + 2*y^2*z^3 + 2*y^3 + 2*y^3*z^2 - y^4]*Nc*z^(-2) * (  - 1/2*
         G[0,1,0,0,y] )

       + Den[ - 1 + y]^2*Den[z + y]*Num[3*z^2 - 2*z^3 - 8*y*z^2 + 4*y*
      z^3 - y^2 + 7*y^2*z^2 + 2*y^3 - y^4]*Nc*z^(-2) * ( 1/2*G[0,0,1,0,
         y] )

       + Den[ - 1 + y]^2*Num[ - 1 + z + y]*Num[1 - z - y + 2*y*z]*
      Nc^(-1)*z^(-2) * (  - G[0,0,1,0,y] )

       + Den[ - 1 + y]^2*Num[ - 1 + 2*y]*Nc * (  - 1/15*Pi^4 + 3*Zeta[3
         ]*G[0,y] - 1/6*G[0,0,y]*Pi^2 )

       + Den[ - 1 + y]^2*Num[ - 1 + 2*y + 7*y^2]*Nc^(-1) * ( 1/120*Pi^4
          )

       + Den[ - 1 + y]^2*Num[4 - 8*y + y^2]*Nc^(-1) * ( Zeta[3]*G[0,y]
          )

       + Den[ - 1 + y]*Den[z + y]*Den[ - 1 + z + y]*Num[2*z + 2*z^2 - 7
      *z^3 + 3*z^4 + y - 2*y*z - 11*y*z^2 + 10*y*z^3 - 2*y^2 - 2*y^2*z
       + 9*y^2*z^2 + y^3 + 2*y^3*z]*Nc*z^(-2) * (  - G[1,0,y] )

       + Den[ - 1 + y]*Den[z + y]*Den[ - 1 + z + y]*Num[4*z - 7*z^2 + 3
      *z^3 + 5*y - 15*y*z + 10*y*z^2 - 9*y^2 + 11*y^2*z + 4*y^3]*Nc*
      z^(-1) * ( 1/6*Pi^2 )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[ - 4*z^2 + 16
      *z^3 - 20*z^4 + 8*z^5 + 4*y*z + 25*y*z^2 - 65*y*z^3 + 36*y*z^4 + 
      4*y^2 - 2*y^2*z - 58*y^2*z^2 + 57*y^2*z^3 - 7*y^3 - 9*y^3*z + 37*
      y^3*z^2 + 4*y^4 + 7*y^4*z - y^5]*Nc*z^(-2) * ( 1/2*G[0,z]*G[0,1
          - z,y] )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[ - 4*z^2 + 97
      *z^3 - 101*z^4 + 8*z^5 - 12*y*z + 125*y*z^2 - 311*y*z^3 + 117*y*
      z^4 - 6*y^2 + 43*y^2*z - 249*y^2*z^2 + 222*y^2*z^3 + 13*y^3 - 49*
      y^3*z + 128*y^3*z^2 - 10*y^4 + 18*y^4*z + 3*y^5]*Nc*z^(-2) * ( 
          - 1/12*G[1,z]*Pi^2 )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[6*z^2 - 10*
      z^3 + 2*z^4 + 2*z^5 + 12*y*z - 33*y*z^2 + 19*y*z^3 + 2*y*z^4 + 8*
      y^2 - 40*y^2*z + 44*y^2*z^2 - 7*y^2*z^3 - 19*y^3 + 43*y^3*z - 17*
      y^3*z^2 + 16*y^4 - 15*y^4*z - 5*y^5]*Nc*z^(-2) * (  - 1/2*G[0,1,0
         ,y] )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[6*z^2 - 6*z^3
       - 8*z^4 + 8*z^5 - 20*y*z + 23*y*z^2 - 25*y*z^3 + 24*y*z^4 - 10*
      y^2 + 65*y^2*z - 71*y^2*z^2 + 39*y^2*z^3 + 20*y^3 - 68*y^3*z + 42
      *y^3*z^2 - 14*y^4 + 23*y^4*z + 4*y^5]*Nc*z^(-2) * ( 1/2*G[0,0,1,z
         ] )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[6*z^2 - 5*z^3
       - 9*z^4 + 8*z^5 + 8*y*z - 15*y*z^2 - 17*y*z^3 + 25*y*z^4 + 4*y^2
       - 15*y^2*z - 7*y^2*z^2 + 30*y^2*z^3 - 7*y^3 + 5*y^3*z + 16*y^3*
      z^2 + 4*y^4 + 2*y^4*z - y^5]*Nc*z^(-2) * (  - 1/2*G[0,1,0,z] )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[42*z^2 - 76*
      z^3 + 10*z^4 + 24*z^5 + 12*y*z - 106*y*z^2 + 72*y*z^3 + 38*y*z^4
       + 12*y^2 - 9*y^2*z + 29*y^2*z^2 + 28*y^2*z^3 - 21*y^3 - 21*y^3*z
       + 35*y^3*z^2 + 12*y^4 + 18*y^4*z - 3*y^5]*Nc*z^(-2) * (  - 1/6*
         G[1,0,1,z] )

       + Den[ - 1 + y]*Den[z + y]^2*Den[ - 1 + z + y]*Num[25*z^3 - 49*
      z^4 + 24*z^5 - 36*y*z + 82*y*z^2 - 144*y*z^3 + 97*y*z^4 - 18*y^2
       + 99*y^2*z - 173*y^2*z^2 + 143*y^2*z^3 + 24*y^3 - 84*y^3*z + 91*
      y^3*z^2 - 6*y^4 + 21*y^4*z]*Nc*z^(-2) * ( 1/6*G[1,1,0,z] )

       + Den[ - 1 + y]*Den[z + y]^2*Num[ - 18*z - 13*z^2 + 24*z^3 - 16*
      y*z + 61*y*z^2 - 21*y^2 + 58*y^2*z + 21*y^3]*Nc*z^(-1) * ( 1/6*G[
         1,0,z]*G[1 - z,y] )

       + Den[ - 1 + y]*Den[z + y]^2*Num[ - 6*z + 4*z^2 + z^3 + 8*y*z - 
      2*y*z^2 - 2*y^2 - y^2*z + 2*y^3]*Nc^(-1)*z^(-1) * ( G[0,1,0,y] )

       + Den[ - 1 + y]*Den[z + y]^2*Num[ - 2*z + 6*z^2 + 5*z^3 + 3*y*z
       + 4*y*z^2 - 5*y^2 + 4*y^2*z + 5*y^3]*Nc*z^(-1) * (  - 3*Zeta[3]
          )

       + Den[ - 1 + y]*Den[z + y]^2*Num[6*z + z^2 + 3*z^3 - 7*y*z + 5*y
      *z^2 - 2*y^2 + 4*y^2*z + 2*y^3]*Nc^(-1)*z^(-1) * ( Zeta[3] )

       + Den[ - 1 + y]*Den[z + y]^2*Num[ - 33*z^2 + 25*z^3 + 24*z^4 + 6
      *y*z + 31*y*z^2 + 23*y*z^3 - 3*y^2 - 30*y^2*z + 26*y^2*z^2 + 6*
      y^3 + 24*y^3*z - 3*y^4]*Nc*z^(-2) * (  - 1/6*G[0,1,z]*G[1 - z,y]
          )

       + Den[ - 1 + y]*Den[z + y]^2*Num[ - 23*z^2 + 17*z^3 + 8*z^4 - 2*
      y*z + 35*y*z^2 - y*z^3 - y^2 - 2*y^2*z - 4*y^2*z^2 + 2*y^3 + 4*
      y^3*z - y^4]*Nc*z^(-2) * (  - 1/2*G[1 - z, - z,1 - z,y] - 1/2*G[1
         ,z]*G[1 - z, - z,y] )

       + Den[ - 1 + y]*Den[z + y]^2*Num[z^2 - 92*z^3 + 8*z^4 + 6*y*z - 
      106*y*z^2 + 108*y*z^3 + 3*y^2 - 22*y^2*z + 113*y^2*z^2 - 6*y^3 + 
      16*y^3*z + 3*y^4]*Nc*z^(-2) * (  - 1/12*G[1 - z,y]*Pi^2 )

       + Den[ - 1 + y]*Den[z + y]*Num[ - 6 - 2*z + 3*z^2 + 10*y + 5*y*z
       - 4*y^2]*Nc^(-1)*z^(-1) * ( G[1,0,y] )

       + Den[ - 1 + y]*Den[z + y]*Num[ - 1 + z + y]*Num[ - 3*z + 4*z^2
       - y + 7*y*z + y^2]*Nc*z^(-2) * (  - G[0, - z,1 - z,y] - G[0, - z
         ,y]*G[1,z] )

       + Den[ - 1 + y]*Den[z + y]*Num[ - 8*z + 3*z^2 - 2*y + 11*y*z + 2
      *y^2]*Nc^(-1)*z^(-1) * (  - 1/6*Pi^2 )

       + Den[ - 1 + y]*Den[z + y]*Num[ - z + 6*z^2 - 6*y + 7*y*z + 6*
      y^2]*Nc*z^(-1) * (  - 2/3*G[0,y] )

       + Den[ - 1 + y]*Num[ - 3 + 4*z + 3*y]*Nc*z^(-1) * ( 1/6*G[0,z]*
         Pi^2 )

       + Den[ - 1 + y]*Num[ - 2 + z + 2*z^2 + 4*y - y*z - 2*y^2]*Nc*
      z^(-2) * ( 1/2*G[1,0,0,y] )

       + Den[ - 1 + y]*Num[ - 1 + z + y]*Nc^(-1)*z^(-1) * ( 4*G[0,y] - 
         1/6*G[0,y]*Pi^2 + G[0,0,y] )

       + Den[ - 1 + y]*Num[ - 1 + z + y]*Nc*z^(-1) * (  - G[0,0,y] )

       + Den[z + y]*Nc^(-1) * ( 2 + 6*I*Pi + 3*G[1 - z,1 - z,1 - z,1 - 
         z,y] - 2*G[1 - z,1 - z,1 - z,y]*I*Pi - 1/2*G[1 - z,1 - z,y]*
         Pi^2 + 3*G[1 - z,1 - z,y]*I*Pi + G[ - z,1 - z,1 - z,y]*I*Pi - 
         1/2*G[ - z,1 - z,y] - 3/2*G[ - z,1 - z,y]*I*Pi - G[ - z, - z,1
          - z,1 - z,y] + 3/2*G[ - z, - z,1 - z,y] + 2*G[ - z, - z,1 - z
         ,y]*I*Pi - 2*G[ - z, - z, - z,1 - z,y] - 2*G[0,0,0,1,z] + 3/2*
         G[0,0,1,z] + 2*G[0,0,1,z]*I*Pi - 2*G[0,0,1,z]*G[ - z,y] - G[0,
         0,1,1,z] - 1/2*G[0,1,z] - 3/2*G[0,1,z]*I*Pi - 2*G[0,1,z]*G[ - 
         z, - z,y] + 3/2*G[0,1,z]*G[ - z,y] + 2*G[0,1,z]*G[ - z,y]*I*Pi
          + G[0,1,1,z]*I*Pi - G[0,1,1,z]*G[ - z,y] + 3*G[1,z]*G[1 - z,1
          - z,1 - z,y] - 2*G[1,z]*G[1 - z,1 - z,y]*I*Pi - 1/2*G[1,z]*G[
         1 - z,y]*Pi^2 + 3*G[1,z]*G[1 - z,y]*I*Pi + G[1,z]*G[ - z,1 - z
         ,y]*I*Pi - G[1,z]*G[ - z, - z,1 - z,y] - 2*G[1,z]*G[ - z, - z,
          - z,y] + 3/2*G[1,z]*G[ - z, - z,y] + 2*G[1,z]*G[ - z, - z,y]*
         I*Pi - 1/2*G[1,z]*G[ - z,y] - 3/2*G[1,z]*G[ - z,y]*I*Pi - 1/2*
         G[1,1,z]*Pi^2 + 3*G[1,1,z]*I*Pi + 3*G[1,1,z]*G[1 - z,1 - z,y]
          - 2*G[1,1,z]*G[1 - z,y]*I*Pi - G[1,1,z]*G[ - z, - z,y] + G[1,
         1,z]*G[ - z,y]*I*Pi - 2*G[1,1,1,z]*I*Pi + 3*G[1,1,1,z]*G[1 - z
         ,y] + 3*G[1,1,1,1,z] )

       + Den[z + y]*Nc * (  - 278/9 - 17*I*Pi + 3*G[1 - z,1 - z,1 - z,1
          - z,y] + 19/2*G[1 - z,1 - z,1 - z,y] - 2*G[1 - z,1 - z,1 - z,
         y]*I*Pi + 3*G[1 - z,1 - z,1 - z,0,y] - 77/6*G[1 - z,1 - z,y]*I
         *Pi + 3*G[1 - z,1 - z,0,1 - z,y] - 2*G[1 - z,1 - z,0,y]*I*Pi
          + 6*G[1 - z, - z,1 - z,y]*I*Pi + 1/6*G[1 - z,y]*I*Pi^3 + 3*G[
         1 - z,0,1 - z,1 - z,y] - 2*G[1 - z,0,1 - z,y]*I*Pi - 1/3*G[1
          - z,0,y]*Pi^2 - 5/3*G[1 - z,0,y]*I*Pi - G[1 - z,1,1 - z,0,y]
          + 1/3*G[1 - z,1,y]*Pi^2 - G[1 - z,1,0,1 - z,y] + G[1 - z,1,0,
         0,y] - 2*G[1 - z,1,1,0,y] - 10*G[ - z,1 - z,1 - z,1 - z,y] + 7
         *G[ - z,1 - z,1 - z,y]*I*Pi + 3*G[0,1 - z,1 - z,1 - z,y] - 2*
         G[0,1 - z,1 - z,y]*I*Pi + 3*G[0,1 - z,1 - z,y]*G[1,z] - 5/3*G[
         0,1 - z,y]*I*Pi - 2*G[0,1 - z,y]*G[1,z]*I*Pi + 3*G[0,1 - z,y]*
         G[1,1,z] - 1/3*G[0,y]*G[1,z]*Pi^2 - 5/3*G[0,y]*G[1,z]*I*Pi + 
         G[0,y]*G[1,0,z]*I*Pi - G[0,y]*G[1,0,0,z] - 2*G[0,y]*G[1,1,z]*I
         *Pi + 3*G[0,y]*G[1,1,1,z] + 10/3*G[0,z] + 3*G[0,z]*G[1 - z,1
          - z,1 - z,y] - 2*G[0,z]*G[1 - z,1 - z,y]*I*Pi + G[0,z]*G[1 - 
         z,1 - z,0,y] - 5/3*G[0,z]*G[1 - z,y]*I*Pi + G[0,z]*G[1 - z,0,y
         ]*I*Pi - G[0,z]*G[1 - z,0,0,y] + G[0,z]*G[1 - z,1,0,y] + G[0,z
         ]*G[0,1 - z,y]*I*Pi - G[0,0,y]*G[1,0,z] - G[0,0,z]*G[1 - z,0,y
         ] - 4*G[0,0,0,1,z] - G[0,0,1,0,z] + 4*G[0,1,z]*G[1 - z,y]*I*Pi
          + G[0,1,0,z]*G[0,y] - G[0,1,0,0,z] + 5*G[0,1,1,z]*I*Pi - 7*G[
         0,1,1,1,z] + 1/6*G[1,z]*I*Pi^3 + 3*G[1,z]*G[1 - z,1 - z,1 - z,
         y] + 19/2*G[1,z]*G[1 - z,1 - z,y] - 2*G[1,z]*G[1 - z,1 - z,y]*
         I*Pi + 3*G[1,z]*G[1 - z,1 - z,0,y] + 6*G[1,z]*G[1 - z, - z,y]*
         I*Pi - 77/6*G[1,z]*G[1 - z,y]*I*Pi + 3*G[1,z]*G[1 - z,0,1 - z,
         y] - 2*G[1,z]*G[1 - z,0,y]*I*Pi - G[1,z]*G[1 - z,1,0,y] - 10*
         G[1,z]*G[ - z,1 - z,1 - z,y] + 7*G[1,z]*G[ - z,1 - z,y]*I*Pi
          - 5/3*G[1,0,z]*I*Pi - 2*G[1,0,z]*G[1 - z,y]*I*Pi + 4*G[1,0,1,
         z]*I*Pi - 77/6*G[1,1,z]*I*Pi + 3*G[1,1,z]*G[1 - z,1 - z,y] + 
         19/2*G[1,1,z]*G[1 - z,y] - 2*G[1,1,z]*G[1 - z,y]*I*Pi + 3*G[1,
         1,z]*G[1 - z,0,y] - 10*G[1,1,z]*G[ - z,1 - z,y] + 7*G[1,1,z]*
         G[ - z,y]*I*Pi - 2*G[1,1,0,z]*I*Pi + 2*G[1,1,0,0,z] + 19/2*G[1
         ,1,1,z] - 2*G[1,1,1,z]*I*Pi + 3*G[1,1,1,z]*G[1 - z,y] - 10*G[1
         ,1,1,z]*G[ - z,y] + 3*G[1,1,1,1,z] )

       + Den[z + y]*Nf * ( 20/9 + 2*I*Pi - 2*G[1 - z,1 - z,1 - z,y] + 7/
         3*G[1 - z,1 - z,y]*I*Pi - 1/6*G[1 - z,1 - z,0,y] + G[1 - z,y]*
         Pi^2 - 1/6*G[1 - z,0,1 - z,y] + 1/6*G[1 - z,0,y]*I*Pi - 1/6*G[
         0,1 - z,1 - z,y] + 1/6*G[0,1 - z,y]*I*Pi - 1/6*G[0,1 - z,y]*G[
         1,z] - 1/3*G[0,y] + 1/6*G[0,y]*G[1,z]*I*Pi - 1/6*G[0,y]*G[1,1,
         z] - 1/3*G[0,z] - 1/6*G[0,z]*G[1 - z,1 - z,y] + 1/6*G[0,z]*G[1
          - z,y]*I*Pi + 1/6*G[0,1,z]*I*Pi - 1/6*G[0,1,z]*G[1 - z,y] - 1/
         6*G[0,1,1,z] + G[1,z]*Pi^2 - 2*G[1,z]*G[1 - z,1 - z,y] + 7/3*
         G[1,z]*G[1 - z,y]*I*Pi - 1/6*G[1,z]*G[1 - z,0,y] + 1/6*G[1,0,z
         ]*I*Pi - 1/6*G[1,0,z]*G[1 - z,y] - 1/6*G[1,0,1,z] + 7/3*G[1,1,
         z]*I*Pi - 2*G[1,1,z]*G[1 - z,y] - 1/6*G[1,1,0,z] - 2*G[1,1,1,z
         ] )

       + Den[z + y]*Den[ - 1 + z + y]*Num[ - z + z^2 - 2*y + 2*y*z + 
      y^2]*Nc*z^(-1) * ( G[0,y]*G[0,z] )

       + Den[z + y]*Den[ - 1 + z + y]*Num[6*z - 10*z^2 + 2*z^3 + 10*y
       - 25*y*z + 11*y*z^2 - 15*y^2 + 16*y^2*z + 7*y^3]*Nc*z^(-2) * ( 
          - 1/2*G[ - z,1 - z,0,y] - 1/2*G[ - z,0,1 - z,y] - 1/2*G[1,z]*
         G[ - z,0,y] )

       + Den[z + y]*Den[ - 1 + z + y]*Num[ - 2*z^2 + 4*z^3 - 4*y + y*z
       + 7*y*z^2 + 3*y^2 + 2*y^2*z - y^3]*Nc*z^(-2) * (  - 1/2*G[0,z]*
         G[ - z,1 - z,y] - 1/2*G[1,0,z]*G[ - z,y] )

       + Den[z + y]^2*Den[ - 1 + z + y]*Num[28*z - 59*z^2 + 31*z^3 + 18
      *y - 101*y*z + 83*y*z^2 - 42*y^2 + 73*y^2*z + 21*y^3]*Nc*z^(-1)
       * (  - 1/3*G[1,0,z] )

       + Den[z + y]^2*Den[ - 1 + z + y]*Num[2*z^2 - 4*z^3 + 2*z^4 + 12*
      y*z - 23*y*z^2 + 11*y*z^3 + 6*y^2 - 26*y^2*z + 19*y^2*z^2 - 7*y^3
       + 13*y^3*z + 3*y^4]*Nc*z^(-2) * (  - 1/2*G[0,1,z]*G[0,y] )

       + Den[z + y]^2*Den[ - 1 + z + y]*Num[2*z^2 - 3*z^3 + z^4 + 8*y*z
       - 13*y*z^2 + 4*y*z^3 + 4*y^2 - 13*y^2*z + 6*y^2*z^2 - 3*y^3 + 4*
      y^3*z + y^4]*Nc*z^(-2) * (  - 1/2*G[0,y]*G[1,0,z] )

       + Den[z + y]^2*Den[ - 1 + z + y]*Num[6*z^2 - 14*z^3 + 8*z^4 - 24
      *y*z + 21*y*z^2 + 5*y*z^3 - 14*y^2 + 53*y^2*z - 22*y^2*z^2 + 18*
      y^3 - 27*y^3*z - 8*y^4]*Nc*z^(-2) * (  - 1/2*G[0,1,z]*G[ - z,y] )

       + Den[z + y]^2*Den[ - 1 + z + y]*Num[6*z^2 - 12*z^3 + 4*z^4 - 20
      *y*z + 22*y*z^2 - 6*y*z^3 - 10*y^2 + 49*y^2*z - 31*y^2*z^2 + 15*
      y^3 - 28*y^3*z - 7*y^4]*Nc*z^(-2) * (  - 1/2*G[ - z, - z,1 - z,y]
          - 1/2*G[1,z]*G[ - z, - z,y] )

       + Den[z + y]^3*Nc^(-1) * ( G[1 - z, - z,1 - z,1 - z,y] + G[0,1,1
         ,z]*G[1 - z,y] + G[1,z]*G[1 - z, - z,1 - z,y] + G[1,0,1,1,z]
          + G[1,1,z]*G[1 - z, - z,y] )

       + Den[z + y]^3*Num[ - 1 + z + y]*Num[1 + z + y]*Nc^(-1) * ( 6*
         Zeta[3]*G[1 - z,y] )

       + Den[z + y]^3*Num[ - 1 + 6*z - z^2 + 2*z^3 + 6*y - 2*y*z + 6*y*
      z^2 - y^2 + 6*y^2*z + 2*y^3]*Nc * (  - G[0,1,1,z]*G[1 - z,y] )

       + Den[z + y]^3*Num[ - 1 + 6*z + 2*z^2 + 2*z^3 + 6*y + 4*y*z + 6*
      y*z^2 + 2*y^2 + 6*y^2*z + 2*y^3]*Nc * (  - G[1 - z, - z,1 - z,1
          - z,y] - G[1,z]*G[1 - z, - z,1 - z,y] - G[1,1,z]*G[1 - z, - z
         ,y] )

       + Den[z + y]^3*Num[1 + z^2 + 2*y*z + y^2]*Nc^(-1) * (  - G[1 - z
         ,1 - z, - z,1 - z,y] - G[0,1,z]*G[1 - z,1 - z,y] - G[1,z]*G[1
          - z,1 - z, - z,y] - G[1,0,1,z]*G[1 - z,y] - G[1,1,0,1,z] )

       + Den[z + y]^3*Num[ - z^2 + 5*z^3 + z^4 + z^5 + 3*y*z^2 + 4*y*
      z^3 + 3*y*z^4 - 3*y^2*z + 5*y^2*z^2 + 3*y^2*z^3 - y^3 + 2*y^3*z
       + y^3*z^2]*Nc*z^(-2) * (  - G[1,0,1,1,z] )

       + Den[z + y]^3*Num[z^2 - 3*z^3 + 7*z^4 + 3*y*z^2 + 8*y*z^3 + 9*
      y^2*z - 8*y^2*z^2 + 3*y^3 - 12*y^3*z - 3*y^4]*Nc*z^(-2) * (  - G[
         0,1,z]*G[1 - z,1 - z,y] )

       + Den[z + y]^3*Num[z^2 - 3*z^3 + 10*z^4 + 3*y*z^2 + 14*y*z^3 + 9
      *y^2*z - 5*y^2*z^2 + 3*y^3 - 12*y^3*z - 3*y^4]*Nc*z^(-2) * (  - 
         G[1 - z,1 - z, - z,1 - z,y] - G[1,z]*G[1 - z,1 - z, - z,y] )

       + Den[z + y]^3*Num[2*z^2 - 6*z^3 + 15*z^4 + 6*y*z^2 + 18*y*z^3
       + 18*y^2*z - 14*y^2*z^2 + 6*y^3 - 22*y^3*z - 5*y^4]*Nc*z^(-2)
       * (  - 1/2*G[1,0,1,z]*G[1 - z,y] - 1/2*G[1,1,0,1,z] )

       + Den[z + y]^3*Num[6*z^2 - 27*z^3 + 23*z^4 - 9*y*z^2 + 28*y*z^3
       + 27*y^2*z - 22*y^2*z^2 + 9*y^3 - 36*y^3*z - 9*y^4]*Nc*z^(-2)
       * (  - Zeta[3]*G[1 - z,y] )

       + Den[z + y]^3*Num[6*z^2 - 24*z^3 + 17*z^4 + 10*y*z^3 + 36*y^2*z
       - 40*y^2*z^2 + 12*y^3 - 42*y^3*z - 9*y^4]*Nc*z^(-2) * (  - Zeta[
         3]*G[1,z] )

       + Den[z + y]^3*Num[6*z^2 - 2*z^3 - 2*z^4 + z^5 - 6*y*z^2 + 3*y*
      z^4 - 6*y^2*z + 6*y^2*z^2 + 3*y^2*z^3 - 2*y^3 + 4*y^3*z + y^3*z^2
      ]*Nc^(-1)*z^(-2) * (  - Zeta[3]*G[1,z] )

       + Den[z + y]^2*Num[ - 278 + 317*z + 317*y]*Nc * ( 1/9*G[1 - z,y]
          + 1/9*G[1,z] )

       + Den[z + y]^2*Num[ - 153 + 211*z + 211*y]*Nc * ( 1/9*G[1 - z,y]
         *I*Pi + 1/9*G[1,z]*I*Pi )

       + Den[z + y]^2*Num[ - 12 + 17*z + 17*y]*Nf * ( 2/9*G[1 - z,1 - z
         ,y] + 2/9*G[1,z]*G[1 - z,y] + 2/9*G[1,1,z] )

       + Den[z + y]^2*Num[ - 12 + 17*z + 17*y] * ( 2/9*G[1 - z,1 - z,y]
          + 2/9*G[1,z]*G[1 - z,y] + 2/9*G[1,1,z] )

       + Den[z + y]^2*Num[ - 11 + 3*z + 3*y]*Nc^(-1) * ( 1/2*G[1 - z,1
          - z,y] + 1/2*G[1,z]*G[1 - z,y] + 1/2*G[1,1,z] )

       + Den[z + y]^2*Num[ - 9 + 14*z + 14*y]*Nf * (  - 2/9*G[1 - z,y]*
         I*Pi - 2/9*G[1,z]*I*Pi )

       + Den[z + y]^2*Num[ - 6 + 11*z + 11*y] * (  - 2/9*G[1 - z,y]*I*
         Pi - 2/9*G[1,z]*I*Pi )

       + Den[z + y]^2*Num[ - 5 + 8*z + 8*y]*Nf * (  - 4/9*G[1 - z,y] - 
         4/9*G[1,z] )

       + Den[z + y]^2*Num[ - 5 + 8*z + 8*y] * (  - 4/9*G[1 - z,y] - 4/9
         *G[1,z] )

       + Den[z + y]^2*Num[ - 3 + z + y]*Nc^(-1) * (  - 2*G[1 - z,y]*I*
         Pi - 2*G[1,z]*I*Pi )

       + Den[z + y]^2*Num[ - 2 + 3*z + 3*y]*Nc^(-1) * (  - 1/2*G[1 - z,
          - z,1 - z,y] - 1/2*G[0,1,z]*G[1 - z,y] - 1/2*G[1,z]*G[1 - z,
          - z,y] - 1/2*G[1,0,1,z] )

       + Den[z + y]^2*Num[ - 2 + 5*z + 5*y]*Nc^(-1) * ( 1/2*G[1 - z,y]*
         Pi^2 )

       + Den[z + y]^2*Num[ - 1 + z + y]*Nc^(-1) * (  - 2*G[1 - z,y] - 6
         *G[1 - z,1,0,y] + 6*G[0,y]*G[1,0,z] + 6*G[0,z]*G[1 - z,0,y] - 
         6*G[0,1,0,z] - 2*G[1,z] - 6*G[1,0,z]*G[1 - z,y] )

       + Den[z + y]^2*Num[ - 1 + z + y]*Nf * ( 1/3*G[1 - z,0,y] + 1/3*
         G[0,1 - z,y] + 1/3*G[0,y]*G[1,z] + 1/3*G[0,z]*G[1 - z,y] + 1/3
         *G[0,1,z] + 1/3*G[1,0,z] )

       + Den[z + y]^2*Num[1 + 2*z + 2*y]*Nc^(-1) * (  - G[1 - z,1 - z,1
          - z,y] - G[1,z]*G[1 - z,1 - z,y] - G[1,1,z]*G[1 - z,y] - G[1,
         1,1,z] )

       + Den[z + y]^2*Num[2 + z + y]*Nc^(-1) * ( 1/2*G[ - z,1 - z,1 - z
         ,y] + 1/2*G[0,1,1,z] + 1/2*G[1,z]*G[ - z,1 - z,y] + 1/2*G[1,1,
         z]*G[ - z,y] )

       + Den[z + y]^2*Num[ - 165*z + 281*z^2 + 36*y + 245*y*z - 36*y^2]
      *Nc*z^(-1) * (  - 1/18*G[1 - z,1 - z,y] - 1/18*G[1,z]*G[1 - z,y]
          - 1/18*G[1,1,z] )

       + Den[z + y]^2*Num[ - 18*z + 13*z^2 - 6*y + 19*y*z + 6*y^2]*Nc*
      z^(-1) * (  - 1/3*G[0,z]*G[1 - z,1 - z,y] )

       + Den[z + y]^2*Num[ - 14*z + 10*z^2 + 11*y*z + y^2]*Nc*z^(-1)
       * ( 1/2*G[ - z,1 - z,1 - z,y] + 1/2*G[1,z]*G[ - z,1 - z,y] + 1/2
         *G[1,1,z]*G[ - z,y] )

       + Den[z + y]^2*Num[ - 6*z + z^2 + 6*y - 5*y*z - 6*y^2]*Nc*z^(-1)
       * (  - 1/3*G[1 - z,1 - z,0,y] - 1/3*G[1 - z,0,1 - z,y] - 1/3*G[0
         ,1 - z,1 - z,y] - 1/3*G[0,1 - z,y]*G[1,z] - 1/3*G[0,y]*G[1,1,z
         ] - 1/3*G[1,z]*G[1 - z,0,y] )

       + Den[z + y]^2*Num[ - 6*z + 4*z^2 + 12*y - 5*y*z - 9*y^2]*Nc*
      z^(-1) * ( 1/6*G[0,1,1,z] )

       + Den[z + y]^2*Num[ - 6*z + 5*z^2 + 4*y*z - y^2]*Nc^(-1)*z^(-1)
       * (  - G[1,1,0,z] )

       + Den[z + y]^2*Num[ - 6*z + 14*z^2 + 13*y*z - y^2]*Nc^(-1)*
      z^(-1) * ( 1/6*G[1,z]*Pi^2 )

       + Den[z + y]^2*Num[ - 20*z^2 + 35*z^3 - 42*y*z + 71*y*z^2 + 6*
      y^2 + 36*y^2*z]*Nc*z^(-2) * (  - 1/6*G[0,1,z] )

       + Den[z + y]^2*Num[ - 6*z^2 + 6*z^3 + 13*y*z + 2*y*z^2 + 9*y^2
       - 10*y^2*z - 6*y^3]*Nc*y^(-1)*z^(-1) * ( 1/3*G[0,z]*G[1 - z,y] )

       + Den[z + y]^2*Num[ - 2*z^2 + 8*z^3 - 9*y*z + 20*y*z^2 + 3*y^2
       + 12*y^2*z]*Nc*z^(-2) * ( 1/3*G[1 - z,0,y] + 1/3*G[0,1 - z,y] + 
         1/3*G[0,y]*G[1,z] )

       + Den[z + y]^2*Num[ - z^2 + 2*z^3 + 2*y*z + y*z^2 + y^2 - 2*y^2*
      z - y^3]*Nc*z^(-2) * ( 1/2*G[0,z]*G[1 - z,0,y] )

       + Den[z + y]^2*Num[ - z^2 - 2*y*z + y*z^2 - 2*y^2 + 3*y^2*z + 2*
      y^3]*Nc*z^(-2) * ( G[1 - z,1,0,y] )

       + Den[z + y]^2*Num[ - 4*z^3 + 4*z^4 + 2*y*z^2 + 13*y*z^3 - 8*y^2
      *z + 17*y^2*z^2 + 2*y^3 + 8*y^3*z]*Nc*y^(-1)*z^(-2) * (  - 1/2*G[
          - z,1 - z,y] - 1/2*G[1,z]*G[ - z,y] )

       + Den[z + y]*Num[ - 6 + 11*z + 5*y]*Nc^(-1)*z^(-1) * ( G[1,0,z]
          )

       + Den[z + y]*Num[ - 3 + z + y]*Nc * ( G[1 - z,1 - z,1,0,y] )

       + Den[z + y]*Num[ - 2 + z + y]*Nc * ( G[0,0,z]*G[ - z,1 - z,y]
          - 1/6*G[0,1,y]*Pi^2 + G[0,1,1,0,y] - G[1,0,0,z]*G[1 - z,y] + 
         G[1,0,0,z]*G[ - z,y] )

       + Den[z + y]*Num[ - 1 + z + y]*Nc * (  - G[1 - z,1 - z,0,0,y] - 
         G[1 - z,0,1 - z,0,y] - G[1 - z,0,0,1 - z,y] - G[0,1 - z,1 - z,
         0,y] - G[0,1 - z,0,1 - z,y] - G[0,1 - z,0,y]*G[1,z] - G[0,0,1
          - z,1 - z,y] - G[0,0,1 - z,y]*G[1,z] - G[0,0,y]*G[1,1,z] - G[
         0,0,z]*G[1 - z,1 - z,y] - G[1,z]*G[1 - z,0,0,y] )

       + Den[z + y]*Num[ - 4*z - z^2 + 2*z^3 - 4*y + 8*y*z + 2*y*z^2 + 
      5*y^2]*Nc*z^(-2) * (  - 1/2*G[0,z]*G[ - z,0,1 - z,y] )

       + Den[z + y]*Num[ - 4*z + z^2 + 4*z^3 - 4*y + 8*y*z + 4*y*z^2 + 
      3*y^2]*Nc*z^(-2) * (  - 1/2*G[ - z, - z, - z,1 - z,y] - 1/2*G[1,z
         ]*G[ - z, - z, - z,y] )

       + Den[z + y]*Num[ - 3*z + 5*z^2 - 3*y + 6*y*z + 3*y^2]*Nc*z^(-2)
       * (  - 1/6*G[0,z]*G[1 - z,y]*Pi^2 )

       + Den[z + y]*Num[ - 2*z + 3*z^2 - 2*y + 4*y*z + 3*y^2]*Nc*z^(-2)
       * (  - G[0,z]*G[0,1 - z,1 - z,y] - 1/6*G[1,0,z]*Pi^2 )

       + Den[z + y]*Num[ - 2*z + 3*z^2 - 2*y + 4*y*z + 4*y^2]*Nc*z^(-2)
       * (  - G[1,1,1,0,z] )

       + Den[z + y]*Num[z + 4*z^2 + y - 2*y*z]*Nc^(-1)*z^(-2) * ( 1/6*
         G[ - z,1 - z,y]*Pi^2 + 1/6*G[0,1,z]*Pi^2 + 1/6*G[1,z]*G[ - z,y
         ]*Pi^2 )

       + Den[z + y]*Num[2*z - 3*z^2 + z^3 + 2*y - 4*y*z + y*z^2 - 3*y^2
      ]*Nc*z^(-2) * ( G[0,0, - z,1 - z,y] + G[0,0, - z,y]*G[1,z] )

       + Den[z + y]*Num[2*z + 2*z^2 + 2*y - 4*y*z - 5*y^2]*Nc*z^(-2)
       * ( G[1,0,0,1,z] )

       + Den[z + y]*Num[2*z + 3*z^2 + 2*z^3 + 2*y - 4*y*z + 2*y*z^2 - 2
      *y^2]*Nc*z^(-2) * ( G[ - z, - z,1 - z,1 - z,y] + G[1,z]*G[ - z,
          - z,1 - z,y] + G[1,1,z]*G[ - z, - z,y] )

       + Den[z + y]*Num[2*z - y]*Nc*z^(-1) * ( 1/2*G[ - z,1 - z,y]*I*Pi
          + 1/2*G[1,z]*G[ - z,y]*I*Pi )

       + Den[z + y]*Num[3*z - 5*z^2 + z^3 + 3*y - 6*y*z + y*z^2 - 4*y^2
      ]*Nc*z^(-2) * ( G[1,1,0,z]*G[1 - z,y] )

       + Den[z + y]*Num[3*z + z^3 + 3*y - 6*y*z + y*z^2 - 5*y^2]*Nc*
      z^(-2) * ( G[0,0,1,z]*G[1 - z,y] )

       + Den[z + y]*Num[4*z - 5*z^2 + 2*z^3 + 4*y - 8*y*z + 2*y*z^2 - 7
      *y^2]*Nc*z^(-2) * (  - 1/12*G[1,1,z]*Pi^2 )

       + Den[z + y]*Num[4*z + z^2 + 4*y - 8*y*z - 5*y^2]*Nc*z^(-2) * ( 
         1/2*G[0, - z,y]*G[1,0,z] + 1/2*G[0,z]*G[0, - z,1 - z,y] )

       + Den[z + y]*Num[4*z + 3*z^2 + 4*y - 8*y*z - 7*y^2]*Nc*z^(-2)
       * ( 1/2*G[ - z,1 - z, - z,1 - z,y] + 1/2*G[1,z]*G[ - z,1 - z, - 
         z,y] )

       + Den[z + y]*Num[4*z + 3*y]*Nc*z^(-1) * (  - 1/6*G[0,1,z]*I*Pi )

       + Den[z + y]*Num[5*z - y]*Nc^(-1)*z^(-1) * (  - G[0,y]*G[0,z] )

       + Den[z + y]*Num[6*z - 9*z^2 + 2*z^3 + 6*y - 12*y*z + 2*y*z^2 - 
      5*y^2]*Nc*z^(-2) * ( 1/2*G[0,z]*G[1 - z,0,1 - z,y] )

       + Den[z + y]*Num[6*z - 9*z^2 + 4*z^3 + 6*y - 12*y*z + 4*y*z^2 - 
      7*y^2]*Nc*z^(-2) * (  - 1/12*G[1,z]*G[1 - z,y]*Pi^2 )

       + Den[z + y]*Num[ - 7*z^2 + 2*z^3 + 2*y*z^2 - y^2]*Nc*z^(-2)
       * (  - 1/2*G[0,0,1,z]*G[0,y] )

       + Den[z + y]*Num[ - 5*z^2 + 2*z^3 + 2*y*z^2 + y^2]*Nc*z^(-2)
       * ( 1/2*G[0,1,z]*G[0,1 - z,y] )

       + Den[z + y]*Num[ - 3*z^2 + 2*z^3 + 2*y*z^2 - y^2]*Nc*z^(-2)
       * ( 1/2*G[ - z,1 - z,0,0,y] + 1/2*G[ - z,0,1 - z,0,y] + 1/2*G[
          - z,0,0,1 - z,y] + 1/2*G[0,0,y]*G[0,1,z] - 1/2*G[0,1,z]*G[ - 
         z,0,y] + 1/2*G[1,z]*G[ - z,0,0,y] - 1/2*G[1,0,z]*G[ - z,1 - z,
         y] - 1/2*G[1,1,0,z]*G[ - z,y] )

       + Den[z + y]*Num[ - 2*z^2 + z^3 + y*z^2 + y^2]*Nc*z^(-2) * ( G[0
         ,y]*G[1,0,1,z] + G[0,1,z]*G[1 - z,0,y] )

       + Den[z + y]*Num[ - z^2 + z^3 + y*z^2 - y^2]*Nc*z^(-2) * (  - G[
          - z,1 - z,1,0,y] - G[ - z,0,1,0,y] )

       + Den[z + y]*Num[ - z^2 + 2*z^3 + 2*y*z^2 - y^2]*Nc*z^(-2) * ( 
          - G[0,1,z]*G[ - z, - z,y] )

       + Den[z + y]*Num[z^2 + y^2]*Nc*z^(-2) * (  - 1/2*G[0,1 - z,y]*G[
         1,0,z] )

       + Den[z + y]*Num[3*z^2 - y^2]*Nc*z^(-2) * (  - 1/2*G[0,1,1 - z,0
         ,y] + 1/2*G[0,1,z]*G[0,y]*I*Pi - 1/2*G[0,1,0,1 - z,y] + 1/2*G[
         0,1,0,y]*G[0,z] - 1/2*G[0,1,0,y]*G[1,z] - 1/2*G[0,1,1,0,z] )

       + Den[z + y]*Num[3*z^2 + y^2]*Nc*z^(-2) * ( 1/2*G[0,y]*G[1,1,0,z
         ] - 1/2*G[0,1,1,z]*G[0,y] + 1/2*G[1,0,z]*G[1 - z,0,y] )

       + Den[z + y]*Num[4*z^2 + 2*z^3 + 2*y*z^2 + y^2]*Nc*z^(-2) * ( G[
         0,1,1,z]*G[ - z,y] )

       + Den[z + y]*Num[5*z^2 + z^3 + y*z^2 + y^2]*Nc*z^(-2) * ( G[0,0,
         1,1,z] )

       + Den[z + y]*Num[5*z^2 + 4*z^3 + 4*y*z^2 - y^2]*Nc*z^(-2) * ( 1/
         12*G[ - z,1 - z,y]*Pi^2 + 1/12*G[1,z]*G[ - z,y]*Pi^2 )

       + Den[z + y]*Num[5*z^2 - y^2]*Nc*z^(-2) * (  - 1/2*G[0, - z,1 - 
         z,0,y] - 1/2*G[0, - z,0,1 - z,y] - 1/2*G[0, - z,0,y]*G[1,z] + 
         1/2*G[0,1,z]*G[ - z,1 - z,y] + 1/2*G[0,1,z]*G[0, - z,y] + 1/2*
         G[0,1,0,1,z] + 1/2*G[1,0,1,z]*G[ - z,y] )

       + Den[z + y]*Num[7*z^2 - y^2]*Nc*z^(-2) * (  - G[ - z, - z,1 - z
         ,y]*I*Pi - G[0,0,1,z]*I*Pi - G[0,1,z]*G[ - z,y]*I*Pi - G[1,z]*
         G[ - z, - z,y]*I*Pi )

       + Den[z + y]*Num[9*z^2 + 2*z^3 + 2*y*z^2 - y^2]*Nc*z^(-2) * ( 1/
         12*G[0,1,z]*Pi^2 )

       + Den[z + y]*Num[z^3 + y*z^2 - y^2]*Nc*z^(-2) * ( G[1 - z,0,1,0,
         y] + G[0,1 - z,1,0,y] )

       + Den[z + y] * ( 20/9 + 4/3*I*Pi - 2*G[1 - z,1 - z,1 - z,y] + 2*
         G[1 - z,1 - z,y]*I*Pi + 2/3*G[1 - z,y]*Pi^2 + 2/3*G[1,z]*Pi^2
          - 2*G[1,z]*G[1 - z,1 - z,y] + 2*G[1,z]*G[1 - z,y]*I*Pi + 2*G[
         1,1,z]*I*Pi - 2*G[1,1,z]*G[1 - z,y] - 2*G[1,1,1,z] )

       + Num[ - 6 + 5*z + 7*y]*Nc*z^(-2) * ( 1/2*G[1 - z,0, - z,1 - z,y
         ] + 1/2*G[1,z]*G[1 - z,0, - z,y] )

       + Num[ - 6 + 7*z + 5*y]*Nc*z^(-2) * ( 1/2*G[0,1,0,z]*G[1 - z,y]
          )

       + Num[ - 4 + z + 2*z^2 + 7*y]*Nc*z^(-2) * ( 1/2*G[0,1 - z, - z,1
          - z,y] + 1/2*G[0,1 - z, - z,y]*G[1,z] )

       + Num[ - 4 + 3*z + 5*y]*Nc*z^(-2) * ( 1/2*G[0, - z,1 - z,1 - z,y
         ] + 1/2*G[0, - z,1 - z,y]*G[1,z] + 1/2*G[0, - z,y]*G[1,1,z] + 
         1/2*G[0,z]*G[ - z, - z,1 - z,y] + 1/2*G[0,0,1 - z,y]*G[0,z] + 
         1/2*G[1,0,z]*G[ - z, - z,y] + 1/2*G[1,0,1,0,z] )

       + Num[ - 3 + 3*z + z^2 + 3*y]*Nc*z^(-2) * ( G[0,0,1,z]*G[1,y] - 
         G[0,1,z]*G[1,1 - z,y] - G[1,1 - z, - z,1 - z,y] - G[1,z]*G[1,1
          - z, - z,y] - G[1,0, - z,1 - z,y] - G[1,0, - z,y]*G[1,z] - G[
         1,0,1,z]*G[1,y] )

       + Num[ - 2 + z + 3*y]*Nc*z^(-2) * ( G[ - z,0, - z,1 - z,y] + G[0
         ,z]*G[ - z,1 - z,1 - z,y] + G[1,z]*G[ - z,0, - z,y] )

       + Num[ - 1 + z]^2*Nc^(-1)*z^(-2) * (  - 1/6*G[0,1 - z,y]*Pi^2 + 
         G[0,1 - z,y]*G[1,0,z] + G[0,1 - z,1,0,y] - 1/6*G[0,y]*G[1,z]*
         Pi^2 + G[0,y]*G[1,1,0,z] - G[0,z]*G[0,1 - z,0,y] - G[0,0,y]*G[
         1,0,z] )

       + Num[ - 1 + z + y]*Nc*z^(-2) * (  - 9*Zeta[3]*G[1,y] + G[1 - z,
         0,0,y] + G[0,1 - z,0,y] + 2*G[0, - z, - z,1 - z,y] + 2*G[0, - 
         z, - z,y]*G[1,z] + 1/2*G[0,z]*G[1,y]*Pi^2 + 3*G[0,z]*G[1,0,1
          - z,y] + G[0,0,1 - z,y] + G[0,0,y]*G[1,z] - 3*G[0,1,0,z]*G[1,
         y] - 1/2*G[1,1 - z,y]*Pi^2 - 1/2*G[1,y]*G[1,z]*Pi^2 + 3*G[1,0,
         z]*G[1,1 - z,y] + 3*G[1,1,0,z]*G[1,y] )

       + Num[ - 1 + 2*z]*Nc^(-1)*z^(-2) * ( G[ - z,1 - z,1,0,y] + G[ - 
         z,0,1,0,y] - G[0,z]*G[ - z,1 - z,0,y] + G[0,0,1,0,z] + G[0,1,0
         ,z]*G[ - z,y] + G[0,1,1,0,z] + G[1,0,z]*G[ - z,1 - z,y] - G[1,
         0,z]*G[ - z,0,y] + G[1,0,1,0,z] + G[1,1,0,z]*G[ - z,y] )

       + Num[ - 1 + 2*z + z^2]*Nc^(-1)*z^(-2) * (  - G[0,1,0,z]*G[0,y]
          )

       + Num[3 - 3*z + z^2 - 3*y]*Nc*z^(-2) * ( G[1,0,z]*G[1 - z,1 - z,
         y] )

       + Num[3 - 3*z + 2*z^2 - 3*y]*Nc*z^(-2) * (  - 1/6*G[1 - z,1 - z,
         y]*Pi^2 )

       + Num[z + z^2 - y]*Nc*z^(-2) * ( 2*G[0,1,z]*G[1 - z, - z,y] )

       + Num[z - y]*Nc*z^(-2) * (  - G[1 - z, - z,1 - z,0,y] - G[1 - z,
          - z,0,1 - z,y] + 1/2*G[ - z,1 - z,1 - z,0,y] + 1/2*G[ - z,1
          - z,0,1 - z,y] + 1/2*G[ - z,1 - z,0,y]*I*Pi + 1/2*G[ - z, - z
         ,1 - z,0,y] + 1/2*G[ - z, - z,0,1 - z,y] + 1/2*G[ - z,0,1 - z,
         1 - z,y] + 1/2*G[ - z,0,1 - z,y]*I*Pi - 1/12*G[0,1 - z,y]*Pi^2
          + 1/2*G[0, - z,1 - z,y]*I*Pi + 1/2*G[0, - z,y]*G[1,z]*I*Pi + 
         1/2*G[0,z]*G[1 - z, - z,1 - z,y] - 1/2*G[0,z]*G[0,1 - z,0,y]
          - 1/2*G[0,1,0,y]*I*Pi - G[1,z]*G[1 - z, - z,0,y] + 1/2*G[1,z]
         *G[ - z,1 - z,0,y] + 1/2*G[1,z]*G[ - z, - z,0,y] + 1/2*G[1,z]*
         G[ - z,0,1 - z,y] + 1/2*G[1,z]*G[ - z,0,y]*I*Pi + 1/2*G[1,0,z]
         *G[1 - z, - z,y] + 1/2*G[1,1,z]*G[ - z,0,y] )

       + Num[3*z + 4*z^2 - 3*y]*Nc*z^(-2) * ( 1/2*G[1 - z, - z, - z,1
          - z,y] + 1/2*G[1,z]*G[1 - z, - z, - z,y] )) ; 



==> anc/Omega_region2a.out <==

[Omegampp_1l_Nf+1_r2a] =  + Log(mb2*mh2^-1)*Den( - 1 + v2)*v2 * (  - 2*G(0,v2)
          )

       + Den( - 1 + v2)*v2 * (  - 4 - 2*G(0,0,v2) )

       + Den( - 1 + v2)*i_*v2 * (  - 2*G(0,v2)*Pi )

       + Den( - 1 + v2)^2*v2 * ( 4*G(0,v2) ) ; 

[Omegampp_2l_Nf+1_r2a] =  + Nc^-1 * ( Zeta(3)*G(1 - v2,u2) - 2*Zeta(3)*G( - v2
         ,u2) - G(1 - v2,1 - v2, - v2,0,u2) - 1/3*G(1 - v2,1 - v2,u2)*Pi^2 + 
         G(1 - v2,1 - v2,0,0,u2) + G(1 - v2,0,1 - v2,0,u2) - G(1 - v2,0, - v2,
         0,u2) - 2/3*G(1 - v2,0,u2)*Pi^2 + G(1 - v2,0,0,1 - v2,u2) - G(1 - v2,
         0,1,1 - v2,u2) + G(1 - v2,1,1 - v2,1 - v2,u2) - 1/6*G(1 - v2,1,u2)*
         Pi^2 - G(1 - v2,1,1,1 - v2,u2) - G( - v2,1 - v2,1 - v2,0,u2) + G( - 
         v2,1 - v2, - v2,0,u2) + 2/3*G( - v2,1 - v2,u2)*Pi^2 - G( - v2,1 - v2,
         0,1 - v2,u2) + G( - v2,1 - v2,1,1 - v2,u2) + G( - v2, - v2, - v2,0,u2
         ) + 1/3*G( - v2, - v2,u2)*Pi^2 - G( - v2, - v2,0,0,u2) - G( - v2,0,1
          - v2,1 - v2,u2) + 1/6*G( - v2,0,u2)*Pi^2 + G( - v2,0,1,1 - v2,u2) + 
         G(0,1 - v2,1 - v2,0,u2) - G(0,1 - v2,u2)*G(1,0,v2) + G(0,1 - v2,0,1
          - v2,u2) + G(0,1 - v2,0,u2)*G(1,v2) - G(0, - v2, - v2,0,u2) - G(0,u2
         )*G(1,1,0,v2) + G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,
         1 - v2,0,u2) + 1/2*G(0,v2)*G(1 - v2,u2)*Pi^2 - G(0,v2)*G(1 - v2,0,1
          - v2,u2) + G(0,v2)*G(1 - v2,0, - v2,u2) - G(0,v2)*G(1 - v2,0,0,u2)
          + G(0,v2)*G(1 - v2,0,1,u2) - G(0,v2)*G(1 - v2,1,1 - v2,u2) + G(0,v2)
         *G(1 - v2,1,1,u2) + G(0,v2)*G( - v2,1 - v2,1 - v2,u2) - G(0,v2)*G( - 
         v2,1 - v2, - v2,u2) + G(0,v2)*G( - v2,1 - v2,0,u2) - G(0,v2)*G( - v2,
         1 - v2,1,u2) - G(0,v2)*G( - v2, - v2, - v2,u2) + G(0,v2)*G( - v2, - 
         v2,0,u2) - 1/6*G(0,v2)*G( - v2,u2)*Pi^2 + G(0,v2)*G( - v2,0,1 - v2,u2
         ) - G(0,v2)*G( - v2,0,1,u2) - G(0,v2)*G(0,1 - v2,1 - v2,u2) - G(0,v2)
         *G(0,1 - v2,0,u2) + G(0,v2)*G(0, - v2, - v2,u2) + G(0,v2)*G(1,1,1 - 
         v2,u2) + G(0,0,1 - v2,1 - v2,u2) - G(0,0,1 - v2,u2)*G(0,v2) + G(0,0,1
          - v2,u2)*G(1,v2) - G(0,0,u2)*G(1,0,v2) + G(0,0,u2)*G(1,1,v2) + G(0,0
         ,v2)*G(1 - v2,1 - v2,u2) + G(0,0,v2)*G(1 - v2,0,u2) - G(0,0,v2)*G( - 
         v2,1 - v2,u2) - G(0,0,v2)*G( - v2, - v2,u2) - G(0,0,0,v2)*G(1 - v2,u2
         ) + G(0,0,1,1,v2) + G(0,1,0,v2)*G(1 - v2,u2) - G(0,1,0,v2)*G( - v2,u2
         ) - G(0,1,0,v2)*G(1,u2) - G(0,1,1,v2)*G(1 - v2,u2) + G(0,1,1,v2)*G(
          - v2,u2) - G(0,1,1,v2)*G(0,u2) + G(0,1,1,v2)*G(1,u2) - 1/3*G(1,v2)*
         G(1 - v2,u2)*Pi^2 + G(1,v2)*G(1 - v2,0,0,u2) - G(1,v2)*G(1 - v2,0,1,
         u2) + G(1,v2)*G(1 - v2,1,1 - v2,u2) - G(1,v2)*G(1 - v2,1,1,u2) - G(1,
         v2)*G( - v2,1 - v2,0,u2) + G(1,v2)*G( - v2,1 - v2,1,u2) + 2/3*G(1,v2)
         *G( - v2,u2)*Pi^2 - G(1,v2)*G( - v2,0,1 - v2,u2) + G(1,v2)*G( - v2,0,
         1,u2) - G(1,0,v2)*G(1 - v2,0,u2) - G(1,0,v2)*G(1 - v2,1,u2) + G(1,0,
         v2)*G( - v2,1 - v2,u2) + G(1,0,v2)*G( - v2,0,u2) + G(1,0,v2)*G(1,1,u2
         ) + G(1,0,0,v2)*G(1 - v2,u2) - G(1,0,0,v2)*G( - v2,u2) - G(1,0,1,1,v2
         ) - G(1,1,1 - v2,1 - v2,u2) - G(1,1,1 - v2,u2)*G(1,v2) - G(1,1,u2)*G(
         1,1,v2) + G(1,1,v2)*G(1 - v2,1,u2) - G(1,1,v2)*G( - v2,0,u2) + G(1,1,
         0,v2)*G( - v2,u2) )

       + Nc * ( 2*Zeta(3)*G( - v2,u2) + G( - v2,1 - v2, - v2,0,u2) - G( - v2,
          - v2, - v2,0,u2) - 1/3*G( - v2, - v2,u2)*Pi^2 + G( - v2, - v2,0,0,u2
         ) - 1/6*G( - v2,0,u2)*Pi^2 - G(0,v2)*G(1 - v2,0,1 - v2,u2) - G(0,v2)*
         G( - v2,1 - v2, - v2,u2) + G(0,v2)*G( - v2,1 - v2,0,u2) + G(0,v2)*G(
          - v2, - v2, - v2,u2) - G(0,v2)*G( - v2, - v2,0,u2) + 1/6*G(0,v2)*G(
          - v2,u2)*Pi^2 - G(0,v2)*G(1,1,1 - v2,u2) - G(0,0,v2)*G( - v2,1 - v2,
         u2) + G(0,0,v2)*G( - v2, - v2,u2) - G(0,1,0,v2)*G( - v2,u2) - G(0,1,1
         ,v2)*G(1,u2) + G(1,0,v2)*G( - v2,0,u2) - G(1,0,v2)*G(1,1,u2) - G(1,0,
         0,v2)*G( - v2,u2) + G(1,1,1 - v2,1 - v2,u2) + G(1,1,1 - v2,u2)*G(1,v2
         ) + G(1,1,u2)*G(1,1,v2) )

       + i_*Nc^-1 * (  - G(1 - v2,1 - v2, - v2,u2)*Pi + G(1 - v2,1 - v2,0,u2)*
         Pi - 1/6*G(1 - v2,u2)*Pi^3 + G(1 - v2,0,1 - v2,u2)*Pi - G(1 - v2,0,
          - v2,u2)*Pi + G(1 - v2,0,0,u2)*Pi - G(1 - v2,0,1,u2)*Pi + G(1 - v2,1
         ,1 - v2,u2)*Pi - G(1 - v2,1,1,u2)*Pi - G( - v2,1 - v2,1 - v2,u2)*Pi
          + G( - v2,1 - v2, - v2,u2)*Pi - G( - v2,1 - v2,0,u2)*Pi + G( - v2,1
          - v2,1,u2)*Pi + G( - v2, - v2, - v2,u2)*Pi - G( - v2, - v2,0,u2)*Pi
          + 1/6*G( - v2,u2)*Pi^3 - G( - v2,0,1 - v2,u2)*Pi + G( - v2,0,1,u2)*
         Pi + G(0,1 - v2,1 - v2,u2)*Pi + G(0,1 - v2,u2)*G(1,v2)*Pi + G(0,1 - 
         v2,0,u2)*Pi - G(0, - v2, - v2,u2)*Pi + G(0,u2)*G(1,1,v2)*Pi - G(0,v2)
         *G(1 - v2,1 - v2,u2)*Pi - G(0,v2)*G(1 - v2,0,u2)*Pi + G(0,v2)*G( - v2
         ,1 - v2,u2)*Pi + G(0,v2)*G( - v2, - v2,u2)*Pi + G(0,0,1 - v2,u2)*Pi
          + G(0,0,u2)*G(1,v2)*Pi + G(0,0,v2)*G(1 - v2,u2)*Pi + G(0,0,1,v2)*Pi
          - G(0,1,v2)*G(1 - v2,u2)*Pi + G(0,1,v2)*G( - v2,u2)*Pi + G(0,1,v2)*
         G(1,u2)*Pi - G(0,1,1,v2)*Pi + 1/6*G(1,u2)*Pi^3 + G(1,v2)*G(1 - v2,0,
         u2)*Pi + G(1,v2)*G(1 - v2,1,u2)*Pi - G(1,v2)*G( - v2,1 - v2,u2)*Pi - 
         G(1,v2)*G( - v2,0,u2)*Pi - G(1,0,v2)*G(1 - v2,u2)*Pi + G(1,0,v2)*G(
          - v2,u2)*Pi - G(1,1,1 - v2,u2)*Pi - G(1,1,u2)*G(1,v2)*Pi - G(1,1,v2)
         *G( - v2,u2)*Pi )

       + i_*Nc * ( G( - v2,1 - v2, - v2,u2)*Pi - G( - v2, - v2, - v2,u2)*Pi + 
         G( - v2, - v2,0,u2)*Pi - 1/6*G( - v2,u2)*Pi^3 - G(0,v2)*G( - v2, - v2
         ,u2)*Pi - G(0,1,v2)*G(1,u2)*Pi - 1/6*G(1,u2)*Pi^3 + G(1,1,1 - v2,u2)*
         Pi + G(1,1,u2)*G(1,v2)*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Nc^-1*v2 * (  - 1/6*Pi^2 + 3/2*G(0,
         v2) - 1/2*G(0,0,v2) + G(1,0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*v2 * (  - 1/3*G(0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Nc*v2 * (  - 1/6*Pi^2 - 3/2*G(0,v2)
          - 1/2*G(0,0,v2) + G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Nc^-1*v2 * ( 6 - 1/4*Pi^2 + Zeta(3) - 
         1/3*G(0,v2)*Pi^2 + 3/2*G(0,0,v2) - G(0,0,0,v2) + 2*G(0,1,0,v2) + 1/3*
         G(1,v2)*Pi^2 + 3/2*G(1,0,v2) + 3*G(1,0,0,v2) - 2*G(1,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*v2 * (  - 2/3 + G(0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Nc*v2 * (  - 6 - 5*Zeta(3) + 5/3*G(0,
         u2)*G(0,v2) + 5/3*G(0,v2)*G(1 - v2,u2) - G(0,v2)*G(1 - v2,0,u2) - G(0
         ,v2)*G(0,1 - v2,u2) + 5/3*G(0,1,v2) - G(0,1,v2)*G(0,u2) + G(1,0,0,v2)
          )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Nf*v2 * (  - 1/6*G(0,u2)*G(0,v2) + 10/
         9*G(0,v2) - 1/6*G(0,v2)*G(1 - v2,u2) + 2*G(0,0,v2) - 1/6*G(0,1,v2) - 
         1/6*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*i_*Nc^-1*v2 * (  - 1/3*Pi^3 + 3*G(0,v2
         )*Pi - G(0,0,v2)*Pi + 2*G(1,0,v2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*i_*v2 * ( 1/3*G(0,v2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*i_*Nc*v2 * (  - G(0,u2)*G(0,v2)*Pi - 
         31/6*G(0,v2)*Pi - G(0,v2)*G(1 - v2,u2)*Pi - G(0,1,v2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*i_*Nf*v2 * ( 2/3*G(0,v2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)^2*Num( - 56 + 29*v2)*Nc*v2 * (  - 2/9*
         G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)^2*Num( - 2 + 5*v2)*v2 * ( 2/9*G(0,v2)
          )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)^2*Num(1 + 2*v2)*Nc^-1*v2 * (  - 2*G(0,
         v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + 
      v2^2 - 2*u2 + 2*u2*v2 + 2*u2^2)*Nc*v2 * ( 1/2*G(0,0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + 
      v2^2 - 2*u2 + 2*u2*v2 + 2*u2^2)*i_*Nc*v2 * (  - 1/2*G(0,0,v2)*Pi + 1/2*
         G(1,0,v2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3
      *v2^2 - 6*u2 + 6*u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/2*G(0,u2)*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3
      *v2^2 - 6*u2 + 6*u2*v2 + 4*u2^2)*i_*Nc*v2 * (  - 1/12*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(7 - 14*v2 + 
      7*v2^2 - 14*u2 + 14*u2*v2 + 6*u2^2)*Nc*v2 * (  - 1/6*G(1,v2)*Pi^2 + G(1,
         1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(11 - 22*v2
       + 11*v2^2 - 22*u2 + 22*u2*v2 + 10*u2^2)*Nc*v2 * ( 1/12*G(0,v2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 26 + 26*v2
       + 25*u2)*Nc*v2 * (  - 1/2*G(0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 4 + 4*v2 + 
      u2)*Nc*v2 * ( 1/6*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 2 + 2*v2 + 
      3*u2)*Nc*v2 * ( 1/12*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*Nc*v2 * ( 1/2*G( - v2,0,u2) - 1/2
         *G(0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*i_*Nc*v2 * ( 1/2*G( - v2,u2)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^2*Num( - 1 + v2 + 2*u2)*Nc*v2
       * (  - 1/2*G(0, - v2,0,u2) + 1/12*G(0,u2)*Pi^2 + 1/2*G(0,v2)*G(0, - v2,
         u2) + 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^2*Num( - 1 + v2 + 2*u2)*i_*Nc*v2
       * (  - 1/2*G(0, - v2,u2)*Pi )

       + Den( - 1 + v2)*Nc^-1*v2 * ( 2 - 3/2*G(1,1,0,v2) + 2*G(1,1,1,0,v2) )

       + Den( - 1 + v2)*v2 * ( 20/9 - 2/3*G(0,v2)*Pi^2 + 2*G(0,0,0,v2) )

       + Den( - 1 + v2)*Nc * ( G(1 - v2,0,1,1 - v2,u2) + G(1 - v2,1,1 - v2,1
          - v2,u2) - G(0,v2)*G(1 - v2,0,1,u2) - G(0,v2)*G(1 - v2,1,1 - v2,u2)
          - G(0,1,1,v2)*G(1 - v2,u2) + G(1,v2)*G(1 - v2,0,1,u2) + G(1,v2)*G(1
          - v2,1,1 - v2,u2) - G(1,0,v2)*G(1 - v2,1,u2) + G(1,1,v2)*G(1 - v2,1,
         u2) )

       + Den( - 1 + v2)*Nc*v2 * (  - 278/9 - 2*Zeta(3)*G(1 - v2,u2) - G(1 - v2
         ,1 - v2, - v2,0,u2) + G(1 - v2,1 - v2,1,1 - v2,u2) - G(1 - v2, - v2,1
          - v2,0,u2) + 2*G(1 - v2, - v2, - v2,0,u2) + 7/6*G(1 - v2, - v2,u2)*
         Pi^2 - G(1 - v2, - v2,0,1 - v2,u2) - G(1 - v2, - v2,0,0,u2) + 10/3*G(
         1 - v2,u2) - G(1 - v2,0, - v2,0,u2) + 1/6*G(1 - v2,0,u2)*Pi^2 + G(1
          - v2,1,1 - v2,0,u2) + G(1 - v2,1,0,1 - v2,u2) - G(0,u2)*G(1,0,1,v2)
          + G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - G(0,v2)*G(1 - v2,1 - v2,1,u2)
          + G(0,v2)*G(1 - v2, - v2,1 - v2,u2) - 2*G(0,v2)*G(1 - v2, - v2, - v2
         ,u2) + G(0,v2)*G(1 - v2, - v2,0,u2) + G(0,v2)*G(1 - v2,0, - v2,u2) - 
         G(0,v2)*G(1 - v2,1,0,u2) + G(0,0,u2)*G(0,1,v2) - G(0,0,v2)*G(1 - v2,
          - v2,u2) + G(0,0,v2)*G(1 - v2,0,u2) - G(0,0,v2)*G(1 - v2,1,u2) - G(0
         ,0,0,0,v2) - G(0,0,1,v2)*G(1 - v2,u2) - G(0,0,1,1,v2) - G(0,1,1 - v2,
         1 - v2,u2) + G(0,1,1 - v2,u2)*G(0,v2) - G(0,1,1 - v2,u2)*G(1,v2) + G(
         0,1,u2)*G(1,0,v2) - G(0,1,u2)*G(1,1,v2) - G(0,1,v2)*G(1 - v2,1 - v2,
         u2) + G(0,1,v2)*G(1 - v2, - v2,u2) - G(0,1,v2)*G(1 - v2,0,u2) + G(0,1
         ,v2)*G(1 - v2,1,u2) + G(0,1,1,v2)*G(0,u2) + 10/3*G(1,v2) + G(1,v2)*G(
         1 - v2,1 - v2,1,u2) - G(1,v2)*G(1 - v2, - v2,0,u2) + G(1,v2)*G(1 - v2
         ,1,0,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) - 2*G(1,0,v2)*G(1 - v2,0,u2)
          + G(1,0,1,v2)*G(1 - v2,u2) + G(1,0,1,1,v2) - 1/2*G(1,1,v2)*Pi^2 + G(
         1,1,0,1,v2) + 4*G(1,1,1,0,v2) )

       + Den( - 1 + v2)*Nf*v2 * ( 20/9 - 1/3*G(1 - v2,u2) - 1/3*G(0,u2) - 2/3*
         G(0,v2)*Pi^2 - 1/6*G(0,0,v2)*G(1 - v2,u2) - 1/6*G(0,0,v2)*G(0,u2) + 3
         *G(0,0,0,v2) - 1/6*G(0,0,1,v2) - 1/6*G(0,1,0,v2) - 1/3*G(1,v2) - 1/6*
         G(1,0,0,v2) )

       + Den( - 1 + v2)*i_*v2 * ( 4/3*Pi + 2*G(0,0,v2)*Pi )

       + Den( - 1 + v2)*i_*Nc * (  - 1/6*G(1 - v2,u2)*Pi^3 + G(1 - v2,0,1,u2)*
         Pi )

       + Den( - 1 + v2)*i_*Nc*v2 * (  - G(1 - v2,1 - v2, - v2,u2)*Pi + G(1 - 
         v2,1 - v2,1,u2)*Pi - G(1 - v2, - v2,1 - v2,u2)*Pi + 2*G(1 - v2, - v2,
          - v2,u2)*Pi - 2*G(1 - v2, - v2,0,u2)*Pi - G(1 - v2,0, - v2,u2)*Pi + 
         G(1 - v2,1,0,u2)*Pi - G(0,v2)*G(1 - v2,1 - v2,u2)*Pi + 2*G(0,v2)*G(1
          - v2, - v2,u2)*Pi - 2*G(0,v2)*G(1 - v2,0,u2)*Pi + G(0,0,u2)*G(0,v2)*
         Pi + 2*G(0,0,0,v2)*Pi + G(0,1,v2)*G(0,u2)*Pi + G(0,1,1,v2)*Pi - G(1,
         v2)*G(1 - v2, - v2,u2)*Pi - G(1,0,v2)*G(1 - v2,u2)*Pi )

       + Den( - 1 + v2)*i_*Nf*v2 * ( 4/3*Pi - 1/6*G(0,u2)*G(0,v2)*Pi - 1/6*G(0
         ,v2)*G(1 - v2,u2)*Pi + 8/3*G(0,0,v2)*Pi - 1/6*G(0,1,v2)*Pi - 1/6*G(1,
         0,v2)*Pi )

       + Den( - 1 + v2)^2*Nc^-1*v2 * (  - 6*G(1 - v2, - v2,0,u2) + 6*G(1 - v2,
         1,1 - v2,u2) + 6*G(0,v2)*G(1 - v2, - v2,u2) - 6*G(0,v2)*G(1 - v2,1,u2
         ) - 6*G(0,1,1 - v2,u2) + 6*G(0,1,u2)*G(0,v2) - 6*G(0,1,u2)*G(1,v2) - 
         6*G(0,1,v2)*G(1 - v2,u2) + 6*G(1,v2)*G(1 - v2,1,u2) - 6*G(1,0,1,v2) )

       + Den( - 1 + v2)^2*Nf*v2 * ( 1/3*G(0,u2)*G(0,v2) + 1/3*G(0,v2)*G(1 - v2
         ,u2) + 1/3*G(0,1,v2) + 1/3*G(1,0,v2) )

       + Den( - 1 + v2)^2*i_*Nc^-1*v2 * (  - 6*G(1 - v2, - v2,u2)*Pi + 6*G(1
          - v2,1,u2)*Pi - 6*G(0,1,u2)*Pi )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^2*Num( - 1 + 6*v2 - 12*v2^2 + 11
      *v2^3 - 5*v2^4 + v2^5 + 2*u2 - 6*u2*v2 + 6*u2*v2^2 - 4*u2*v2^3 + 2*u2*
      v2^4 - u2^2 + 3*u2^2*v2^2 - u2^2*v2^3)*Nc^-1 * (  - G(0,1,0,0,v2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^2*Num(1 + 2*v2 - 13*v2^2 + 18*
      v2^3 - 10*v2^4 + 2*v2^5 - 2*u2 - 8*u2*v2 + 24*u2*v2^2 - 18*u2*v2^3 + 4*
      u2*v2^4 + u2^2 + 6*u2^2*v2 - 9*u2^2*v2^2 + 3*u2^2*v2^3)*Nc * ( G(0,0,1,0
         ,v2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^2*Num(2 - 15*v2 + 30*v2^2 - 22*
      v2^3 + 4*v2^4 + v2^5 - 4*u2 + 30*u2*v2 - 42*u2*v2^2 + 14*u2*v2^3 + 2*u2*
      v2^4 + 2*u2^2 - 16*u2^2*v2 + 14*u2^2*v2^2 - 2*u2^2*v2^3)*Nc * ( 1/2*G(0,
         1,0,0,v2) )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 42*v2^2
       + 493*v2^3 - 1400*v2^4 + 1710*v2^5 - 982*v2^6 + 221*v2^7 - 84*u2*v2 + 
      1070*u2*v2^2 - 3974*u2*v2^3 + 5862*u2*v2^4 - 3758*u2*v2^5 + 884*u2*v2^6
       - 30*u2^2 + 601*u2^2*v2 - 3670*u2^2*v2^2 + 6956*u2^2*v2^3 - 5060*u2^2*
      v2^4 + 1251*u2^2*v2^5 + 60*u2^3 - 1162*u2^3*v2 + 3262*u2^3*v2^2 - 2798*
      u2^3*v2^3 + 734*u2^3*v2^4 - 30*u2^4 + 446*u2^4*v2 - 514*u2^4*v2^2 + 146*
      u2^4*v2^3)*Nc * (  - 1/720*Pi^4 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 21*v2^2
       + 236*v2^3 - 689*v2^4 + 837*v2^5 - 446*v2^6 + 83*v2^7 - 42*u2*v2 + 514*
      u2*v2^2 - 1718*u2*v2^3 + 2442*u2*v2^4 - 1528*u2*v2^5 + 332*u2*v2^6 - 15*
      u2^2 + 290*u2^2*v2 - 1330*u2^2*v2^2 + 2417*u2^2*v2^3 - 1833*u2^2*v2^4 + 
      447*u2^2*v2^5 + 30*u2^3 - 334*u2^3*v2 + 904*u2^3*v2^2 - 878*u2^3*v2^3 + 
      230*u2^3*v2^4 - 15*u2^4 + 86*u2^4*v2 - 127*u2^4*v2^2 + 32*u2^4*v2^3)*
      Nc^-1 * ( 1/360*Pi^4 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 5*v2^2
       + 28*v2^3 - 64*v2^4 + 71*v2^5 - 37*v2^6 + 7*v2^7 - 10*u2*v2 + 66*u2*
      v2^2 - 178*u2*v2^3 + 232*u2*v2^4 - 138*u2*v2^5 + 28*u2*v2^6 - 2*u2^2 + 
      33*u2^2*v2 - 139*u2^2*v2^2 + 243*u2^2*v2^3 - 179*u2^2*v2^4 + 41*u2^2*
      v2^5 + 4*u2^3 - 36*u2^3*v2 + 98*u2^3*v2^2 - 98*u2^3*v2^3 + 26*u2^3*v2^4
       - 2*u2^4 + 13*u2^4*v2 - 20*u2^4*v2^2 + 6*u2^4*v2^3)*Nc^-1 * (  - Zeta(3
         )*G(0,v2) )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2*v2^2
       + 12*v2^3 - 33*v2^4 + 46*v2^5 - 31*v2^6 + 8*v2^7 - 4*u2*v2 + 28*u2*v2^2
       - 84*u2*v2^3 + 134*u2*v2^4 - 106*u2*v2^5 + 32*u2*v2^6 - u2^2 + 15*u2^2*
      v2 - 61*u2^2*v2^2 + 127*u2^2*v2^3 - 128*u2^2*v2^4 + 47*u2^2*v2^5 + 2*
      u2^3 - 14*u2^3*v2 + 44*u2^3*v2^2 - 64*u2^3*v2^3 + 30*u2^3*v2^4 - u2^4 + 
      4*u2^4*v2 - 11*u2^4*v2^2 + 7*u2^4*v2^3)*Nc * ( 1/6*G(0,0,v2)*Pi^2 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2*v2^2
       + 14*v2^3 - 34*v2^4 + 39*v2^5 - 22*v2^6 + 5*v2^7 - 4*u2*v2 + 32*u2*v2^2
       - 88*u2*v2^3 + 114*u2*v2^4 - 74*u2*v2^5 + 20*u2*v2^6 - u2^2 + 17*u2^2*
      v2 - 66*u2^2*v2^2 + 107*u2^2*v2^3 - 83*u2^2*v2^4 + 27*u2^2*v2^5 + 2*u2^3
       - 16*u2^3*v2 + 36*u2^3*v2^2 - 34*u2^3*v2^3 + 14*u2^3*v2^4 - u2^4 + 3*
      u2^4*v2 - 3*u2^4*v2^2 + 2*u2^4*v2^3)*Nc^-1 * (  - 1/6*G(0,0,v2)*Pi^2 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(10*v2^2 - 
      57*v2^3 + 98*v2^4 - 58*v2^5 + 7*v2^7 + 20*u2*v2 - 134*u2*v2^2 + 302*u2*
      v2^3 - 242*u2*v2^4 + 26*u2*v2^5 + 28*u2*v2^6 + 4*u2^2 - 67*u2^2*v2 + 260
      *u2^2*v2^2 - 298*u2^2*v2^3 + 52*u2^2*v2^4 + 43*u2^2*v2^5 - 8*u2^3 + 78*
      u2^3*v2 - 150*u2^3*v2^2 + 38*u2^3*v2^3 + 30*u2^3*v2^4 + 4*u2^4 - 30*u2^4
      *v2 + 12*u2^4*v2^2 + 8*u2^4*v2^3)*Nc * (  - 1/2*Zeta(3)*G(0,v2) )

       + Den( - 1 + v2)^3*Num(1 - 3*v2^2 + 3*v2^3)*Nc^-1 * ( G(0,0,1,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 94 + 276*v2 - 270*v2^2
       + 88*v2^3 + 191*u2 - 382*u2*v2 + 191*u2*v2^2 - 100*u2^2 + 100*u2^2*v2
       - 6*u2^2*v2^2)*i_*Nc*v2 * (  - 1/6*G(0,0,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 29 + 67*v2 - 47*v2^2 + 
      9*v2^3 + 28*u2 - 52*u2*v2 + 18*u2*v2^2 + 6*u2*v2^3 + u2^2 + 21*u2^2*v2
       + 6*u2^2*v2^2)*Nc*v2 * ( 1/6*G(1,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 25 + 63*v2 - 51*v2^2 + 
      13*v2^3 + 56*u2 - 100*u2*v2 + 44*u2*v2^2 - 34*u2^2 + 28*u2^2*v2 - 6*u2^2
      *v2^2)*Nc*v2 * ( 1/6*G(0,1,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 13 + 33*v2 - 27*v2^2 + 
      7*v2^3 + 20*u2 - 52*u2*v2 + 32*u2*v2^2 - 10*u2^2 + 22*u2^2*v2 - 6*u2^2*
      v2^2)*i_*Nc*v2 * ( 1/6*G(0,1,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 7 + 9*v2 + 9*v2^2 - 17*
      v2^3 + 6*v2^4 + 5*u2 + 2*u2*v2 - 19*u2*v2^2 + 12*u2*v2^3 - 10*u2^2 - 2*
      u2^2*v2 + 6*u2^2*v2^2)*Nc*v2 * ( 1/6*G(0,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 7 + 21*v2 - 21*v2^2 + 7
      *v2^3 + 20*u2 - 52*u2*v2 + 32*u2*v2^2 - 10*u2^2 + 22*u2^2*v2 - 6*u2^2*
      v2^2)*i_*Nc*v2 * ( 1/6*G(0,u2)*G(0,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 1 + 15*v2 - 27*v2^2 + 
      13*v2^3 - 7*u2 + 14*u2*v2 - 7*u2*v2^2 + 8*u2^2 - 14*u2^2*v2 + 12*u2^2*
      v2^2)*Nc*v2 * ( 1/6*G(0,0,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num(1 - v2 - v2^2 + v2^3 + 4*
      u2*v2 - 4*u2*v2^2 - 4*u2^2*v2 + 2*u2^2*v2^2)*Nc*v2 * (  - 1/2*G(0,1,v2)*
         G(0,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num(2 - 4*v2 + 2*v2^2 + 3*u2
       + 2*u2*v2 - 5*u2*v2^2 - 2*u2^2 - 4*u2^2*v2 + 2*u2^2*v2^2)*Nc*v2 * (  - 
         1/2*G(0,u2)*G(1,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 3*v2 + 7*v2^2 - 5*v2^3
       + v2^4 - u2 + 6*u2*v2 - 7*u2*v2^2 + 2*u2*v2^3 - u2^2 - 2*u2^2*v2 + u2^2
      *v2^2)*Nc*v2 * (  - G(0,v2)*G(1 - v2,0,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num(v2 - 2*v2^2 + v2^3 + u2 - 
      2*u2*v2 + u2*v2^2 + u2^2)*Nc*v2 * ( G(1 - v2, - v2,0,u2) - G(0,v2)*G(1
          - v2, - v2,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num(v2 - 2*v2^2 + v2^3 + u2 - 
      2*u2*v2 + u2*v2^2 + u2^2)*i_*Nc*v2 * ( G(1 - v2, - v2,u2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 14 + 14*v2 + 5*u2)*Nc*v2
       * (  - 2/3*G(0,1,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 11 + 10*v2 + v2^2 + 15*u2
       - 3*u2*v2)*i_*Nc^-1*v2 * (  - 1/2*G(0,0,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 6 + 12*v2 - 6*v2^2 + 13*
      u2 - u2*v2 - 12*u2*v2^2 - 4*u2^2 - 9*u2^2*v2 + 3*u2^2*v2^2)*Nc*u2^-1*v2
       * ( 1/3*G(0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 5 + 3*v2 + 2*v2^2 + 4*u2
       + 3*u2*v2)*Nc^-1*v2 * ( G(1,0,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 5 + 4*v2 + v2^2 + 6*u2)*
      Nc^-1*v2 * ( G(0,1,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 5 + 4*v2 + v2^2 + 6*u2)*
      i_*Nc^-1*v2 * ( G(0,1,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 5 + 5*v2^2 + 9*u2 + u2*v2
      )*Nc^-1*v2 * ( 1/2*G(0,0,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 2 + v2 + v2^2 + 3*u2)*
      Nc^-1*v2 * (  - 2*G(0,0,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num( - 2 + v2 + v2^2 + 3*u2)*i_*
      Nc^-1*v2 * ( 2*G(0,u2)*G(0,v2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(3 - 4*v2 + v2^2 - 2*u2)*
      Nc^-1*v2 * ( 1/2*G(1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(5 - 5*v2 - 6*u2 + u2*v2)*
      Nc^-1*v2 * ( G(0,1,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(7 - 10*v2 + 3*v2^2 - 5*u2 + 
      u2*v2)*Nc^-1*v2 * ( 1/4*G(1,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(7 - 8*v2 + v2^2 - 6*u2)*
      Nc^-1*v2 * (  - G(0,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(7 - 8*v2 + v2^2 - 6*u2)*i_*
      Nc^-1*v2 * ( G(0,v2)*G(1 - v2,u2)*Pi )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(17 - 35*v2 + 18*v2^2 - 15*u2
       + 18*u2*v2)*Nc*v2 * (  - G(0,0,0,v2) )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)*Num(17 - 22*v2 + 5*v2^2 - 15*u2
       + 3*u2*v2)*i_*Nc^-1*v2 * ( 1/2*G(1,0,v2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 24 + 83*v2
       - 93*v2^2 + 33*v2^3 + v2^4 + 35*u2 - 103*u2*v2 + 65*u2*v2^2 + 3*u2*v2^3
       - 34*u2^2 + 49*u2^2*v2 + 3*u2^2*v2^2 + 17*u2^3 + u2^3*v2)*i_*Nc*v2 * ( 
         1/6*G(1,0,v2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 24 + 85*v2
       - 107*v2^2 + 57*v2^3 - 13*v2^4 + 2*v2^5 + 37*u2 - 96*u2*v2 + 83*u2*v2^2
       - 30*u2*v2^3 + 6*u2*v2^4 - 13*u2^2 + 30*u2^2*v2 - 21*u2^2*v2^2 + 6*u2^2
      *v2^3 + 4*u2^3 - 4*u2^3*v2 + 2*u2^3*v2^2)*Nc*v2 * ( 1/12*G(1 - v2,u2)*
         Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 24 + 95*v2
       - 111*v2^2 + 33*v2^3 + 7*v2^4 + 47*u2 - 106*u2*v2 + 35*u2*v2^2 + 24*u2*
      v2^3 - 19*u2^2 + 10*u2^2*v2 + 27*u2^2*v2^2 + 8*u2^3 + 10*u2^3*v2)*i_*Nc*
      v2 * ( 1/6*G(0,v2)*G(1 - v2,u2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 18 - 386*
      v2 + 897*v2^2 - 564*v2^3 + 71*v2^4 - 422*u2 + 1777*u2*v2 - 1622*u2*v2^2
       + 249*u2*v2^3 + 18*u2*v2^4 + 862*u2^2 - 1480*u2^2*v2 + 285*u2^2*v2^2 + 
      36*u2^2*v2^3 - 422*u2^3 + 107*u2^3*v2 + 18*u2^3*v2^2)*Nc*v2 * (  - 1/18*
         G(0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 12 + 37*v2
       - 51*v2^2 + 39*v2^3 - 13*v2^4 + 13*u2 - 33*u2*v2 + 61*u2*v2^2 - 49*u2*
      v2^3 + 8*u2*v2^4 + 6*u2^2 + 15*u2^2*v2 - 53*u2^2*v2^2 + 16*u2^2*v2^3 - 7
      *u2^3 - 17*u2^3*v2 + 8*u2^3*v2^2)*Nc*v2 * ( 1/12*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 9 + 187*v2
       - 432*v2^2 + 339*v2^3 - 85*v2^4 + 169*u2 - 752*u2*v2 + 829*u2*v2^2 - 
      255*u2*v2^3 + 9*u2*v2^4 - 329*u2^2 + 659*u2^2*v2 - 255*u2^2*v2^2 + 18*
      u2^2*v2^3 + 169*u2^3 - 85*u2^3*v2 + 9*u2^3*v2^2)*i_*Nc*v2 * ( 1/9*G(0,v2
         )*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 8 + 20*v2
       - 16*v2^2 + 4*v2^3 + 4*u2 - u2*v2 + 2*u2*v2^2 - 5*u2*v2^3 + 7*u2^2 - 4*
      u2^2*v2 - 9*u2^2*v2^2 + 2*u2^2*v2^3 - 2*u2^3 - 4*u2^3*v2 + 2*u2^3*v2^2)*
      Nc*v2 * (  - 1/2*G(0,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 3 + 20*v2
       - 40*v2^2 + 32*v2^3 - 9*v2^4 + 14*u2 - 44*u2*v2 + 54*u2*v2^2 - 27*u2*
      v2^3 + 3*u2*v2^4 - 7*u2^2 + 18*u2^2*v2 - 27*u2^2*v2^2 + 6*u2^2*v2^3 - 4*
      u2^3 - 9*u2^3*v2 + 3*u2^3*v2^2)*Nc*v2 * ( 1/3*G(0,u2)*G(0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 12*v2
       - 18*v2^2 + 8*v2^3 + 8*u2 - 21*u2*v2 + 18*u2*v2^2 - 5*u2*v2^3 - 5*u2^2
       + 14*u2^2*v2 - 9*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 4*u2^3*v2 + 2*u2^3*
      v2^2)*Nc*v2 * (  - 1/2*G(0, - v2,0,u2) + 1/2*G(0,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 12*v2
       - 18*v2^2 + 8*v2^3 + 8*u2 - 21*u2*v2 + 18*u2*v2^2 - 5*u2*v2^3 - 5*u2^2
       + 14*u2^2*v2 - 9*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 4*u2^3*v2 + 2*u2^3*
      v2^2)*i_*Nc*v2 * (  - 1/2*G(0, - v2,u2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - 52*v2 + 
      148*v2^2 - 148*v2^3 + 50*v2^4 - 48*u2 + 229*u2*v2 - 298*u2*v2^2 + 117*u2
      *v2^3 + 83*u2^2 - 188*u2^2*v2 + 89*u2^2*v2^2 + 10*u2^2*v2^3 - 38*u2^3 + 
      22*u2^3*v2 + 10*u2^3*v2^2)*Nc*v2 * ( 1/12*G(0,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - 9*v2 + 15
      *v2^2 - 11*v2^3 + 3*v2^4 - 5*u2 + 12*u2*v2 - 13*u2*v2^2 + 6*u2*v2^3 - 
      u2^2 + 3*u2^2*v2^2 + 2*u2^3)*Nc*v2 * (  - 1/12*G(0,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - 2*v2 - 2*
      v2^3 + 2*v2^4 + 2*u2 - 16*u2*v2 + 18*u2*v2^2 - 4*u2*v2^3 - 14*u2^2 + 29*
      u2^2*v2 - 13*u2^2*v2^2 + 2*u2^2*v2^3 + 9*u2^3 - 7*u2^3*v2 + 2*u2^3*v2^2)
      *i_*Nc*v2 * (  - 1/12*Pi^3 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(6 - 47*v2 + 
      119*v2^2 - 121*v2^3 + 43*v2^4 - 35*u2 + 175*u2*v2 - 273*u2*v2^2 + 133*u2
      *v2^3 + 62*u2^2 - 183*u2^2*v2 + 137*u2^2*v2^2 - 31*u2^3 + 47*u2^3*v2)*Nc
      *v2 * ( 1/2*Zeta(3) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(8 - 32*v2 + 
      42*v2^2 - 20*v2^3 + 2*v2^4 - 16*u2 + 57*u2*v2 - 34*u2*v2^2 - 7*u2*v2^3
       + 23*u2^2 - 25*u2^2*v2 - 18*u2^2*v2^2 + 4*u2^2*v2^3 - 11*u2^3 - 9*u2^3*
      v2 + 4*u2^3*v2^2)*Nc*v2 * ( 1/2*G(1,1,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(8 - 31*v2 + 
      39*v2^2 - 17*v2^3 + v2^4 - 15*u2 + 41*u2*v2 - 33*u2*v2^2 + 7*u2*v2^3 + 
      10*u2^2 - 20*u2^2*v2 + 10*u2^2*v2^2 - 2*u2^2*v2^3 - 4*u2^3 + 4*u2^3*v2
       - 2*u2^3*v2^2)*Nc*v2 * (  - 1/2*G(1,0,1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(24 - 89*v2 + 
      111*v2^2 - 51*v2^3 + 5*v2^4 - 41*u2 + 122*u2*v2 - 85*u2*v2^2 + 4*u2*v2^3
       + 35*u2^2 - 49*u2^2*v2 - 6*u2^2*v2^2 + 2*u2^2*v2^3 - 15*u2^3 - 5*u2^3*
      v2 + 2*u2^3*v2^2)*Nc*v2 * (  - 1/12*G(1,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 36 + 449*v2
       - 512*v2^2 + 99*v2^3 + 377*u2 - 853*u2*v2 + 198*u2*v2^2 - 377*u2^2 + 99
      *u2^2*v2)*Nc*v2 * (  - 1/9*G(0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 8 + 11*v2 - 
      4*v2^2 + v2^3 - 5*u2 + 6*u2*v2 + u2*v2^2 + 2*u2^2)*Nc*v2 * ( 1/2*G(0,1,1
          - v2,u2) - 1/2*G(0,1,u2)*G(0,v2) + 1/2*G(0,1,u2)*G(1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 8 + 11*v2 - 
      4*v2^2 + v2^3 - 5*u2 + 6*u2*v2 + u2*v2^2 + 2*u2^2)*i_*Nc*v2 * ( 1/2*G(0,
         1,u2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 6 + 23*v2 - 
      30*v2^2 + 13*v2^3 + 11*u2 - 35*u2*v2 + 26*u2*v2^2 - 11*u2^2 + 13*u2^2*v2
      )*Nc^-1*v2 * (  - 1/2*Zeta(3) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 - 17*v2 + 
      16*v2^2 + 3*v2^3 - 21*u2 + 45*u2*v2 + 27*u2^2 - 3*u2^2*v2)*i_*Nc^-1*v2
       * ( 1/12*Pi^3 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 - 17*v2^2
       + 19*v2^3 - 4*u2 - 25*u2*v2 + 40*u2*v2^2 - 10*u2^2 + 21*u2^2*v2)*Nc^-1*
      v2 * (  - 1/2*G(0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 - 6*v2 - 
      10*v2^2 + 17*v2^3 - 8*u2 + 6*u2*v2 + 27*u2*v2^2 + 15*u2^2 + 10*u2^2*v2)*
      Nc^-1*v2 * (  - 1/6*G(0,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + 2*v2 - 7
      *v2^2 + 6*v2^3 + 6*u2*v2^2 + 6*u2^2)*Nc^-1*v2 * ( 1/6*G(0,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + 3*v2 - 3
      *v2^2 + v2^3 + u2 - 10*u2*v2 + 3*u2*v2^2 - 8*u2^2 + 2*u2^2*v2)*i_*Nc^-1*
      v2 * ( G(0,v2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 7*v2 + 5*
      v2^2 + v2^3 - 5*u2 + 10*u2*v2 + u2*v2^2 + 6*u2^2)*Nc^-1*v2 * ( G(0, - v2
         ,0,u2) - G(0,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 7*v2 + 5*
      v2^2 + v2^3 - 5*u2 + 10*u2*v2 + u2*v2^2 + 6*u2^2)*i_*Nc^-1*v2 * ( G(0,
          - v2,u2)*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2 - 5*v2 + 3*
      v2^2 - u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * (  - 2*G(0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(8 - 27*v2 + 26*
      v2^2 - 9*v2^3 + 2*v2^4 - 11*u2 + 22*u2*v2 - 13*u2*v2^2 + 4*u2*v2^3 + 4*
      u2^2 - 4*u2^2*v2 + 2*u2^2*v2^2)*Nc*v2 * (  - 1/2*G(1 - v2,1,1 - v2,u2)
          + 1/2*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0,1,v2)*G(1 - v2,u2) - 1/2*G(1,
         v2)*G(1 - v2,1,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(8 - 27*v2 + 26*
      v2^2 - 9*v2^3 + 2*v2^4 - 11*u2 + 22*u2*v2 - 13*u2*v2^2 + 4*u2*v2^3 + 4*
      u2^2 - 4*u2^2*v2 + 2*u2^2*v2^2)*i_*Nc*v2 * (  - 1/2*G(1 - v2,1,u2)*Pi )

       + Den( - 1 + v2)^2*Num( - 23 + 5*v2)*Nf*v2 * ( 2/9*G(0,0,v2) )

       + Den( - 1 + v2)^2*Num( - 19 + 9*v2)*Nf*v2 * ( 2/9*G(0,v2) )

       + Den( - 1 + v2)^2*Num( - 17 + 5*v2)*v2 * ( 2/9*G(0,0,v2) )

       + Den( - 1 + v2)^2*Num( - 11 + 5*v2)*i_*v2 * ( 2/9*G(0,v2)*Pi )

       + Den( - 1 + v2)^2*Num( - 11 + 5*v2)*i_*Nf*v2 * ( 2/9*G(0,v2)*Pi )

       + Den( - 1 + v2)^2*Num( - 8 + 3*v2)*v2 * ( 4/9*G(0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Nc^-1*v2 * ( 6*G(0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 6 + 17*v2 - 16*v2^2 + 5*
      v2^3 + 12*u2 - 22*u2*v2 + 10*u2*v2^2 - 6*u2^2 - 2*u2^2*v2)*Nc * ( 1/12*
         G(1,0,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 5*v2 - 4*v2^2 + v2^3
       + 4*u2 - 6*u2*v2 + 2*u2*v2^2 - 2*u2^2)*i_*Nc * ( 1/2*G(1,0,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 7*v2 - 8*v2^2 + 3*
      v2^3 + 4*u2 - 10*u2*v2 + 6*u2*v2^2 - 2*u2^2)*Nc * ( 1/2*G(0,0,v2)*G(0,1
          - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 10*v2 - 13*v2^2 + 5*
      v2^3 + 4*u2 - 14*u2*v2 + 10*u2*v2^2 - 2*u2^2 + 4*u2^2*v2)*Nc^-1 * (  - 1/
         6*G(1,1,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 11*v2 - 14*v2^2 + 5*
      v2^3 + 4*u2 - 14*u2*v2 + 10*u2*v2^2 - 2*u2^2 + 3*u2^2*v2)*Nc^-1 * ( 1/3*
         G(0,1,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 15*v2 - 24*v2^2 + 11*
      v2^3 + 4*u2 - 26*u2*v2 + 22*u2*v2^2 - 2*u2^2 + 8*u2^2*v2)*i_*Nc * (  - 1/
         12*G(1,v2)*Pi^3 + 1/2*G(1,1,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 - 2*v2 + 3*v2^2 - 6*u2
       + 6*u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/2*G(0,1 - v2,1,1 - v2,u2) - 1/2*G(0,
         1 - v2,1,u2)*G(1,v2) + 1/2*G(0,v2)*G(0,1 - v2,1,u2) + 1/2*G(0,1,v2)*
         G(0,1 - v2,u2) - 1/2*G(0,1,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 - 2*v2 + 3*v2^2 - 6*u2
       + 6*u2*v2 + 2*u2^2)*i_*Nc*v2 * (  - 1/2*G(0,1 - v2,1,u2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + v2 + u2^2)*Nc^-1*v2
       * (  - G(0,0,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 2*u2 - 4*u2*v2 + 2*u2*v2^2 - u2^2)*Nc * (  - G(0,1 - v2, - v2,0,u2)
          + G(0,u2)*G(1,0,0,v2) + G(0,v2)*G(0,1 - v2, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 2*u2 - 4*u2*v2 + 2*u2*v2^2 - u2^2)*i_*Nc * (  - G(0,1 - v2, - v2,u2)*
         Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 4*v2 - 6*v2^2 + 3*
      v2^3 + 2*u2 - 8*u2*v2 + 6*u2*v2^2 - u2^2 + 4*u2^2*v2)*i_*Nc^-1 * ( G(1,0
         ,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 4*v2 - 4*v2^2 + v2^3
       + 2*u2 - 4*u2*v2 + 2*u2*v2^2 - u2^2)*Nc^-1 * ( Zeta(3)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 7*v2 - 10*v2^2 + 4*
      v2^3 + 2*u2 - 10*u2*v2 + 8*u2*v2^2 - u2^2 + 3*u2^2*v2)*i_*Nc^-1 * (  - 
         G(1,1,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 9*v2 - 13*v2^2 + 5*
      v2^3 + 2*u2 - 12*u2*v2 + 10*u2*v2^2 - u2^2 + 3*u2^2*v2)*i_*Nc^-1 * ( G(0
         ,1,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 3*v2 - 3*v2^2 + 5*v2^3
       - 2*u2 - 8*u2*v2 + 10*u2*v2^2 + u2^2 + u2^2*v2)*Nc * (  - 1/6*G(0,1,v2)
         *Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + v2^2 - 2*u2 + 2*
      u2*v2 + u2^2 + u2^2*v2)*Nc * (  - G(0,1 - v2,u2)*G(1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + v2^2 - 2*u2 + 2*
      u2*v2 + 2*u2^2)*Nc*v2 * ( 1/2*G(0,0,v2)*G(0,1,u2) - 1/2*G(0,1,1 - v2,0,
         u2) - 1/2*G(0,1,u2)*G(0,1,v2) - 1/2*G(0,1,0,1 - v2,u2) + 1/2*G(0,1,0,
         u2)*G(0,v2) - 1/2*G(0,1,0,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + v2^2 - 2*u2 + 2*
      u2*v2 + 2*u2^2)*i_*Nc*v2 * (  - 1/2*G(0,1,0,u2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - 2*v2 + v2^3 - 2*u2 + 2*
      u2*v2^2 + u2^2 + 2*u2^2*v2)*Nc^-1 * (  - G(1,1,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - v2 - 3*v2^2 + 3*v2^3 - 2
      *u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + u2^2*v2)*i_*Nc * (  - G(0,1,0,v2)*Pi
          )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 - v2 - v2^2 + v2^3 - 2*u2
       + 2*u2*v2^2 + u2^2)*Nc * (  - G(0,1,0,v2)*G(0,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 + v2 - 4*v2^2 + 2*v2^3 - 2
      *u2 - 2*u2*v2 + 4*u2*v2^2 + u2^2 + u2^2*v2)*Nc^-1 * (  - G(1,0,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 + 2*v2 - 6*v2^2 + 3*v2^3
       - 2*u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + 2*u2^2*v2)*Nc^-1 * ( G(1,0,0,0,v2
         ) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 + 3*v2 - 7*v2^2 + 3*v2^3
       - 2*u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + u2^2*v2)*i_*Nc^-1 * ( 1/6*G(1,v2)
         *Pi^3 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(1 + 4*v2 - 11*v2^2 + 6*v2^3
       - 2*u2 - 10*u2*v2 + 12*u2*v2^2 + u2^2 + 8*u2^2*v2)*Nc * ( G(1,1,0,0,v2)
          )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 - 5*v2 + 3*v2^3 - 4*u2 - 2
      *u2*v2 + 6*u2*v2^2 + 2*u2^2 + 4*u2^2*v2)*Nc * ( 1/12*G(0,1 - v2,u2)*Pi^2
          )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 - 3*v2 + v2^3 - 4*u2 + 2*
      u2*v2 + 2*u2*v2^2 + 2*u2^2 - 4*u2^2*v2)*Nc * (  - 1/2*Zeta(3)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 - 3*v2 + v2^3 - 4*u2 + 2*
      u2*v2 + 2*u2*v2^2 + 2*u2^2 + 2*u2^2*v2)*Nc * ( 1/2*G(0,0,u2)*G(1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 - v2 - 4*v2^2 + 3*v2^3 - 4
      *u2 - 2*u2*v2 + 6*u2*v2^2 + 2*u2^2 + 4*u2^2*v2)*Nc * ( 1/12*G(0,u2)*G(1,
         v2)*Pi^2 + 1/2*G(1,0,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 + v2 - 8*v2^2 + 5*v2^3 - 4
      *u2 - 6*u2*v2 + 10*u2*v2^2 + 2*u2^2 + 6*u2^2*v2)*Nc * (  - 1/2*G(0,u2)*
         G(1,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 6
      *u2*v2 + 2*u2^2)*Nc*v2 * ( 1/2*G(0, - v2,1 - v2,0,u2) - 1/2*G(0, - v2,u2
         )*G(1,0,v2) + 1/2*G(0, - v2,0,1 - v2,u2) + 1/2*G(0, - v2,0,u2)*G(1,v2
         ) - 1/2*G(0,v2)*G(0, - v2,1 - v2,u2) + 1/2*G(0,0,0,1,v2) - 1/2*G(0,1,
         v2)*G(0, - v2,u2) - 1/2*G(1,0,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 6
      *u2*v2 + 2*u2^2)*i_*Nc*v2 * ( 1/2*G(0, - v2,1 - v2,u2)*Pi + 1/2*G(0, - 
         v2,u2)*G(1,v2)*Pi - 1/2*G(0,0,1,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 6
      *u2*v2 + 4*u2^2)*Nc*v2 * (  - 1/2*G(0,0,u2)*G(0,0,v2) + 1/2*G(0,1,1,1 - 
         v2,u2) - 1/2*G(0,1,1,u2)*G(0,v2) + 1/2*G(0,1,1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 6
      *u2*v2 + 4*u2^2)*i_*Nc*v2 * (  - 1/2*G(0,0,v2)*G(0,u2)*Pi - 1/2*G(0,1,1
          - v2,u2)*Pi - 1/2*G(0,1,u2)*G(1,v2)*Pi + 1/2*G(0,1,1,u2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 6
      *u2*v2 + 5*u2^2)*Nc*v2 * ( 1/6*G(0,1,u2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 - 5*v2 + 2*v2^2 - 4*u2 + 4
      *u2*v2 + u2^2)*i_*Nc^-1*v2 * (  - G(0,0,0,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(3 + 3*v2 - 11*v2^2 + 5*v2^3
       - 6*u2 - 4*u2*v2 + 10*u2*v2^2 + 3*u2^2 + u2^2*v2)*Nc^-1 * (  - 1/6*G(1,
         0,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(5 - 6*v2 + v2^2 - 2*u2 + 2*
      u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/2*G(0,0,1,1 - v2,u2) + 1/2*G(0,0,1,u2)*G(
         0,v2) - 1/2*G(0,0,1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(5 - 6*v2 + v2^2 - 2*u2 + 2*
      u2*v2 + 2*u2^2)*i_*Nc*v2 * (  - 1/2*G(0,0,1,u2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(11 - 16*v2 + 5*v2^2 - 4*u2
       - 8*u2*v2 - 4*u2^2 + 6*u2^2*v2)*Nc*v2 * (  - 1/6*G(1,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(16 - 26*v2 + 10*v2^2 - 35*u2
       + 35*u2*v2 + 16*u2^2 - 6*u2^2*v2)*Nc*v2 * ( 1/6*G(0,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 11 + 5*v2 + 6*u2)*Nc^-1*v2
       * (  - G(0,v2)*G(1,u2) + G(1,1 - v2,u2) + G(1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 11 + 5*v2 + 6*u2)*i_*Nc^-1*
      v2 * ( G(1,u2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 11 + 11*v2 + 13*u2)*Nc^-1*
      v2 * ( 1/2*G(1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 5 + 5*v2 + 6*u2)*Nc^-1*v2
       * (  - G(1 - v2,0,u2) - G(0,1 - v2,u2) - G(0,u2)*G(1,v2) + G(0,v2)*G(1
          - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 5 + 5*v2 + 6*u2)*i_*Nc^-1*
      v2 * (  - G(1 - v2,u2)*Pi - G(1,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(1 - v2 + u2*v2)*Nc*v2 * (  - 
         G(1 - v2,0,u2) - G(0,1 - v2,u2) - G(0,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(1 - v2 + u2*v2)*i_*Nc*v2 * ( 
          - G(1 - v2,u2)*Pi - G(1,v2)*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(2 - 2*v2 + 5*u2 - 4*u2*v2 - 2*
      u2^2 + u2^2*v2)*Nc*u2^-1*v2 * (  - G(0,v2)*G(1,u2) + G(1,1 - v2,u2) + G(
         1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(2 - 2*v2 + 5*u2 - 4*u2*v2 - 2*
      u2^2 + u2^2*v2)*i_*Nc*u2^-1*v2 * ( G(1,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 3 + 5*v2 + 
      v2^2 - 3*v2^3 + 2*u2 + 4*u2*v2 - 8*u2*v2^2 + u2*v2^3 + 3*u2^2 - 7*u2^2*
      v2 + 2*u2^2*v2^2 - 2*u2^3 + u2^3*v2)*Nc*v2 * ( G( - v2,0,u2) - G(0,v2)*
         G( - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 3 + 5*v2 + 
      v2^2 - 3*v2^3 + 2*u2 + 4*u2*v2 - 8*u2*v2^2 + u2*v2^3 + 3*u2^2 - 7*u2^2*
      v2 + 2*u2^2*v2^2 - 2*u2^3 + u2^3*v2)*i_*Nc*v2 * ( G( - v2,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - 4*v2 + 2*
      v2^2 - 2*u2 + u2*v2 - u2^2)*Nc*v2 * (  - 2*G(1,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 12 - 19*v2 + 
      31*v2^2 - 31*u2 + 62*u2*v2 + 31*u2^2)*i_*Nc*v2 * (  - 1/3*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 3 + 4*v2 + 5*
      v2^2 + u2 + 11*u2*v2 + 6*u2^2)*Nc^-1*v2 * ( G( - v2,0,u2) - G(0,v2)*G(
          - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 3 + 4*v2 + 5*
      v2^2 + u2 + 11*u2*v2 + 6*u2^2)*i_*Nc^-1*v2 * ( G( - v2,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 - v2 + 3*
      v2^2 - 3*u2 + 6*u2*v2 + 3*u2^2)*i_*Nc^-1*v2 * ( 2*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + 2*v2 - 
      v2^2 + u2 - u2*v2 + u2*v2^2 + u2^2*v2)*i_*Nc*v2 * (  - G(0,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 6*v2 + 5*v2^2
       - 5*u2 + 11*u2*v2 + 6*u2^2)*Nc^-1*v2 * ( G(0,u2)*G(0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 6*v2 + 5*v2^2
       - 5*u2 + 11*u2*v2 + 6*u2^2)*i_*Nc^-1*v2 * (  - G(0,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(6 - 11*v2 + 5*
      v2^2 - 5*u2 + 10*u2*v2 + 5*u2^2)*Nc*v2 * ( 2/3*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(12 - 39*v2 + 39*
      v2^2 - 27*u2 + 86*u2*v2 + 47*u2^2)*Nc^-1*v2 * ( 1/12*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(2*v2 - 3*v2^2
       + v2^4 + 4*u2 - 10*u2*v2 + 2*u2*v2^2 + 4*u2*v2^3 - 5*u2^2 + 7*u2^2*v2^2
       - 2*u2^3 + 6*u2^3*v2 + 2*u2^4)*Nc*v2 * (  - 1/2*G(0,0, - v2,u2)*G(0,v2)
          + 1/2*G(0,0, - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(2*v2 - 3*v2^2
       + v2^4 + 4*u2 - 10*u2*v2 + 2*u2*v2^2 + 4*u2*v2^3 - 5*u2^2 + 7*u2^2*v2^2
       - 2*u2^3 + 6*u2^3*v2 + 2*u2^4)*i_*Nc*v2 * ( 1/2*G(0,0, - v2,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 10*v2^2 + 
      37*v2^3 - 36*v2^4 + 9*v2^5 - 20*u2*v2 + 94*u2*v2^2 - 110*u2*v2^3 + 36*u2
      *v2^4 - 4*u2^2 + 59*u2^2*v2 - 104*u2^2*v2^2 + 53*u2^2*v2^3 + 8*u2^3 - 34
      *u2^3*v2 + 34*u2^3*v2^2 - 4*u2^4 + 8*u2^4*v2)*i_*Nc * (  - 1/2*Zeta(3)*
         Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 5*v2^2 + 
      11*v2^3 - 7*v2^4 + v2^5 - 10*u2*v2 + 32*u2*v2^2 - 26*u2*v2^3 + 4*u2*v2^4
       - 2*u2^2 + 22*u2^2*v2 - 27*u2^2*v2^2 + 5*u2^2*v2^3 + 4*u2^3 - 10*u2^3*
      v2 + 2*u2^3*v2^2 - 2*u2^4)*Nc * (  - Zeta(3)*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 5*v2^2 + 
      12*v2^3 - 11*v2^4 + 4*v2^5 - 10*u2*v2 + 34*u2*v2^2 - 40*u2*v2^3 + 16*u2*
      v2^4 - 2*u2^2 + 23*u2^2*v2 - 43*u2^2*v2^2 + 23*u2^2*v2^3 + 4*u2^3 - 16*
      u2^3*v2 + 14*u2^3*v2^2 - 2*u2^4 + 3*u2^4*v2)*i_*Nc^-1 * ( Zeta(3)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 4*v2^2 + 
      11*v2^3 - 10*v2^4 + 3*v2^5 - 8*u2*v2 + 30*u2*v2^2 - 34*u2*v2^3 + 12*u2*
      v2^4 - 2*u2^2 + 21*u2^2*v2 - 36*u2^2*v2^2 + 15*u2^2*v2^3 + 4*u2^3 - 14*
      u2^3*v2 + 6*u2^3*v2^2 - 2*u2^4)*Nc * ( 1/12*G(0,0,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2*v2^2 + 8
      *v2^3 - 10*v2^4 + 4*v2^5 - 4*u2*v2 + 20*u2*v2^2 - 32*u2*v2^3 + 16*u2*
      v2^4 - u2^2 + 13*u2^2*v2 - 33*u2^2*v2^2 + 22*u2^2*v2^3 + 2*u2^3 - 12*
      u2^3*v2 + 12*u2^3*v2^2 - u2^4 + 2*u2^4*v2)*i_*Nc * ( 1/6*G(0,u2)*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2*v2^2 + 
      17*v2^3 - 28*v2^4 + 13*v2^5 - 4*u2*v2 + 38*u2*v2^2 - 86*u2*v2^3 + 52*u2*
      v2^4 + 4*u2^2 + 7*u2^2*v2 - 72*u2^2*v2^2 + 75*u2^2*v2^3 - 8*u2^3 - 10*
      u2^3*v2 + 46*u2^3*v2^2 + 4*u2^4 + 10*u2^4*v2)*Nc * (  - 1/12*G(0, - v2,
         u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(4*v2^2 - 3*
      v2^3 - 6*v2^4 + 5*v2^5 + 8*u2*v2 - 14*u2*v2^2 - 14*u2*v2^3 + 20*u2*v2^4
       + 2*u2^2 - 13*u2^2*v2 - 12*u2^2*v2^2 + 31*u2^2*v2^3 - 4*u2^3 - 2*u2^3*
      v2 + 22*u2^3*v2^2 + 2*u2^4 + 6*u2^4*v2)*i_*Nc * ( 1/12*G(0,v2)*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(v2^3 - 2*v2^4
       + v2^5 + 2*u2*v2^2 - 6*u2*v2^3 + 4*u2*v2^4 + 2*u2^2 - 5*u2^2*v2 + 5*
      u2^2*v2^3 - 4*u2^3 + 6*u2^3*v2 + 2*u2^3*v2^2 + 2*u2^4)*Nc * ( 1/2*G(0,
          - v2,0,0,u2) - 1/2*G(0,v2)*G(0, - v2,0,u2) + 1/2*G(0,0,v2)*G(0, - v2
         ,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(3*v2^3 - 6*
      v2^4 + 3*v2^5 + 6*u2*v2^2 - 18*u2*v2^3 + 12*u2*v2^4 + 2*u2^2 - 3*u2^2*v2
       - 12*u2^2*v2^2 + 17*u2^2*v2^3 - 4*u2^3 + 2*u2^3*v2 + 10*u2^3*v2^2 + 2*
      u2^4 + 2*u2^4*v2)*i_*Nc * ( 1/2*G(0, - v2,0,u2)*Pi - 1/2*G(0,v2)*G(0, - 
         v2,u2)*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Num(2*v2^2 + 4*u2*v2 + u2^2 + u2^2*v2)*
      i_*Nc^-1 * (  - 1/6*G(0,v2)*Pi^3 )

       + Den( - 1 + v2)*Num(1 + v2)*Nc^-1 * (  - G(0,1,1,0,v2) )

       + Den( - 1 + v2)*Num(1 + v2)*Nc * (  - G(1 - v2,1,1,1 - v2,u2) - G(0,
          - v2, - v2,0,u2) + G(0,v2)*G(1 - v2,1,1,u2) + G(0,v2)*G(0, - v2, - 
         v2,u2) - G(1,v2)*G(1 - v2,1,1,u2) + G(1,0,v2)*G(1 - v2,1 - v2,u2) + 
         G(1,0,1,0,v2) )

       + Den( - 1 + v2)*Num(1 + v2)*i_*Nc * ( G(1 - v2,1,1 - v2,u2)*Pi - G(1
          - v2,1,1,u2)*Pi - G(0, - v2, - v2,u2)*Pi - G(0,1,v2)*G(1 - v2,u2)*Pi
          + G(1,v2)*G(1 - v2,1,u2)*Pi )

       + Den( - 1 + v2)*Num(1 + 2*v2)*Nc * (  - 1/6*G(1 - v2,1 - v2,u2)*Pi^2
          - 1/6*G(1,v2)*G(1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Num(1 + 3*v2)*Nc * ( G(1,1,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Num(1 + 4*v2)*Nc * (  - 1/6*G(1 - v2,1,u2)*Pi^2 )

       + Den( - 1 + v2)*Num(1 + 5*v2)*Nc * ( 1/3*G(0,v2)*G(1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)*Nc^-1*v2 * (  - G(1 - v2,0,0,u2) - G(0,1 - v2,0,
         u2) + G(0,u2)*G(1,0,v2) + G(0,v2)*G(1 - v2,0,u2) + G(0,v2)*G(0,1 - v2
         ,u2) - G(0,v2)*G(1,1,u2) - G(0,0,1 - v2,u2) + G(0,0,u2)*G(0,v2) - G(0
         ,0,u2)*G(1,v2) + G(0,0,v2)*G(1,u2) - G(0,1,v2)*G(1,u2) - 1/3*G(1,u2)*
         Pi^2 + G(1,1,1 - v2,u2) + G(1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)*i_*Nc^-1*v2 * (  - G(1 - v2,0,u2)*Pi - G(0,1 - v2
         ,u2)*Pi - G(0,u2)*G(1,v2)*Pi - G(0,v2)*G(1,u2)*Pi - G(0,0,u2)*Pi + G(
         1,1,u2)*Pi )

       + Den( - 1 + v2 + u2)*i_*Nc*v2 * ( G(0,v2)*G(1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Nc*v2 * ( 3*G( - v2,1 - v2,1,1 - v2,u2) + 3*G(
          - v2,0,1,1 - v2,u2) - 3*G(0,v2)*G( - v2,1 - v2,1,u2) + 3*G(0,v2)*G(
          - v2,0,1 - v2,u2) - 3*G(0,v2)*G( - v2,0,1,u2) + G(0,0,u2)*G(0,v2) - 
         3*G(0,1,v2)*G( - v2,1 - v2,u2) + 3*G(1,v2)*G( - v2,1 - v2,1,u2) + 3*
         G(1,v2)*G( - v2,0,1,u2) - 3*G(1,0,1,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^2*i_*Nc*v2 * ( 3*G( - v2,1 - v2,1,u2)*Pi + 3*G(
          - v2,0,1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 4 + v2 + 6*u2 - 2*u2^2)*Nc*v2 * ( 1/3*G(
         1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num( - 2 + v2 + 2*u2)*Nc^-1*v2 * ( G(0,u2)*G(1,
         0,1,v2) - G(0,v2)*G(1,1 - v2,1,u2) + G(0,0,u2)*G(0,0,v2) - G(0,0,u2)*
         G(0,1,v2) - G(0,0,v2)*G(1,1,u2) - G(0,0,0,v2)*G(0,u2) + G(0,1,v2)*G(0
         ,1 - v2,u2) - G(0,1,v2)*G(1,1 - v2,u2) + G(0,1,v2)*G(1,1,u2) + G(0,1,
         0,1,v2) + G(1,1 - v2,1,1 - v2,u2) + G(1,v2)*G(1,1 - v2,1,u2) - G(1,0,
         1,v2)*G(1,u2) - G(1,1,0,1,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 2 + v2 + 2*u2)*Nc*v2 * ( 3*Zeta(3)*G(1,
         u2) + G(0,v2)*G(1,1 - v2,1,u2) - G(0,0,v2)*G(1,1 - v2,u2) + G(0,0,v2)
         *G(1,1,u2) + G(0,1,v2)*G(1,1 - v2,u2) - G(0,1,v2)*G(1,1,u2) + G(0,1,0
         ,v2)*G(1,u2) - G(1,1 - v2,1,1 - v2,u2) - G(1,v2)*G(1,1 - v2,1,u2) - 
         G(1,0,0,v2)*G(1,u2) + G(1,0,1,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 2 + v2 + 2*u2)*i_*Nc^-1*v2 * ( G(0,v2)*
         G(1,1,u2)*Pi - G(0,0,u2)*G(0,v2)*Pi + G(0,0,v2)*G(0,u2)*Pi + G(1,1 - 
         v2,1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 2 + v2 + 2*u2)*i_*Nc*v2 * ( G(0,v2)*G(1,
         1 - v2,u2)*Pi - G(0,v2)*G(1,1,u2)*Pi - G(1,1 - v2,1,u2)*Pi + G(1,0,v2
         )*G(1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 2 + 3*v2 + 3*v2^2 + 4*u2 + 6*u2*v2 - 2*
      u2^2)*Nc * ( 1/2*G(0,1,1,0,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 - 4*v2 + 2*v2^2 - 4*u2 + 4*u2*v2 + 2*
      u2^2)*Nc*v2 * (  - 1/2*G( - v2, - v2,0,u2) + 1/2*G(0,v2)*G( - v2, - v2,
         u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 - 4*v2 + 2*v2^2 - 4*u2 + 4*u2*v2 + 2*
      u2^2)*i_*Nc*v2 * (  - 1/2*G( - v2, - v2,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 - 4*v2 + 2*v2^2 + 2*u2 + 4*u2*v2 - 
      u2^2)*Nc * ( 1/6*G(1,1 - v2,u2)*Pi^2 + 1/6*G(1,u2)*G(1,v2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num( - 1 - 2*v2 + v2^2 + 2*u2 + 2*u2*v2 - u2^2)
      *Nc^-1 * ( G(0,0,v2)*G(1,1 - v2,u2) - 1/3*G(1,1 - v2,u2)*Pi^2 - 1/3*G(1,
         u2)*G(1,v2)*Pi^2 + G(1,0,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 - 2*v2 + v2^2 + 2*u2 + 2*u2*v2 - u2^2)
      *i_*Nc^-1 * (  - G(0,v2)*G(1,1 - v2,u2)*Pi - G(1,0,v2)*G(1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + v2 + 2*u2)*Nc*v2 * (  - 1/2*G(0,0,1,
         v2)*G(0,u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2 + 2*u2)*Num( - 2 + v2 + u2)*Nc*
      v2 * ( 1/2*G( - v2,1 - v2,0,u2) + 1/2*G( - v2,0,1 - v2,u2) - 1/2*G(0,v2)
         *G( - v2,1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) + 1/2*G(1,v2)*G( - v2
         ,0,u2) - 1/2*G(1,0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2 + 2*u2)*Num( - 2 + v2 + u2)*i_*
      Nc*v2 * ( 1/2*G( - v2,1 - v2,u2)*Pi + 1/2*G(1,v2)*G( - v2,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)*Num( - 3 + 2*u2)*Nc*v2 * (  - 1/
         2*G(0,v2)*G(1,0,u2) + 1/2*G(1,1 - v2,0,u2) + 1/2*G(1,0,1 - v2,u2) + 1/
         2*G(1,0,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)*Num( - 3 + 2*u2)*i_*Nc*v2 * ( 1/
         2*G(1,1 - v2,u2)*Pi + 1/2*G(1,u2)*G(1,v2)*Pi + 1/2*G(1,0,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)^2*Nc^-1 * (  - G(0,1 - v2, - v2,
         0,u2) + G(0,u2)*G(1,0,0,v2) + G(0,v2)*G(0,1 - v2, - v2,u2) - G(0,v2)*
         G(1,1 - v2, - v2,u2) + G(0,v2)*G(1,1 - v2,0,u2) + G(0,v2)*G(1,0,1 - 
         v2,u2) - G(0,v2)*G(1,0, - v2,u2) + G(0,v2)*G(1,0,0,u2) - G(0,v2)*G(1,
         0,1,u2) - G(0,v2)*G(1,1,1,u2) + G(0,0,v2)*G(0,1 - v2,u2) - G(0,0,v2)*
         G(1,0,u2) + G(0,0,0,v2)*G(1,u2) - G(0,0,1,1 - v2,u2) + G(0,0,1,u2)*G(
         0,v2) - G(0,0,1,u2)*G(1,v2) + G(1,1 - v2, - v2,0,u2) - G(1,1 - v2,0,0
         ,u2) - G(1,0,1 - v2,0,u2) + G(1,0, - v2,0,u2) + 2/3*G(1,0,u2)*Pi^2 + 
         G(1,0,u2)*G(1,0,v2) - G(1,0,0,1 - v2,u2) - G(1,0,0,u2)*G(1,v2) + G(1,
         0,1,1 - v2,u2) + G(1,0,1,u2)*G(1,v2) + G(1,1,1,1 - v2,u2) + G(1,1,1,
         u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)^2*Nc * ( G(0,v2)*G(1,0,1 - v2,u2
         ) - G(0,v2)*G(1,0,1,u2) + G(0,v2)*G(1,1,1,u2) + G(1,0,v2)*G(1,1 - v2,
         u2) + G(1,0,1,1 - v2,u2) + G(1,0,1,u2)*G(1,v2) + G(1,1,0,v2)*G(1,u2)
          - G(1,1,1,1 - v2,u2) - G(1,1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)^2*i_*Nc^-1 * (  - G(0,1 - v2, - 
         v2,u2)*Pi - G(0,u2)*G(1,0,v2)*Pi - G(0,v2)*G(0,1 - v2,u2)*Pi + G(0,v2
         )*G(1,0,u2)*Pi - G(0,0,v2)*G(1,u2)*Pi - G(0,0,1,u2)*Pi + G(1,1 - v2,
          - v2,u2)*Pi - G(1,1 - v2,0,u2)*Pi - G(1,0,1 - v2,u2)*Pi + G(1,0, - 
         v2,u2)*Pi - G(1,0,u2)*G(1,v2)*Pi - G(1,0,0,u2)*Pi + G(1,0,1,u2)*Pi - 
         G(1,0,1,v2)*Pi + G(1,1,1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)^2*i_*Nc * ( G(1,0,1,u2)*Pi - G(1
         ,1,1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(1 - 11*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2)*
      Nc * ( 1/6*G( - v2,1 - v2,u2)*Pi^2 + 1/6*G(1,v2)*G( - v2,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num(1 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2*v2 + u2^2)*
      Nc^-1 * (  - Zeta(3)*G(1,u2) + 1/6*G(1,1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num(1 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2*v2 + u2^2)*
      Nc * (  - 1/6*G(1,1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num(1 - 5*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2)*Nc
       * (  - G(1,0,v2)*G( - v2,1 - v2,u2) - G(1,1,0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^2*Num(1 - 5*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2)*i_
      *Nc * ( G(0,v2)*G( - v2,1 - v2,u2)*Pi + G(1,0,v2)*G( - v2,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(1 - 4*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + u2^2)*
      Nc^-1 * (  - G(0,1 - v2,1,1 - v2,u2) - G(0,1 - v2,1,u2)*G(1,v2) + G(0,v2
         )*G(0,1 - v2,1,u2) + G(0,1,0,v2)*G(0,u2) )

       + Den( - 1 + v2 + u2)^2*Num(1 - 4*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + u2^2)*
      i_*Nc^-1 * (  - G(0,1 - v2,1,u2)*Pi - G(0,1,v2)*G(0,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(1 - 3*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + u2^2)*
      Nc * (  - G(0,v2)*G(0,1 - v2,0,u2) )

       + Den( - 1 + v2 + u2)^2*Num(1 - 3*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + u2^2)*
      i_*Nc * (  - G(0,u2)*G(1,0,v2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(1 + 2*v2 - 3*u2 + 2*u2^2)*Nc*v2 * ( 1/2*G(0
         ,v2)*G(1,1,u2) - 1/2*G(0,0,v2)*G(1,u2) + 1/2*G(0,1,v2)*G(1,u2) - 1/2*
         G(1,1,1 - v2,u2) - 1/2*G(1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^2*Num(1 + 2*v2 - 3*u2 + 2*u2^2)*i_*Nc*v2 * (  - 1/
         2*G(1,1,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(2 - 9*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 2*u2^2
      )*i_*Nc * (  - 1/2*G(0,v2)*G(0,1 - v2,u2)*Pi )

       + Den( - 1 + v2 + u2)^2*Num(2 - 2*v2 + v2^2 - 4*u2 + 2*u2*v2 + 2*u2^2)*
      Nc * ( 1/6*G(0,v2)*G(1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num(3 - 2*v2 + v2^2 - 6*u2 + 2*u2*v2 + 3*u2^2)*
      Nc^-1 * (  - 1/6*G(0,v2)*G(1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num(3 + v2 + 2*u2)*Nc*v2 * ( 1/2*G(0,0,1 - v2,
         u2)*G(0,v2) )

       + Den( - 1 + v2 + u2)^2*Num(4 - 6*v2 + 3*v2^2 - 8*u2 + 6*u2*v2 + 4*u2^2
      )*Nc^-1 * (  - 1/6*G(0,1 - v2,u2)*Pi^2 - 1/6*G(0,u2)*G(1,v2)*Pi^2 )

       + Den(v2 + u2)*Nc^-1*v2 * (  - 1/2*G( - v2,u2)*Pi^2 + G( - v2,0,0,u2)
          - G(0,v2)*G( - v2,0,u2) + G(0,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)*i_*Nc^-1*v2 * ( G( - v2,0,u2)*Pi - G(0,v2)*G( - v2,u2)*
         Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Nc^-1*v2 * ( 4*G(0,u2) + G(0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Nc*v2 * (  - G(0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 6 + 22*v2 - 23*v2^2 + 10*
      v2^3 + 22*u2 - 46*u2*v2 + 30*u2*v2^2 - 23*u2^2 + 30*u2^2*v2 + 10*u2^3)*
      Nc*v2 * (  - 1/12*G( - v2,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2 + 2*u2)*Num(2 - 2*
      v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2)*i_*Nc*v2 * ( 1/2*G( - v2,0,u2)*Pi - 1/
         2*G(0,v2)*G( - v2,u2)*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - 5*v2 + v2^2 - 5*u2 + 2*u2*
      v2 + u2^2)*Nc*v2 * (  - 1/2*G( - v2,0,0,u2) + 1/2*G(0,v2)*G( - v2,0,u2)
          - 1/2*G(0,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)^2*Nc^-1*u2^2 * ( G(0, - v2,0,0,u2) - G(0,v2)*G(0, - v2,0
         ,u2) + G(0,0,v2)*G(0, - v2,u2) )

       + Den(v2 + u2)^2*i_*Nc^-1*u2^2 * ( G(0, - v2,0,u2)*Pi - G(0,v2)*G(0, - 
         v2,u2)*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - v2 - 2*u2 + 2*u2*v2 + 2*
      u2^2)*Nc^-1*v2 * ( G(0,0, - v2,u2)*G(0,v2) - G(0,0, - v2,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - v2 - 2*u2 + 2*u2*v2 + 2*
      u2^2)*i_*Nc^-1*v2 * (  - G(0,0, - v2,u2)*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(2*v2^2 - 12*v2^3 + 6*v2^4 + 
      4*u2*v2 - 28*u2*v2^2 + 24*u2*v2^3 + u2^2 - 18*u2^2*v2 + 31*u2^2*v2^2 - 2
      *u2^3 + 14*u2^3*v2 + u2^4)*Nc^-1 * ( 1/6*G(0,u2)*G(0,v2)*Pi^2 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(2*v2^2 - 8*v2^3 + 4*v2^4 + 4
      *u2*v2 - 20*u2*v2^2 + 16*u2*v2^3 + u2^2 - 14*u2^2*v2 + 21*u2^2*v2^2 - 2*
      u2^3 + 10*u2^3*v2 + u2^4)*i_*Nc^-1 * (  - 1/6*G(0,u2)*Pi^3 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(2*v2^2 - 6*v2^3 + 3*v2^4 + 4
      *u2*v2 - 16*u2*v2^2 + 12*u2*v2^3 + u2^2 - 12*u2^2*v2 + 16*u2^2*v2^2 - 2*
      u2^3 + 8*u2^3*v2 + u2^4)*Nc^-1 * (  - 1/6*G(0,0,u2)*Pi^2 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(4*v2^2 - 7*v2^3 + 3*v2^4 + 8
      *u2*v2 - 22*u2*v2^2 + 12*u2*v2^3 + 2*u2^2 - 19*u2^2*v2 + 17*u2^2*v2^2 - 
      4*u2^3 + 10*u2^3*v2 + 2*u2^4)*Nc * (  - 1/12*G(0,u2)*G(0,v2)*Pi^2 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(5*v2^2 - 8*v2^3 + 4*v2^4 + 
      10*u2*v2 - 26*u2*v2^2 + 16*u2*v2^3 + 2*u2^2 - 22*u2^2*v2 + 22*u2^2*v2^2
       - 4*u2^3 + 12*u2^3*v2 + 2*u2^4)*Nc^-1 * ( Zeta(3)*G(0,u2) )

       + Den(v2 + u2)^2*Num(v2^2 + 2*u2*v2 - 2*u2^2)*Nc^-1 * ( 1/6*G(0, - v2,
         u2)*Pi^2 ) ; 



==> anc/Omega_region2a.txt <==
(* Two-loop amplitudes for qg->Hq and qqb -> Hg mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formula (5.12), 
   in the scattering kinematics qqb->Hg, region 2a+.
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   y = t/mh2,  z = u/mh2
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegamppat1lNfp1r2a = ( + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*v2 * (  - 2*
         G[0,v2] )

       + Den[ - 1 + v2]*v2 * (  - 4 - 2*G[0,v2]*I*Pi - 2*G[0,0,v2] )

       + Den[ - 1 + v2]^2*v2 * ( 4*G[0,v2] )) ; 

Omegamppat2lNfp1r2a = ( + Nc^(-1) * ( Zeta[3]*G[1 - v2,u2] - 2*Zeta[3]*
         G[ - v2,u2] - G[1 - v2,1 - v2, - v2,u2]*I*Pi - G[1 - v2,1 - v2
         , - v2,0,u2] - 1/3*G[1 - v2,1 - v2,u2]*Pi^2 + G[1 - v2,1 - v2,
         0,u2]*I*Pi + G[1 - v2,1 - v2,0,0,u2] - 1/6*G[1 - v2,u2]*I*Pi^3
          + G[1 - v2,0,1 - v2,u2]*I*Pi + G[1 - v2,0,1 - v2,0,u2] - G[1
          - v2,0, - v2,u2]*I*Pi - G[1 - v2,0, - v2,0,u2] - 2/3*G[1 - v2
         ,0,u2]*Pi^2 + G[1 - v2,0,0,1 - v2,u2] + G[1 - v2,0,0,u2]*I*Pi
          - G[1 - v2,0,1,1 - v2,u2] - G[1 - v2,0,1,u2]*I*Pi + G[1 - v2,
         1,1 - v2,1 - v2,u2] + G[1 - v2,1,1 - v2,u2]*I*Pi - 1/6*G[1 - 
         v2,1,u2]*Pi^2 - G[1 - v2,1,1,1 - v2,u2] - G[1 - v2,1,1,u2]*I*
         Pi - G[ - v2,1 - v2,1 - v2,u2]*I*Pi - G[ - v2,1 - v2,1 - v2,0,
         u2] + G[ - v2,1 - v2, - v2,u2]*I*Pi + G[ - v2,1 - v2, - v2,0,
         u2] + 2/3*G[ - v2,1 - v2,u2]*Pi^2 - G[ - v2,1 - v2,0,1 - v2,u2
         ] - G[ - v2,1 - v2,0,u2]*I*Pi + G[ - v2,1 - v2,1,1 - v2,u2] + 
         G[ - v2,1 - v2,1,u2]*I*Pi + G[ - v2, - v2, - v2,u2]*I*Pi + G[
          - v2, - v2, - v2,0,u2] + 1/3*G[ - v2, - v2,u2]*Pi^2 - G[ - v2
         , - v2,0,u2]*I*Pi - G[ - v2, - v2,0,0,u2] + 1/6*G[ - v2,u2]*I*
         Pi^3 - G[ - v2,0,1 - v2,1 - v2,u2] - G[ - v2,0,1 - v2,u2]*I*Pi
          + 1/6*G[ - v2,0,u2]*Pi^2 + G[ - v2,0,1,1 - v2,u2] + G[ - v2,0
         ,1,u2]*I*Pi + G[0,1 - v2,1 - v2,u2]*I*Pi + G[0,1 - v2,1 - v2,0
         ,u2] + G[0,1 - v2,u2]*G[1,v2]*I*Pi - G[0,1 - v2,u2]*G[1,0,v2]
          + G[0,1 - v2,0,1 - v2,u2] + G[0,1 - v2,0,u2]*I*Pi + G[0,1 - 
         v2,0,u2]*G[1,v2] - G[0, - v2, - v2,u2]*I*Pi - G[0, - v2, - v2,
         0,u2] + G[0,u2]*G[1,1,v2]*I*Pi - G[0,u2]*G[1,1,0,v2] + G[0,v2]
         *G[1 - v2,1 - v2, - v2,u2] - G[0,v2]*G[1 - v2,1 - v2,u2]*I*Pi
          - G[0,v2]*G[1 - v2,1 - v2,0,u2] + 1/2*G[0,v2]*G[1 - v2,u2]*
         Pi^2 - G[0,v2]*G[1 - v2,0,1 - v2,u2] + G[0,v2]*G[1 - v2,0, - 
         v2,u2] - G[0,v2]*G[1 - v2,0,u2]*I*Pi - G[0,v2]*G[1 - v2,0,0,u2
         ] + G[0,v2]*G[1 - v2,0,1,u2] - G[0,v2]*G[1 - v2,1,1 - v2,u2]
          + G[0,v2]*G[1 - v2,1,1,u2] + G[0,v2]*G[ - v2,1 - v2,1 - v2,u2
         ] - G[0,v2]*G[ - v2,1 - v2, - v2,u2] + G[0,v2]*G[ - v2,1 - v2,
         u2]*I*Pi + G[0,v2]*G[ - v2,1 - v2,0,u2] - G[0,v2]*G[ - v2,1 - 
         v2,1,u2] - G[0,v2]*G[ - v2, - v2, - v2,u2] + G[0,v2]*G[ - v2,
          - v2,u2]*I*Pi + G[0,v2]*G[ - v2, - v2,0,u2] - 1/6*G[0,v2]*G[
          - v2,u2]*Pi^2 + G[0,v2]*G[ - v2,0,1 - v2,u2] - G[0,v2]*G[ - 
         v2,0,1,u2] - G[0,v2]*G[0,1 - v2,1 - v2,u2] - G[0,v2]*G[0,1 - 
         v2,0,u2] + G[0,v2]*G[0, - v2, - v2,u2] + G[0,v2]*G[1,1,1 - v2,
         u2] + G[0,0,1 - v2,1 - v2,u2] + G[0,0,1 - v2,u2]*I*Pi - G[0,0,
         1 - v2,u2]*G[0,v2] + G[0,0,1 - v2,u2]*G[1,v2] + G[0,0,u2]*G[1,
         v2]*I*Pi - G[0,0,u2]*G[1,0,v2] + G[0,0,u2]*G[1,1,v2] + G[0,0,
         v2]*G[1 - v2,1 - v2,u2] + G[0,0,v2]*G[1 - v2,u2]*I*Pi + G[0,0,
         v2]*G[1 - v2,0,u2] - G[0,0,v2]*G[ - v2,1 - v2,u2] - G[0,0,v2]*
         G[ - v2, - v2,u2] - G[0,0,0,v2]*G[1 - v2,u2] + G[0,0,1,v2]*I*
         Pi + G[0,0,1,1,v2] - G[0,1,v2]*G[1 - v2,u2]*I*Pi + G[0,1,v2]*
         G[ - v2,u2]*I*Pi + G[0,1,v2]*G[1,u2]*I*Pi + G[0,1,0,v2]*G[1 - 
         v2,u2] - G[0,1,0,v2]*G[ - v2,u2] - G[0,1,0,v2]*G[1,u2] - G[0,1
         ,1,v2]*I*Pi - G[0,1,1,v2]*G[1 - v2,u2] + G[0,1,1,v2]*G[ - v2,
         u2] - G[0,1,1,v2]*G[0,u2] + G[0,1,1,v2]*G[1,u2] + 1/6*G[1,u2]*
         I*Pi^3 - 1/3*G[1,v2]*G[1 - v2,u2]*Pi^2 + G[1,v2]*G[1 - v2,0,u2
         ]*I*Pi + G[1,v2]*G[1 - v2,0,0,u2] - G[1,v2]*G[1 - v2,0,1,u2]
          + G[1,v2]*G[1 - v2,1,1 - v2,u2] + G[1,v2]*G[1 - v2,1,u2]*I*Pi
          - G[1,v2]*G[1 - v2,1,1,u2] - G[1,v2]*G[ - v2,1 - v2,u2]*I*Pi
          - G[1,v2]*G[ - v2,1 - v2,0,u2] + G[1,v2]*G[ - v2,1 - v2,1,u2]
          + 2/3*G[1,v2]*G[ - v2,u2]*Pi^2 - G[1,v2]*G[ - v2,0,1 - v2,u2]
          - G[1,v2]*G[ - v2,0,u2]*I*Pi + G[1,v2]*G[ - v2,0,1,u2] - G[1,
         0,v2]*G[1 - v2,u2]*I*Pi - G[1,0,v2]*G[1 - v2,0,u2] - G[1,0,v2]
         *G[1 - v2,1,u2] + G[1,0,v2]*G[ - v2,1 - v2,u2] + G[1,0,v2]*G[
          - v2,u2]*I*Pi + G[1,0,v2]*G[ - v2,0,u2] + G[1,0,v2]*G[1,1,u2]
          + G[1,0,0,v2]*G[1 - v2,u2] - G[1,0,0,v2]*G[ - v2,u2] - G[1,0,
         1,1,v2] - G[1,1,1 - v2,1 - v2,u2] - G[1,1,1 - v2,u2]*I*Pi - G[
         1,1,1 - v2,u2]*G[1,v2] - G[1,1,u2]*G[1,v2]*I*Pi - G[1,1,u2]*G[
         1,1,v2] + G[1,1,v2]*G[1 - v2,1,u2] - G[1,1,v2]*G[ - v2,u2]*I*
         Pi - G[1,1,v2]*G[ - v2,0,u2] + G[1,1,0,v2]*G[ - v2,u2] )

       + Nc * ( 2*Zeta[3]*G[ - v2,u2] + G[ - v2,1 - v2, - v2,u2]*I*Pi
          + G[ - v2,1 - v2, - v2,0,u2] - G[ - v2, - v2, - v2,u2]*I*Pi
          - G[ - v2, - v2, - v2,0,u2] - 1/3*G[ - v2, - v2,u2]*Pi^2 + G[
          - v2, - v2,0,u2]*I*Pi + G[ - v2, - v2,0,0,u2] - 1/6*G[ - v2,
         u2]*I*Pi^3 - 1/6*G[ - v2,0,u2]*Pi^2 - G[0,v2]*G[1 - v2,0,1 - 
         v2,u2] - G[0,v2]*G[ - v2,1 - v2, - v2,u2] + G[0,v2]*G[ - v2,1
          - v2,0,u2] + G[0,v2]*G[ - v2, - v2, - v2,u2] - G[0,v2]*G[ - 
         v2, - v2,u2]*I*Pi - G[0,v2]*G[ - v2, - v2,0,u2] + 1/6*G[0,v2]*
         G[ - v2,u2]*Pi^2 - G[0,v2]*G[1,1,1 - v2,u2] - G[0,0,v2]*G[ - 
         v2,1 - v2,u2] + G[0,0,v2]*G[ - v2, - v2,u2] - G[0,1,v2]*G[1,u2
         ]*I*Pi - G[0,1,0,v2]*G[ - v2,u2] - G[0,1,1,v2]*G[1,u2] - 1/6*
         G[1,u2]*I*Pi^3 + G[1,0,v2]*G[ - v2,0,u2] - G[1,0,v2]*G[1,1,u2]
          - G[1,0,0,v2]*G[ - v2,u2] + G[1,1,1 - v2,1 - v2,u2] + G[1,1,1
          - v2,u2]*I*Pi + G[1,1,1 - v2,u2]*G[1,v2] + G[1,1,u2]*G[1,v2]*
         I*Pi + G[1,1,u2]*G[1,1,v2] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2]*Nc^(-1)*v2 * (  - 1/6*Pi^2
          + 3/2*G[0,v2] - 1/2*G[0,0,v2] + G[1,0,v2] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2]*v2 * (  - 1/3*G[0,v2] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2]*Nc*v2 * (  - 1/6*Pi^2 - 3/2
         *G[0,v2] - 1/2*G[0,0,v2] + G[1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Nc^(-1)*v2 * ( 6 - 1/4*Pi^2
          - 1/3*I*Pi^3 + Zeta[3] - 1/3*G[0,v2]*Pi^2 + 3*G[0,v2]*I*Pi + 
         3/2*G[0,0,v2] - G[0,0,v2]*I*Pi - G[0,0,0,v2] + 2*G[0,1,0,v2]
          + 1/3*G[1,v2]*Pi^2 + 3/2*G[1,0,v2] + 2*G[1,0,v2]*I*Pi + 3*G[1
         ,0,0,v2] - 2*G[1,1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*v2 * (  - 2/3 + 1/3*G[0,v2]*I
         *Pi + G[0,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Nc*v2 * (  - 6 - 5*Zeta[3] + 
         5/3*G[0,u2]*G[0,v2] - G[0,u2]*G[0,v2]*I*Pi - 31/6*G[0,v2]*I*Pi
          + 5/3*G[0,v2]*G[1 - v2,u2] - G[0,v2]*G[1 - v2,u2]*I*Pi - G[0,
         v2]*G[1 - v2,0,u2] - G[0,v2]*G[0,1 - v2,u2] + 5/3*G[0,1,v2] - 
         G[0,1,v2]*I*Pi - G[0,1,v2]*G[0,u2] + G[1,0,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Nf*v2 * (  - 1/6*G[0,u2]*G[0,
         v2] + 10/9*G[0,v2] + 2/3*G[0,v2]*I*Pi - 1/6*G[0,v2]*G[1 - v2,
         u2] + 2*G[0,0,v2] - 1/6*G[0,1,v2] - 1/6*G[1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]^2*Num[ - 56 + 29*v2]*Nc*v2
       * (  - 2/9*G[0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]^2*Num[ - 2 + 5*v2]*v2 * ( 2/9
         *G[0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]^2*Num[1 + 2*v2]*Nc^(-1)*v2
       * (  - 2*G[0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1
       - 2*v2 + v2^2 - 2*u2 + 2*u2*v2 + 2*u2^2]*Nc*v2 * (  - 1/2*G[0,0,
         v2]*I*Pi + 1/2*G[0,0,0,v2] + 1/2*G[1,0,v2]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3
       - 6*v2 + 3*v2^2 - 6*u2 + 6*u2*v2 + 2*u2^2]*Nc*v2 * (  - 1/2*G[0,
         u2]*G[1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3
       - 6*v2 + 3*v2^2 - 6*u2 + 6*u2*v2 + 4*u2^2]*Nc*v2 * (  - 1/12*I*
         Pi^3 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[7
       - 14*v2 + 7*v2^2 - 14*u2 + 14*u2*v2 + 6*u2^2]*Nc*v2 * (  - 1/6*
         G[1,v2]*Pi^2 + G[1,1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[11
       - 22*v2 + 11*v2^2 - 22*u2 + 22*u2*v2 + 10*u2^2]*Nc*v2 * ( 1/12*
         G[0,v2]*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 26
       + 26*v2 + 25*u2]*Nc*v2 * (  - 1/2*G[0,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 4
       + 4*v2 + u2]*Nc*v2 * ( 1/6*G[1,0,v2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 2
       + 2*v2 + 3*u2]*Nc*v2 * ( 1/12*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2 + u2]*Nc*v2 * ( 1/2*G[ - v2,u2
         ]*I*Pi + 1/2*G[ - v2,0,u2] - 1/2*G[0,v2]*G[ - v2,u2] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + v2 + 2*u2]*
      Nc*v2 * (  - 1/2*G[0, - v2,u2]*I*Pi - 1/2*G[0, - v2,0,u2] + 1/12*
         G[0,u2]*Pi^2 + 1/2*G[0,v2]*G[0, - v2,u2] + 1/2*G[0,0,v2]*G[0,
         u2] - 1/2*G[0,1,0,v2] )

       + Den[ - 1 + v2]*Nc^(-1)*v2 * ( 2 - 3/2*G[1,1,0,v2] + 2*G[1,1,1,
         0,v2] )

       + Den[ - 1 + v2]*v2 * ( 20/9 + 4/3*I*Pi - 2/3*G[0,v2]*Pi^2 + 2*
         G[0,0,v2]*I*Pi + 2*G[0,0,0,v2] )

       + Den[ - 1 + v2]*Nc * (  - 1/6*G[1 - v2,u2]*I*Pi^3 + G[1 - v2,0,
         1,1 - v2,u2] + G[1 - v2,0,1,u2]*I*Pi + G[1 - v2,1,1 - v2,1 - 
         v2,u2] - G[0,v2]*G[1 - v2,0,1,u2] - G[0,v2]*G[1 - v2,1,1 - v2,
         u2] - G[0,1,1,v2]*G[1 - v2,u2] + G[1,v2]*G[1 - v2,0,1,u2] + G[
         1,v2]*G[1 - v2,1,1 - v2,u2] - G[1,0,v2]*G[1 - v2,1,u2] + G[1,1
         ,v2]*G[1 - v2,1,u2] )

       + Den[ - 1 + v2]*Nc*v2 * (  - 278/9 - 2*Zeta[3]*G[1 - v2,u2] - 
         G[1 - v2,1 - v2, - v2,u2]*I*Pi - G[1 - v2,1 - v2, - v2,0,u2]
          + G[1 - v2,1 - v2,1,1 - v2,u2] + G[1 - v2,1 - v2,1,u2]*I*Pi
          - G[1 - v2, - v2,1 - v2,u2]*I*Pi - G[1 - v2, - v2,1 - v2,0,u2
         ] + 2*G[1 - v2, - v2, - v2,u2]*I*Pi + 2*G[1 - v2, - v2, - v2,0
         ,u2] + 7/6*G[1 - v2, - v2,u2]*Pi^2 - G[1 - v2, - v2,0,1 - v2,
         u2] - 2*G[1 - v2, - v2,0,u2]*I*Pi - G[1 - v2, - v2,0,0,u2] + 
         10/3*G[1 - v2,u2] - G[1 - v2,0, - v2,u2]*I*Pi - G[1 - v2,0, - 
         v2,0,u2] + 1/6*G[1 - v2,0,u2]*Pi^2 + G[1 - v2,1,1 - v2,0,u2]
          + G[1 - v2,1,0,1 - v2,u2] + G[1 - v2,1,0,u2]*I*Pi - G[0,u2]*
         G[1,0,1,v2] + G[0,v2]*G[1 - v2,1 - v2, - v2,u2] - G[0,v2]*G[1
          - v2,1 - v2,u2]*I*Pi - G[0,v2]*G[1 - v2,1 - v2,1,u2] + G[0,v2
         ]*G[1 - v2, - v2,1 - v2,u2] - 2*G[0,v2]*G[1 - v2, - v2, - v2,
         u2] + 2*G[0,v2]*G[1 - v2, - v2,u2]*I*Pi + G[0,v2]*G[1 - v2, - 
         v2,0,u2] + G[0,v2]*G[1 - v2,0, - v2,u2] - 2*G[0,v2]*G[1 - v2,0
         ,u2]*I*Pi - G[0,v2]*G[1 - v2,1,0,u2] + G[0,0,u2]*G[0,v2]*I*Pi
          + G[0,0,u2]*G[0,1,v2] - G[0,0,v2]*G[1 - v2, - v2,u2] + G[0,0,
         v2]*G[1 - v2,0,u2] - G[0,0,v2]*G[1 - v2,1,u2] + 2*G[0,0,0,v2]*
         I*Pi - G[0,0,0,0,v2] - G[0,0,1,v2]*G[1 - v2,u2] - G[0,0,1,1,v2
         ] - G[0,1,1 - v2,1 - v2,u2] + G[0,1,1 - v2,u2]*G[0,v2] - G[0,1
         ,1 - v2,u2]*G[1,v2] + G[0,1,u2]*G[1,0,v2] - G[0,1,u2]*G[1,1,v2
         ] - G[0,1,v2]*G[1 - v2,1 - v2,u2] + G[0,1,v2]*G[1 - v2, - v2,
         u2] - G[0,1,v2]*G[1 - v2,0,u2] + G[0,1,v2]*G[1 - v2,1,u2] + G[
         0,1,v2]*G[0,u2]*I*Pi + G[0,1,1,v2]*I*Pi + G[0,1,1,v2]*G[0,u2]
          + 10/3*G[1,v2] + G[1,v2]*G[1 - v2,1 - v2,1,u2] - G[1,v2]*G[1
          - v2, - v2,u2]*I*Pi - G[1,v2]*G[1 - v2, - v2,0,u2] + G[1,v2]*
         G[1 - v2,1,0,u2] + G[1,0,v2]*G[1 - v2, - v2,u2] - G[1,0,v2]*G[
         1 - v2,u2]*I*Pi - 2*G[1,0,v2]*G[1 - v2,0,u2] + G[1,0,1,v2]*G[1
          - v2,u2] + G[1,0,1,1,v2] - 1/2*G[1,1,v2]*Pi^2 + G[1,1,0,1,v2]
          + 4*G[1,1,1,0,v2] )

       + Den[ - 1 + v2]*Nf*v2 * ( 20/9 + 4/3*I*Pi - 1/3*G[1 - v2,u2] - 
         1/3*G[0,u2] - 1/6*G[0,u2]*G[0,v2]*I*Pi - 2/3*G[0,v2]*Pi^2 - 1/
         6*G[0,v2]*G[1 - v2,u2]*I*Pi + 8/3*G[0,0,v2]*I*Pi - 1/6*G[0,0,
         v2]*G[1 - v2,u2] - 1/6*G[0,0,v2]*G[0,u2] + 3*G[0,0,0,v2] - 1/6
         *G[0,0,1,v2] - 1/6*G[0,1,v2]*I*Pi - 1/6*G[0,1,0,v2] - 1/3*G[1,
         v2] - 1/6*G[1,0,v2]*I*Pi - 1/6*G[1,0,0,v2] )

       + Den[ - 1 + v2]^2*Nc^(-1)*v2 * (  - 6*G[1 - v2, - v2,u2]*I*Pi
          - 6*G[1 - v2, - v2,0,u2] + 6*G[1 - v2,1,1 - v2,u2] + 6*G[1 - 
         v2,1,u2]*I*Pi + 6*G[0,v2]*G[1 - v2, - v2,u2] - 6*G[0,v2]*G[1
          - v2,1,u2] - 6*G[0,1,1 - v2,u2] - 6*G[0,1,u2]*I*Pi + 6*G[0,1,
         u2]*G[0,v2] - 6*G[0,1,u2]*G[1,v2] - 6*G[0,1,v2]*G[1 - v2,u2]
          + 6*G[1,v2]*G[1 - v2,1,u2] - 6*G[1,0,1,v2] )

       + Den[ - 1 + v2]^2*Nf*v2 * ( 1/3*G[0,u2]*G[0,v2] + 1/3*G[0,v2]*
         G[1 - v2,u2] + 1/3*G[0,1,v2] + 1/3*G[1,0,v2] )

       + Den[ - 1 + v2]^3*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 6*v2 - 12*
      v2^2 + 11*v2^3 - 5*v2^4 + v2^5 + 2*u2 - 6*u2*v2 + 6*u2*v2^2 - 4*
      u2*v2^3 + 2*u2*v2^4 - u2^2 + 3*u2^2*v2^2 - u2^2*v2^3]*Nc^(-1)
       * (  - G[0,1,0,0,v2] )

       + Den[ - 1 + v2]^3*Den[ - 1 + v2 + u2]^2*Num[1 + 2*v2 - 13*v2^2
       + 18*v2^3 - 10*v2^4 + 2*v2^5 - 2*u2 - 8*u2*v2 + 24*u2*v2^2 - 18*
      u2*v2^3 + 4*u2*v2^4 + u2^2 + 6*u2^2*v2 - 9*u2^2*v2^2 + 3*u2^2*
      v2^3]*Nc * ( G[0,0,1,0,v2] )

       + Den[ - 1 + v2]^3*Den[ - 1 + v2 + u2]^2*Num[2 - 15*v2 + 30*v2^2
       - 22*v2^3 + 4*v2^4 + v2^5 - 4*u2 + 30*u2*v2 - 42*u2*v2^2 + 14*u2
      *v2^3 + 2*u2*v2^4 + 2*u2^2 - 16*u2^2*v2 + 14*u2^2*v2^2 - 2*u2^2*
      v2^3]*Nc * ( 1/2*G[0,1,0,0,v2] )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 
      42*v2^2 + 493*v2^3 - 1400*v2^4 + 1710*v2^5 - 982*v2^6 + 221*v2^7
       - 84*u2*v2 + 1070*u2*v2^2 - 3974*u2*v2^3 + 5862*u2*v2^4 - 3758*
      u2*v2^5 + 884*u2*v2^6 - 30*u2^2 + 601*u2^2*v2 - 3670*u2^2*v2^2 + 
      6956*u2^2*v2^3 - 5060*u2^2*v2^4 + 1251*u2^2*v2^5 + 60*u2^3 - 1162
      *u2^3*v2 + 3262*u2^3*v2^2 - 2798*u2^3*v2^3 + 734*u2^3*v2^4 - 30*
      u2^4 + 446*u2^4*v2 - 514*u2^4*v2^2 + 146*u2^4*v2^3]*Nc * (  - 1/
         720*Pi^4 )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 
      21*v2^2 + 236*v2^3 - 689*v2^4 + 837*v2^5 - 446*v2^6 + 83*v2^7 - 
      42*u2*v2 + 514*u2*v2^2 - 1718*u2*v2^3 + 2442*u2*v2^4 - 1528*u2*
      v2^5 + 332*u2*v2^6 - 15*u2^2 + 290*u2^2*v2 - 1330*u2^2*v2^2 + 
      2417*u2^2*v2^3 - 1833*u2^2*v2^4 + 447*u2^2*v2^5 + 30*u2^3 - 334*
      u2^3*v2 + 904*u2^3*v2^2 - 878*u2^3*v2^3 + 230*u2^3*v2^4 - 15*u2^4
       + 86*u2^4*v2 - 127*u2^4*v2^2 + 32*u2^4*v2^3]*Nc^(-1) * ( 1/360*
         Pi^4 )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 5
      *v2^2 + 28*v2^3 - 64*v2^4 + 71*v2^5 - 37*v2^6 + 7*v2^7 - 10*u2*v2
       + 66*u2*v2^2 - 178*u2*v2^3 + 232*u2*v2^4 - 138*u2*v2^5 + 28*u2*
      v2^6 - 2*u2^2 + 33*u2^2*v2 - 139*u2^2*v2^2 + 243*u2^2*v2^3 - 179*
      u2^2*v2^4 + 41*u2^2*v2^5 + 4*u2^3 - 36*u2^3*v2 + 98*u2^3*v2^2 - 
      98*u2^3*v2^3 + 26*u2^3*v2^4 - 2*u2^4 + 13*u2^4*v2 - 20*u2^4*v2^2
       + 6*u2^4*v2^3]*Nc^(-1) * (  - Zeta[3]*G[0,v2] )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2
      *v2^2 + 12*v2^3 - 33*v2^4 + 46*v2^5 - 31*v2^6 + 8*v2^7 - 4*u2*v2
       + 28*u2*v2^2 - 84*u2*v2^3 + 134*u2*v2^4 - 106*u2*v2^5 + 32*u2*
      v2^6 - u2^2 + 15*u2^2*v2 - 61*u2^2*v2^2 + 127*u2^2*v2^3 - 128*
      u2^2*v2^4 + 47*u2^2*v2^5 + 2*u2^3 - 14*u2^3*v2 + 44*u2^3*v2^2 - 
      64*u2^3*v2^3 + 30*u2^3*v2^4 - u2^4 + 4*u2^4*v2 - 11*u2^4*v2^2 + 7
      *u2^4*v2^3]*Nc * ( 1/6*G[0,0,v2]*Pi^2 )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2
      *v2^2 + 14*v2^3 - 34*v2^4 + 39*v2^5 - 22*v2^6 + 5*v2^7 - 4*u2*v2
       + 32*u2*v2^2 - 88*u2*v2^3 + 114*u2*v2^4 - 74*u2*v2^5 + 20*u2*
      v2^6 - u2^2 + 17*u2^2*v2 - 66*u2^2*v2^2 + 107*u2^2*v2^3 - 83*u2^2
      *v2^4 + 27*u2^2*v2^5 + 2*u2^3 - 16*u2^3*v2 + 36*u2^3*v2^2 - 34*
      u2^3*v2^3 + 14*u2^3*v2^4 - u2^4 + 3*u2^4*v2 - 3*u2^4*v2^2 + 2*
      u2^4*v2^3]*Nc^(-1) * (  - 1/6*G[0,0,v2]*Pi^2 )

       + Den[ - 1 + v2]^3*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[10*
      v2^2 - 57*v2^3 + 98*v2^4 - 58*v2^5 + 7*v2^7 + 20*u2*v2 - 134*u2*
      v2^2 + 302*u2*v2^3 - 242*u2*v2^4 + 26*u2*v2^5 + 28*u2*v2^6 + 4*
      u2^2 - 67*u2^2*v2 + 260*u2^2*v2^2 - 298*u2^2*v2^3 + 52*u2^2*v2^4
       + 43*u2^2*v2^5 - 8*u2^3 + 78*u2^3*v2 - 150*u2^3*v2^2 + 38*u2^3*
      v2^3 + 30*u2^3*v2^4 + 4*u2^4 - 30*u2^4*v2 + 12*u2^4*v2^2 + 8*u2^4
      *v2^3]*Nc * (  - 1/2*Zeta[3]*G[0,v2] )

       + Den[ - 1 + v2]^3*Num[1 - 3*v2^2 + 3*v2^3]*Nc^(-1) * ( G[0,0,1,
         0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 94 + 276*v2 - 
      270*v2^2 + 88*v2^3 + 191*u2 - 382*u2*v2 + 191*u2*v2^2 - 100*u2^2
       + 100*u2^2*v2 - 6*u2^2*v2^2]*Nc*v2 * (  - 1/6*G[0,0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 29 + 67*v2 - 47*
      v2^2 + 9*v2^3 + 28*u2 - 52*u2*v2 + 18*u2*v2^2 + 6*u2*v2^3 + u2^2
       + 21*u2^2*v2 + 6*u2^2*v2^2]*Nc*v2 * ( 1/6*G[1,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 25 + 63*v2 - 51*
      v2^2 + 13*v2^3 + 56*u2 - 100*u2*v2 + 44*u2*v2^2 - 34*u2^2 + 28*
      u2^2*v2 - 6*u2^2*v2^2]*Nc*v2 * ( 1/6*G[0,1,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 13 + 33*v2 - 27*
      v2^2 + 7*v2^3 + 20*u2 - 52*u2*v2 + 32*u2*v2^2 - 10*u2^2 + 22*u2^2
      *v2 - 6*u2^2*v2^2]*Nc*v2 * ( 1/6*G[0,1,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 7 + 9*v2 + 9*
      v2^2 - 17*v2^3 + 6*v2^4 + 5*u2 + 2*u2*v2 - 19*u2*v2^2 + 12*u2*
      v2^3 - 10*u2^2 - 2*u2^2*v2 + 6*u2^2*v2^2]*Nc*v2 * ( 1/6*G[0,0,v2]
         *G[1 - v2,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 7 + 21*v2 - 21*
      v2^2 + 7*v2^3 + 20*u2 - 52*u2*v2 + 32*u2*v2^2 - 10*u2^2 + 22*u2^2
      *v2 - 6*u2^2*v2^2]*Nc*v2 * ( 1/6*G[0,u2]*G[0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 15*v2 - 27*
      v2^2 + 13*v2^3 - 7*u2 + 14*u2*v2 - 7*u2*v2^2 + 8*u2^2 - 14*u2^2*
      v2 + 12*u2^2*v2^2]*Nc*v2 * ( 1/6*G[0,0,v2]*G[0,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[1 - v2 - v2^2 + 
      v2^3 + 4*u2*v2 - 4*u2*v2^2 - 4*u2^2*v2 + 2*u2^2*v2^2]*Nc*v2 * ( 
          - 1/2*G[0,1,v2]*G[0,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[2 - 4*v2 + 2*v2^2
       + 3*u2 + 2*u2*v2 - 5*u2*v2^2 - 2*u2^2 - 4*u2^2*v2 + 2*u2^2*v2^2]
      *Nc*v2 * (  - 1/2*G[0,u2]*G[1,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 7*v2^2 - 
      5*v2^3 + v2^4 - u2 + 6*u2*v2 - 7*u2*v2^2 + 2*u2*v2^3 - u2^2 - 2*
      u2^2*v2 + u2^2*v2^2]*Nc*v2 * (  - G[0,v2]*G[1 - v2,0,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[v2 - 2*v2^2 + v2^3
       + u2 - 2*u2*v2 + u2*v2^2 + u2^2]*Nc*v2 * ( G[1 - v2, - v2,u2]*I*
         Pi + G[1 - v2, - v2,0,u2] - G[0,v2]*G[1 - v2, - v2,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 14 + 14*v2 + 5*u2]
      *Nc*v2 * (  - 2/3*G[0,1,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 11 + 10*v2 + v2^2
       + 15*u2 - 3*u2*v2]*Nc^(-1)*v2 * (  - 1/2*G[0,0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 6 + 12*v2 - 6*v2^2
       + 13*u2 - u2*v2 - 12*u2*v2^2 - 4*u2^2 - 9*u2^2*v2 + 3*u2^2*v2^2]
      *Nc*u2^(-1)*v2 * ( 1/3*G[0,v2]*G[1 - v2,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 5 + 3*v2 + 2*v2^2
       + 4*u2 + 3*u2*v2]*Nc^(-1)*v2 * ( G[1,0,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 5 + 4*v2 + v2^2 + 
      6*u2]*Nc^(-1)*v2 * ( G[0,1,v2]*I*Pi + G[0,1,v2]*G[0,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 5 + 5*v2^2 + 9*u2
       + u2*v2]*Nc^(-1)*v2 * ( 1/2*G[0,0,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + v2^2 + 3*
      u2]*Nc^(-1)*v2 * ( 2*G[0,u2]*G[0,v2]*I*Pi - 2*G[0,0,v2]*G[0,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[3 - 4*v2 + v2^2 - 2*
      u2]*Nc^(-1)*v2 * ( 1/2*G[1 - v2,u2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[5 - 5*v2 - 6*u2 + u2*
      v2]*Nc^(-1)*v2 * ( G[0,1,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[7 - 10*v2 + 3*v2^2 - 
      5*u2 + u2*v2]*Nc^(-1)*v2 * ( 1/4*G[1,v2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[7 - 8*v2 + v2^2 - 6*
      u2]*Nc^(-1)*v2 * ( G[0,v2]*G[1 - v2,u2]*I*Pi - G[0,0,v2]*G[1 - v2
         ,u2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[17 - 35*v2 + 18*v2^2
       - 15*u2 + 18*u2*v2]*Nc*v2 * (  - G[0,0,0,v2] )

       + Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]*Num[17 - 22*v2 + 5*v2^2
       - 15*u2 + 3*u2*v2]*Nc^(-1)*v2 * ( 1/2*G[1,0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 24
       + 83*v2 - 93*v2^2 + 33*v2^3 + v2^4 + 35*u2 - 103*u2*v2 + 65*u2*
      v2^2 + 3*u2*v2^3 - 34*u2^2 + 49*u2^2*v2 + 3*u2^2*v2^2 + 17*u2^3
       + u2^3*v2]*Nc*v2 * ( 1/6*G[1,0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 24
       + 85*v2 - 107*v2^2 + 57*v2^3 - 13*v2^4 + 2*v2^5 + 37*u2 - 96*u2*
      v2 + 83*u2*v2^2 - 30*u2*v2^3 + 6*u2*v2^4 - 13*u2^2 + 30*u2^2*v2
       - 21*u2^2*v2^2 + 6*u2^2*v2^3 + 4*u2^3 - 4*u2^3*v2 + 2*u2^3*v2^2]
      *Nc*v2 * ( 1/12*G[1 - v2,u2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 24
       + 95*v2 - 111*v2^2 + 33*v2^3 + 7*v2^4 + 47*u2 - 106*u2*v2 + 35*
      u2*v2^2 + 24*u2*v2^3 - 19*u2^2 + 10*u2^2*v2 + 27*u2^2*v2^2 + 8*
      u2^3 + 10*u2^3*v2]*Nc*v2 * ( 1/6*G[0,v2]*G[1 - v2,u2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 18
       - 386*v2 + 897*v2^2 - 564*v2^3 + 71*v2^4 - 422*u2 + 1777*u2*v2
       - 1622*u2*v2^2 + 249*u2*v2^3 + 18*u2*v2^4 + 862*u2^2 - 1480*u2^2
      *v2 + 285*u2^2*v2^2 + 36*u2^2*v2^3 - 422*u2^3 + 107*u2^3*v2 + 18*
      u2^3*v2^2]*Nc*v2 * (  - 1/18*G[0,0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 12
       + 37*v2 - 51*v2^2 + 39*v2^3 - 13*v2^4 + 13*u2 - 33*u2*v2 + 61*u2
      *v2^2 - 49*u2*v2^3 + 8*u2*v2^4 + 6*u2^2 + 15*u2^2*v2 - 53*u2^2*
      v2^2 + 16*u2^2*v2^3 - 7*u2^3 - 17*u2^3*v2 + 8*u2^3*v2^2]*Nc*v2
       * ( 1/12*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 9
       + 187*v2 - 432*v2^2 + 339*v2^3 - 85*v2^4 + 169*u2 - 752*u2*v2 + 
      829*u2*v2^2 - 255*u2*v2^3 + 9*u2*v2^4 - 329*u2^2 + 659*u2^2*v2 - 
      255*u2^2*v2^2 + 18*u2^2*v2^3 + 169*u2^3 - 85*u2^3*v2 + 9*u2^3*
      v2^2]*Nc*v2 * ( 1/9*G[0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 8
       + 20*v2 - 16*v2^2 + 4*v2^3 + 4*u2 - u2*v2 + 2*u2*v2^2 - 5*u2*
      v2^3 + 7*u2^2 - 4*u2^2*v2 - 9*u2^2*v2^2 + 2*u2^2*v2^3 - 2*u2^3 - 
      4*u2^3*v2 + 2*u2^3*v2^2]*Nc*v2 * (  - 1/2*G[0,v2]*G[0,1 - v2,u2]
          )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3
       + 20*v2 - 40*v2^2 + 32*v2^3 - 9*v2^4 + 14*u2 - 44*u2*v2 + 54*u2*
      v2^2 - 27*u2*v2^3 + 3*u2*v2^4 - 7*u2^2 + 18*u2^2*v2 - 27*u2^2*
      v2^2 + 6*u2^2*v2^3 - 4*u2^3 - 9*u2^3*v2 + 3*u2^3*v2^2]*Nc*v2 * ( 
         1/3*G[0,u2]*G[0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 2
       + 12*v2 - 18*v2^2 + 8*v2^3 + 8*u2 - 21*u2*v2 + 18*u2*v2^2 - 5*u2
      *v2^3 - 5*u2^2 + 14*u2^2*v2 - 9*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3
       - 4*u2^3*v2 + 2*u2^3*v2^2]*Nc*v2 * (  - 1/2*G[0, - v2,u2]*I*Pi
          - 1/2*G[0, - v2,0,u2] + 1/2*G[0,v2]*G[0, - v2,u2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 - 52
      *v2 + 148*v2^2 - 148*v2^3 + 50*v2^4 - 48*u2 + 229*u2*v2 - 298*u2*
      v2^2 + 117*u2*v2^3 + 83*u2^2 - 188*u2^2*v2 + 89*u2^2*v2^2 + 10*
      u2^2*v2^3 - 38*u2^3 + 22*u2^3*v2 + 10*u2^3*v2^2]*Nc*v2 * ( 1/12*
         G[0,v2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 - 9*
      v2 + 15*v2^2 - 11*v2^3 + 3*v2^4 - 5*u2 + 12*u2*v2 - 13*u2*v2^2 + 
      6*u2*v2^3 - u2^2 + 3*u2^2*v2^2 + 2*u2^3]*Nc*v2 * (  - 1/12*G[0,u2
         ]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 - 2*
      v2 - 2*v2^3 + 2*v2^4 + 2*u2 - 16*u2*v2 + 18*u2*v2^2 - 4*u2*v2^3
       - 14*u2^2 + 29*u2^2*v2 - 13*u2^2*v2^2 + 2*u2^2*v2^3 + 9*u2^3 - 7
      *u2^3*v2 + 2*u2^3*v2^2]*Nc*v2 * (  - 1/12*I*Pi^3 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[6 - 47
      *v2 + 119*v2^2 - 121*v2^3 + 43*v2^4 - 35*u2 + 175*u2*v2 - 273*u2*
      v2^2 + 133*u2*v2^3 + 62*u2^2 - 183*u2^2*v2 + 137*u2^2*v2^2 - 31*
      u2^3 + 47*u2^3*v2]*Nc*v2 * ( 1/2*Zeta[3] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[8 - 32
      *v2 + 42*v2^2 - 20*v2^3 + 2*v2^4 - 16*u2 + 57*u2*v2 - 34*u2*v2^2
       - 7*u2*v2^3 + 23*u2^2 - 25*u2^2*v2 - 18*u2^2*v2^2 + 4*u2^2*v2^3
       - 11*u2^3 - 9*u2^3*v2 + 4*u2^3*v2^2]*Nc*v2 * ( 1/2*G[1,1,0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[8 - 31
      *v2 + 39*v2^2 - 17*v2^3 + v2^4 - 15*u2 + 41*u2*v2 - 33*u2*v2^2 + 
      7*u2*v2^3 + 10*u2^2 - 20*u2^2*v2 + 10*u2^2*v2^2 - 2*u2^2*v2^3 - 4
      *u2^3 + 4*u2^3*v2 - 2*u2^3*v2^2]*Nc*v2 * (  - 1/2*G[1,0,1,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[24 - 
      89*v2 + 111*v2^2 - 51*v2^3 + 5*v2^4 - 41*u2 + 122*u2*v2 - 85*u2*
      v2^2 + 4*u2*v2^3 + 35*u2^2 - 49*u2^2*v2 - 6*u2^2*v2^2 + 2*u2^2*
      v2^3 - 15*u2^3 - 5*u2^3*v2 + 2*u2^3*v2^2]*Nc*v2 * (  - 1/12*G[1,
         v2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 36 + 
      449*v2 - 512*v2^2 + 99*v2^3 + 377*u2 - 853*u2*v2 + 198*u2*v2^2 - 
      377*u2^2 + 99*u2^2*v2]*Nc*v2 * (  - 1/9*G[0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 8 + 
      11*v2 - 4*v2^2 + v2^3 - 5*u2 + 6*u2*v2 + u2*v2^2 + 2*u2^2]*Nc*v2
       * ( 1/2*G[0,1,1 - v2,u2] + 1/2*G[0,1,u2]*I*Pi - 1/2*G[0,1,u2]*G[
         0,v2] + 1/2*G[0,1,u2]*G[1,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 6 + 
      23*v2 - 30*v2^2 + 13*v2^3 + 11*u2 - 35*u2*v2 + 26*u2*v2^2 - 11*
      u2^2 + 13*u2^2*v2]*Nc^(-1)*v2 * (  - 1/2*Zeta[3] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 - 
      17*v2 + 16*v2^2 + 3*v2^3 - 21*u2 + 45*u2*v2 + 27*u2^2 - 3*u2^2*v2
      ]*Nc^(-1)*v2 * ( 1/12*I*Pi^3 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 - 
      17*v2^2 + 19*v2^3 - 4*u2 - 25*u2*v2 + 40*u2*v2^2 - 10*u2^2 + 21*
      u2^2*v2]*Nc^(-1)*v2 * (  - 1/2*G[0,0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 - 6
      *v2 - 10*v2^2 + 17*v2^3 - 8*u2 + 6*u2*v2 + 27*u2*v2^2 + 15*u2^2
       + 10*u2^2*v2]*Nc^(-1)*v2 * (  - 1/6*G[0,v2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 2
      *v2 - 7*v2^2 + 6*v2^3 + 6*u2*v2^2 + 6*u2^2]*Nc^(-1)*v2 * ( 1/6*G[
         0,u2]*Pi^2 )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 3
      *v2 - 3*v2^2 + v2^3 + u2 - 10*u2*v2 + 3*u2*v2^2 - 8*u2^2 + 2*u2^2
      *v2]*Nc^(-1)*v2 * ( G[0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 7*v2
       + 5*v2^2 + v2^3 - 5*u2 + 10*u2*v2 + u2*v2^2 + 6*u2^2]*Nc^(-1)*v2
       * ( G[0, - v2,u2]*I*Pi + G[0, - v2,0,u2] - G[0,v2]*G[0, - v2,u2]
          )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[2 - 5*v2
       + 3*v2^2 - u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 * (  - 2*G[0,v2] )

       + Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[8 - 27*
      v2 + 26*v2^2 - 9*v2^3 + 2*v2^4 - 11*u2 + 22*u2*v2 - 13*u2*v2^2 + 
      4*u2*v2^3 + 4*u2^2 - 4*u2^2*v2 + 2*u2^2*v2^2]*Nc*v2 * (  - 1/2*G[
         1 - v2,1,1 - v2,u2] - 1/2*G[1 - v2,1,u2]*I*Pi + 1/2*G[0,v2]*G[
         1 - v2,1,u2] + 1/2*G[0,1,v2]*G[1 - v2,u2] - 1/2*G[1,v2]*G[1 - 
         v2,1,u2] )

       + Den[ - 1 + v2]^2*Num[ - 23 + 5*v2]*Nf*v2 * ( 2/9*G[0,0,v2] )

       + Den[ - 1 + v2]^2*Num[ - 19 + 9*v2]*Nf*v2 * ( 2/9*G[0,v2] )

       + Den[ - 1 + v2]^2*Num[ - 17 + 5*v2]*v2 * ( 2/9*G[0,0,v2] )

       + Den[ - 1 + v2]^2*Num[ - 11 + 5*v2]*v2 * ( 2/9*G[0,v2]*I*Pi )

       + Den[ - 1 + v2]^2*Num[ - 11 + 5*v2]*Nf*v2 * ( 2/9*G[0,v2]*I*Pi
          )

       + Den[ - 1 + v2]^2*Num[ - 8 + 3*v2]*v2 * ( 4/9*G[0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 * ( 6*G[0,1,v2]
          )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 6 + 17*v2 - 16*
      v2^2 + 5*v2^3 + 12*u2 - 22*u2*v2 + 10*u2*v2^2 - 6*u2^2 - 2*u2^2*
      v2]*Nc * ( 1/12*G[1,0,v2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 5*v2 - 4*v2^2
       + v2^3 + 4*u2 - 6*u2*v2 + 2*u2*v2^2 - 2*u2^2]*Nc * ( 1/2*G[1,0,0
         ,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 7*v2 - 8*v2^2
       + 3*v2^3 + 4*u2 - 10*u2*v2 + 6*u2*v2^2 - 2*u2^2]*Nc * ( 1/2*G[0,
         0,v2]*G[0,1 - v2,u2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 10*v2 - 13*
      v2^2 + 5*v2^3 + 4*u2 - 14*u2*v2 + 10*u2*v2^2 - 2*u2^2 + 4*u2^2*v2
      ]*Nc^(-1) * (  - 1/6*G[1,1,v2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 11*v2 - 14*
      v2^2 + 5*v2^3 + 4*u2 - 14*u2*v2 + 10*u2*v2^2 - 2*u2^2 + 3*u2^2*v2
      ]*Nc^(-1) * ( 1/3*G[0,1,v2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 15*v2 - 24*
      v2^2 + 11*v2^3 + 4*u2 - 26*u2*v2 + 22*u2*v2^2 - 2*u2^2 + 8*u2^2*
      v2]*Nc * (  - 1/12*G[1,v2]*I*Pi^3 + 1/2*G[1,1,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 - 2*v2 + 3*v2^2
       - 6*u2 + 6*u2*v2 + 2*u2^2]*Nc*v2 * (  - 1/2*G[0,1 - v2,1,1 - v2,
         u2] - 1/2*G[0,1 - v2,1,u2]*I*Pi - 1/2*G[0,1 - v2,1,u2]*G[1,v2]
          + 1/2*G[0,v2]*G[0,1 - v2,1,u2] + 1/2*G[0,1,v2]*G[0,1 - v2,u2]
          - 1/2*G[0,1,0,1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + v2 + u2^2]*
      Nc^(-1)*v2 * (  - G[0,0,0,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 3*v2 - 3*v2^2
       + v2^3 + 2*u2 - 4*u2*v2 + 2*u2*v2^2 - u2^2]*Nc * (  - G[0,1 - v2
         , - v2,u2]*I*Pi - G[0,1 - v2, - v2,0,u2] + G[0,u2]*G[1,0,0,v2]
          + G[0,v2]*G[0,1 - v2, - v2,u2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 4*v2 - 6*v2^2
       + 3*v2^3 + 2*u2 - 8*u2*v2 + 6*u2*v2^2 - u2^2 + 4*u2^2*v2]*
      Nc^(-1) * ( G[1,0,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 4*v2 - 4*v2^2
       + v2^3 + 2*u2 - 4*u2*v2 + 2*u2*v2^2 - u2^2]*Nc^(-1) * ( Zeta[3]*
         G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 7*v2 - 10*v2^2
       + 4*v2^3 + 2*u2 - 10*u2*v2 + 8*u2*v2^2 - u2^2 + 3*u2^2*v2]*
      Nc^(-1) * (  - G[1,1,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 9*v2 - 13*v2^2
       + 5*v2^3 + 2*u2 - 12*u2*v2 + 10*u2*v2^2 - u2^2 + 3*u2^2*v2]*
      Nc^(-1) * ( G[0,1,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - 3*v2 - 3*v2^2 + 5
      *v2^3 - 2*u2 - 8*u2*v2 + 10*u2*v2^2 + u2^2 + u2^2*v2]*Nc * (  - 1/
         6*G[0,1,v2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - 2*v2 + v2^2 - 2*
      u2 + 2*u2*v2 + u2^2 + u2^2*v2]*Nc * (  - G[0,1 - v2,u2]*G[1,0,v2]
          )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - 2*v2 + v2^2 - 2*
      u2 + 2*u2*v2 + 2*u2^2]*Nc*v2 * ( 1/2*G[0,0,v2]*G[0,1,u2] - 1/2*G[
         0,1,1 - v2,0,u2] - 1/2*G[0,1,u2]*G[0,1,v2] - 1/2*G[0,1,0,1 - 
         v2,u2] - 1/2*G[0,1,0,u2]*I*Pi + 1/2*G[0,1,0,u2]*G[0,v2] - 1/2*
         G[0,1,0,u2]*G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - 2*v2 + v2^3 - 2*
      u2 + 2*u2*v2^2 + u2^2 + 2*u2^2*v2]*Nc^(-1) * (  - G[1,1,0,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - v2 - 3*v2^2 + 3*
      v2^3 - 2*u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + u2^2*v2]*Nc * (  - G[0
         ,1,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 - v2 - v2^2 + v2^3
       - 2*u2 + 2*u2*v2^2 + u2^2]*Nc * (  - G[0,1,0,v2]*G[0,u2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 + v2 - 4*v2^2 + 2*
      v2^3 - 2*u2 - 2*u2*v2 + 4*u2*v2^2 + u2^2 + u2^2*v2]*Nc^(-1) * ( 
          - G[1,0,1,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 + 2*v2 - 6*v2^2 + 3
      *v2^3 - 2*u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + 2*u2^2*v2]*Nc^(-1)
       * ( G[1,0,0,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 + 3*v2 - 7*v2^2 + 3
      *v2^3 - 2*u2 - 4*u2*v2 + 6*u2*v2^2 + u2^2 + u2^2*v2]*Nc^(-1) * ( 
         1/6*G[1,v2]*I*Pi^3 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[1 + 4*v2 - 11*v2^2 + 
      6*v2^3 - 2*u2 - 10*u2*v2 + 12*u2*v2^2 + u2^2 + 8*u2^2*v2]*Nc * ( 
         G[1,1,0,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 - 5*v2 + 3*v2^3 - 4
      *u2 - 2*u2*v2 + 6*u2*v2^2 + 2*u2^2 + 4*u2^2*v2]*Nc * ( 1/12*G[0,1
          - v2,u2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 - 3*v2 + v2^3 - 4*
      u2 + 2*u2*v2 + 2*u2*v2^2 + 2*u2^2 - 4*u2^2*v2]*Nc * (  - 1/2*
         Zeta[3]*G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 - 3*v2 + v2^3 - 4*
      u2 + 2*u2*v2 + 2*u2*v2^2 + 2*u2^2 + 2*u2^2*v2]*Nc * ( 1/2*G[0,0,
         u2]*G[1,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 - v2 - 4*v2^2 + 3*
      v2^3 - 4*u2 - 2*u2*v2 + 6*u2*v2^2 + 2*u2^2 + 4*u2^2*v2]*Nc * ( 1/
         12*G[0,u2]*G[1,v2]*Pi^2 + 1/2*G[1,0,0,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 + v2 - 8*v2^2 + 5*
      v2^3 - 4*u2 - 6*u2*v2 + 10*u2*v2^2 + 2*u2^2 + 6*u2^2*v2]*Nc * ( 
          - 1/2*G[0,u2]*G[1,1,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3 - 6*v2 + 3*v2^2 - 6
      *u2 + 6*u2*v2 + 2*u2^2]*Nc*v2 * ( 1/2*G[0, - v2,1 - v2,u2]*I*Pi
          + 1/2*G[0, - v2,1 - v2,0,u2] + 1/2*G[0, - v2,u2]*G[1,v2]*I*Pi
          - 1/2*G[0, - v2,u2]*G[1,0,v2] + 1/2*G[0, - v2,0,1 - v2,u2] + 
         1/2*G[0, - v2,0,u2]*G[1,v2] - 1/2*G[0,v2]*G[0, - v2,1 - v2,u2]
          + 1/2*G[0,0,0,1,v2] - 1/2*G[0,0,1,v2]*I*Pi - 1/2*G[0,1,v2]*G[
         0, - v2,u2] - 1/2*G[1,0,0,1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3 - 6*v2 + 3*v2^2 - 6
      *u2 + 6*u2*v2 + 4*u2^2]*Nc*v2 * (  - 1/2*G[0,0,u2]*G[0,0,v2] - 1/
         2*G[0,0,v2]*G[0,u2]*I*Pi - 1/2*G[0,1,1 - v2,u2]*I*Pi - 1/2*G[0
         ,1,u2]*G[1,v2]*I*Pi + 1/2*G[0,1,1,1 - v2,u2] + 1/2*G[0,1,1,u2]
         *I*Pi - 1/2*G[0,1,1,u2]*G[0,v2] + 1/2*G[0,1,1,u2]*G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3 - 6*v2 + 3*v2^2 - 6
      *u2 + 6*u2*v2 + 5*u2^2]*Nc*v2 * ( 1/6*G[0,1,u2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3 - 5*v2 + 2*v2^2 - 4
      *u2 + 4*u2*v2 + u2^2]*Nc^(-1)*v2 * (  - G[0,0,0,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[3 + 3*v2 - 11*v2^2 + 
      5*v2^3 - 6*u2 - 4*u2*v2 + 10*u2*v2^2 + 3*u2^2 + u2^2*v2]*Nc^(-1)
       * (  - 1/6*G[1,0,v2]*Pi^2 )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[5 - 6*v2 + v2^2 - 2*
      u2 + 2*u2*v2 + 2*u2^2]*Nc*v2 * (  - 1/2*G[0,0,1,1 - v2,u2] - 1/2*
         G[0,0,1,u2]*I*Pi + 1/2*G[0,0,1,u2]*G[0,v2] - 1/2*G[0,0,1,u2]*
         G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[11 - 16*v2 + 5*v2^2
       - 4*u2 - 8*u2*v2 - 4*u2^2 + 6*u2^2*v2]*Nc*v2 * (  - 1/6*G[1,0,0,
         v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[16 - 26*v2 + 10*v2^2
       - 35*u2 + 35*u2*v2 + 16*u2^2 - 6*u2^2*v2]*Nc*v2 * ( 1/6*G[0,0,1,
         v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 11 + 5*v2 + 6*u2]*
      Nc^(-1)*v2 * (  - G[0,v2]*G[1,u2] + G[1,1 - v2,u2] + G[1,u2]*I*Pi
          + G[1,u2]*G[1,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 11 + 11*v2 + 13*u2]*
      Nc^(-1)*v2 * ( 1/2*G[1,0,v2] )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 5 + 5*v2 + 6*u2]*
      Nc^(-1)*v2 * (  - G[1 - v2,u2]*I*Pi - G[1 - v2,0,u2] - G[0,1 - v2
         ,u2] - G[0,u2]*G[1,v2] + G[0,v2]*G[1 - v2,u2] - G[1,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[1 - v2 + u2*v2]*Nc*v2
       * (  - G[1 - v2,u2]*I*Pi - G[1 - v2,0,u2] - G[0,1 - v2,u2] - G[0
         ,u2]*G[1,v2] - G[1,v2]*I*Pi )

       + Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[2 - 2*v2 + 5*u2 - 4*u2*
      v2 - 2*u2^2 + u2^2*v2]*Nc*u2^(-1)*v2 * (  - G[0,v2]*G[1,u2] + G[1
         ,1 - v2,u2] + G[1,u2]*I*Pi + G[1,u2]*G[1,v2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3 + 5
      *v2 + v2^2 - 3*v2^3 + 2*u2 + 4*u2*v2 - 8*u2*v2^2 + u2*v2^3 + 3*
      u2^2 - 7*u2^2*v2 + 2*u2^2*v2^2 - 2*u2^3 + u2^3*v2]*Nc*v2 * ( G[
          - v2,u2]*I*Pi + G[ - v2,0,u2] - G[0,v2]*G[ - v2,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 - 4*v2
       + 2*v2^2 - 2*u2 + u2*v2 - u2^2]*Nc*v2 * (  - 2*G[1,0,v2]*G[1 - 
         v2,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 12 - 19
      *v2 + 31*v2^2 - 31*u2 + 62*u2*v2 + 31*u2^2]*Nc*v2 * (  - 1/3*I*Pi
          )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 3 + 4*
      v2 + 5*v2^2 + u2 + 11*u2*v2 + 6*u2^2]*Nc^(-1)*v2 * ( G[ - v2,u2]*
         I*Pi + G[ - v2,0,u2] - G[0,v2]*G[ - v2,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 - v2
       + 3*v2^2 - 3*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 * ( 2*I*Pi )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 2*
      v2 - v2^2 + u2 - u2*v2 + u2*v2^2 + u2^2*v2]*Nc*v2 * (  - G[0,u2]*
         I*Pi )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 6*v2
       + 5*v2^2 - 5*u2 + 11*u2*v2 + 6*u2^2]*Nc^(-1)*v2 * (  - G[0,u2]*I
         *Pi + G[0,u2]*G[0,v2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[6 - 11*v2
       + 5*v2^2 - 5*u2 + 10*u2*v2 + 5*u2^2]*Nc*v2 * ( 2/3*G[0,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[12 - 39*v2
       + 39*v2^2 - 27*u2 + 86*u2*v2 + 47*u2^2]*Nc^(-1)*v2 * ( 1/12*Pi^2
          )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[2*v2
       - 3*v2^2 + v2^4 + 4*u2 - 10*u2*v2 + 2*u2*v2^2 + 4*u2*v2^3 - 5*
      u2^2 + 7*u2^2*v2^2 - 2*u2^3 + 6*u2^3*v2 + 2*u2^4]*Nc*v2 * ( 1/2*
         G[0,0, - v2,u2]*I*Pi - 1/2*G[0,0, - v2,u2]*G[0,v2] + 1/2*G[0,0
         , - v2,0,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 10*
      v2^2 + 37*v2^3 - 36*v2^4 + 9*v2^5 - 20*u2*v2 + 94*u2*v2^2 - 110*
      u2*v2^3 + 36*u2*v2^4 - 4*u2^2 + 59*u2^2*v2 - 104*u2^2*v2^2 + 53*
      u2^2*v2^3 + 8*u2^3 - 34*u2^3*v2 + 34*u2^3*v2^2 - 4*u2^4 + 8*u2^4*
      v2]*Nc * (  - 1/2*Zeta[3]*I*Pi )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 5*
      v2^2 + 11*v2^3 - 7*v2^4 + v2^5 - 10*u2*v2 + 32*u2*v2^2 - 26*u2*
      v2^3 + 4*u2*v2^4 - 2*u2^2 + 22*u2^2*v2 - 27*u2^2*v2^2 + 5*u2^2*
      v2^3 + 4*u2^3 - 10*u2^3*v2 + 2*u2^3*v2^2 - 2*u2^4]*Nc * (  - 
         Zeta[3]*G[0,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 5*
      v2^2 + 12*v2^3 - 11*v2^4 + 4*v2^5 - 10*u2*v2 + 34*u2*v2^2 - 40*u2
      *v2^3 + 16*u2*v2^4 - 2*u2^2 + 23*u2^2*v2 - 43*u2^2*v2^2 + 23*u2^2
      *v2^3 + 4*u2^3 - 16*u2^3*v2 + 14*u2^3*v2^2 - 2*u2^4 + 3*u2^4*v2]*
      Nc^(-1) * ( Zeta[3]*I*Pi )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 4*
      v2^2 + 11*v2^3 - 10*v2^4 + 3*v2^5 - 8*u2*v2 + 30*u2*v2^2 - 34*u2*
      v2^3 + 12*u2*v2^4 - 2*u2^2 + 21*u2^2*v2 - 36*u2^2*v2^2 + 15*u2^2*
      v2^3 + 4*u2^3 - 14*u2^3*v2 + 6*u2^3*v2^2 - 2*u2^4]*Nc * ( 1/12*G[
         0,0,u2]*Pi^2 )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2*
      v2^2 + 8*v2^3 - 10*v2^4 + 4*v2^5 - 4*u2*v2 + 20*u2*v2^2 - 32*u2*
      v2^3 + 16*u2*v2^4 - u2^2 + 13*u2^2*v2 - 33*u2^2*v2^2 + 22*u2^2*
      v2^3 + 2*u2^3 - 12*u2^3*v2 + 12*u2^3*v2^2 - u2^4 + 2*u2^4*v2]*Nc
       * ( 1/6*G[0,u2]*I*Pi^3 )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2*
      v2^2 + 17*v2^3 - 28*v2^4 + 13*v2^5 - 4*u2*v2 + 38*u2*v2^2 - 86*u2
      *v2^3 + 52*u2*v2^4 + 4*u2^2 + 7*u2^2*v2 - 72*u2^2*v2^2 + 75*u2^2*
      v2^3 - 8*u2^3 - 10*u2^3*v2 + 46*u2^3*v2^2 + 4*u2^4 + 10*u2^4*v2]*
      Nc * (  - 1/12*G[0, - v2,u2]*Pi^2 )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[4*v2^2
       - 3*v2^3 - 6*v2^4 + 5*v2^5 + 8*u2*v2 - 14*u2*v2^2 - 14*u2*v2^3
       + 20*u2*v2^4 + 2*u2^2 - 13*u2^2*v2 - 12*u2^2*v2^2 + 31*u2^2*v2^3
       - 4*u2^3 - 2*u2^3*v2 + 22*u2^3*v2^2 + 2*u2^4 + 6*u2^4*v2]*Nc
       * ( 1/12*G[0,v2]*I*Pi^3 )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[v2^3
       - 2*v2^4 + v2^5 + 2*u2*v2^2 - 6*u2*v2^3 + 4*u2*v2^4 + 2*u2^2 - 5
      *u2^2*v2 + 5*u2^2*v2^3 - 4*u2^3 + 6*u2^3*v2 + 2*u2^3*v2^2 + 2*
      u2^4]*Nc * ( 1/2*G[0, - v2,0,0,u2] - 1/2*G[0,v2]*G[0, - v2,0,u2]
          + 1/2*G[0,0,v2]*G[0, - v2,u2] )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[3*v2^3
       - 6*v2^4 + 3*v2^5 + 6*u2*v2^2 - 18*u2*v2^3 + 12*u2*v2^4 + 2*u2^2
       - 3*u2^2*v2 - 12*u2^2*v2^2 + 17*u2^2*v2^3 - 4*u2^3 + 2*u2^3*v2
       + 10*u2^3*v2^2 + 2*u2^4 + 2*u2^4*v2]*Nc * ( 1/2*G[0, - v2,0,u2]*
         I*Pi - 1/2*G[0,v2]*G[0, - v2,u2]*I*Pi )

       + Den[ - 1 + v2]*Den[v2 + u2]^2*Num[2*v2^2 + 4*u2*v2 + u2^2 + 
      u2^2*v2]*Nc^(-1) * (  - 1/6*G[0,v2]*I*Pi^3 )

       + Den[ - 1 + v2]*Num[1 + v2]*Nc^(-1) * (  - G[0,1,1,0,v2] )

       + Den[ - 1 + v2]*Num[1 + v2]*Nc * ( G[1 - v2,1,1 - v2,u2]*I*Pi
          - G[1 - v2,1,1,1 - v2,u2] - G[1 - v2,1,1,u2]*I*Pi - G[0, - v2
         , - v2,u2]*I*Pi - G[0, - v2, - v2,0,u2] + G[0,v2]*G[1 - v2,1,1
         ,u2] + G[0,v2]*G[0, - v2, - v2,u2] - G[0,1,v2]*G[1 - v2,u2]*I*
         Pi + G[1,v2]*G[1 - v2,1,u2]*I*Pi - G[1,v2]*G[1 - v2,1,1,u2] + 
         G[1,0,v2]*G[1 - v2,1 - v2,u2] + G[1,0,1,0,v2] )

       + Den[ - 1 + v2]*Num[1 + 2*v2]*Nc * (  - 1/6*G[1 - v2,1 - v2,u2]
         *Pi^2 - 1/6*G[1,v2]*G[1 - v2,u2]*Pi^2 )

       + Den[ - 1 + v2]*Num[1 + 3*v2]*Nc * ( G[1,1,0,v2]*G[1 - v2,u2] )

       + Den[ - 1 + v2]*Num[1 + 4*v2]*Nc * (  - 1/6*G[1 - v2,1,u2]*Pi^2
          )

       + Den[ - 1 + v2]*Num[1 + 5*v2]*Nc * ( 1/3*G[0,v2]*G[1 - v2,u2]*
         Pi^2 )

       + Den[ - 1 + v2 + u2]*Nc^(-1)*v2 * (  - G[1 - v2,0,u2]*I*Pi - G[
         1 - v2,0,0,u2] - G[0,1 - v2,u2]*I*Pi - G[0,1 - v2,0,u2] - G[0,
         u2]*G[1,v2]*I*Pi + G[0,u2]*G[1,0,v2] + G[0,v2]*G[1 - v2,0,u2]
          + G[0,v2]*G[0,1 - v2,u2] - G[0,v2]*G[1,u2]*I*Pi - G[0,v2]*G[1
         ,1,u2] - G[0,0,1 - v2,u2] - G[0,0,u2]*I*Pi + G[0,0,u2]*G[0,v2]
          - G[0,0,u2]*G[1,v2] + G[0,0,v2]*G[1,u2] - G[0,1,v2]*G[1,u2]
          - 1/3*G[1,u2]*Pi^2 + G[1,1,1 - v2,u2] + G[1,1,u2]*I*Pi + G[1,
         1,u2]*G[1,v2] )

       + Den[ - 1 + v2 + u2]*Nc*v2 * ( G[0,v2]*G[1,u2]*I*Pi )

       + Den[ - 1 + v2 + u2]^2*Nc*v2 * ( 3*G[ - v2,1 - v2,1,1 - v2,u2]
          + 3*G[ - v2,1 - v2,1,u2]*I*Pi + 3*G[ - v2,0,1,1 - v2,u2] + 3*
         G[ - v2,0,1,u2]*I*Pi - 3*G[0,v2]*G[ - v2,1 - v2,1,u2] + 3*G[0,
         v2]*G[ - v2,0,1 - v2,u2] - 3*G[0,v2]*G[ - v2,0,1,u2] + G[0,0,
         u2]*G[0,v2] - 3*G[0,1,v2]*G[ - v2,1 - v2,u2] + 3*G[1,v2]*G[ - 
         v2,1 - v2,1,u2] + 3*G[1,v2]*G[ - v2,0,1,u2] - 3*G[1,0,1,v2]*G[
          - v2,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 4 + v2 + 6*u2 - 2*u2^2]*Nc*v2
       * ( 1/3*G[1,u2]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[ - 2 + v2 + 2*u2]*Nc^(-1)*v2 * ( G[0
         ,u2]*G[1,0,1,v2] - G[0,v2]*G[1,1 - v2,1,u2] + G[0,v2]*G[1,1,u2
         ]*I*Pi - G[0,0,u2]*G[0,v2]*I*Pi + G[0,0,u2]*G[0,0,v2] - G[0,0,
         u2]*G[0,1,v2] + G[0,0,v2]*G[0,u2]*I*Pi - G[0,0,v2]*G[1,1,u2]
          - G[0,0,0,v2]*G[0,u2] + G[0,1,v2]*G[0,1 - v2,u2] - G[0,1,v2]*
         G[1,1 - v2,u2] + G[0,1,v2]*G[1,1,u2] + G[0,1,0,1,v2] + G[1,1
          - v2,1,1 - v2,u2] + G[1,1 - v2,1,u2]*I*Pi + G[1,v2]*G[1,1 - 
         v2,1,u2] - G[1,0,1,v2]*G[1,u2] - G[1,1,0,1,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 2 + v2 + 2*u2]*Nc*v2 * ( 3*Zeta[3
         ]*G[1,u2] + G[0,v2]*G[1,1 - v2,u2]*I*Pi + G[0,v2]*G[1,1 - v2,1
         ,u2] - G[0,v2]*G[1,1,u2]*I*Pi - G[0,0,v2]*G[1,1 - v2,u2] + G[0
         ,0,v2]*G[1,1,u2] + G[0,1,v2]*G[1,1 - v2,u2] - G[0,1,v2]*G[1,1,
         u2] + G[0,1,0,v2]*G[1,u2] - G[1,1 - v2,1,1 - v2,u2] - G[1,1 - 
         v2,1,u2]*I*Pi - G[1,v2]*G[1,1 - v2,1,u2] + G[1,0,v2]*G[1,u2]*I
         *Pi - G[1,0,0,v2]*G[1,u2] + G[1,0,1,v2]*G[1,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 2 + 3*v2 + 3*v2^2 + 4*u2 + 6*u2*
      v2 - 2*u2^2]*Nc * ( 1/2*G[0,1,1,0,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 - 4*v2 + 2*v2^2 - 4*u2 + 4*u2*
      v2 + 2*u2^2]*Nc*v2 * (  - 1/2*G[ - v2, - v2,u2]*I*Pi - 1/2*G[ - 
         v2, - v2,0,u2] + 1/2*G[0,v2]*G[ - v2, - v2,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 - 4*v2 + 2*v2^2 + 2*u2 + 4*u2*
      v2 - u2^2]*Nc * ( 1/6*G[1,1 - v2,u2]*Pi^2 + 1/6*G[1,u2]*G[1,v2]*
         Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 - 2*v2 + v2^2 + 2*u2 + 2*u2*v2
       - u2^2]*Nc^(-1) * (  - G[0,v2]*G[1,1 - v2,u2]*I*Pi + G[0,0,v2]*
         G[1,1 - v2,u2] - 1/3*G[1,1 - v2,u2]*Pi^2 - 1/3*G[1,u2]*G[1,v2]
         *Pi^2 - G[1,0,v2]*G[1,u2]*I*Pi + G[1,0,0,v2]*G[1,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 + v2 + 2*u2]*Nc*v2 * (  - 1/2*
         G[0,0,1,v2]*G[0,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*Num[ - 2 + v2 + 
      u2]*Nc*v2 * ( 1/2*G[ - v2,1 - v2,u2]*I*Pi + 1/2*G[ - v2,1 - v2,0,
         u2] + 1/2*G[ - v2,0,1 - v2,u2] - 1/2*G[0,v2]*G[ - v2,1 - v2,u2
         ] - 1/2*G[0,1,v2]*G[ - v2,u2] + 1/2*G[1,v2]*G[ - v2,u2]*I*Pi
          + 1/2*G[1,v2]*G[ - v2,0,u2] - 1/2*G[1,0,v2]*G[ - v2,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 + u2]*Num[ - 3 + 2*u2]*Nc*v2
       * (  - 1/2*G[0,v2]*G[1,0,u2] + 1/2*G[1,1 - v2,u2]*I*Pi + 1/2*G[1
         ,1 - v2,0,u2] + 1/2*G[1,u2]*G[1,v2]*I*Pi + 1/2*G[1,0,1 - v2,u2
         ] + 1/2*G[1,0,u2]*I*Pi + 1/2*G[1,0,u2]*G[1,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 + u2]^2*Nc^(-1) * (  - G[0,1 - 
         v2, - v2,u2]*I*Pi - G[0,1 - v2, - v2,0,u2] - G[0,u2]*G[1,0,v2]
         *I*Pi + G[0,u2]*G[1,0,0,v2] + G[0,v2]*G[0,1 - v2, - v2,u2] - 
         G[0,v2]*G[0,1 - v2,u2]*I*Pi - G[0,v2]*G[1,1 - v2, - v2,u2] + 
         G[0,v2]*G[1,1 - v2,0,u2] + G[0,v2]*G[1,0,1 - v2,u2] - G[0,v2]*
         G[1,0, - v2,u2] + G[0,v2]*G[1,0,u2]*I*Pi + G[0,v2]*G[1,0,0,u2]
          - G[0,v2]*G[1,0,1,u2] - G[0,v2]*G[1,1,1,u2] + G[0,0,v2]*G[0,1
          - v2,u2] - G[0,0,v2]*G[1,u2]*I*Pi - G[0,0,v2]*G[1,0,u2] + G[0
         ,0,0,v2]*G[1,u2] - G[0,0,1,1 - v2,u2] - G[0,0,1,u2]*I*Pi + G[0
         ,0,1,u2]*G[0,v2] - G[0,0,1,u2]*G[1,v2] + G[1,1 - v2, - v2,u2]*
         I*Pi + G[1,1 - v2, - v2,0,u2] - G[1,1 - v2,0,u2]*I*Pi - G[1,1
          - v2,0,0,u2] - G[1,0,1 - v2,u2]*I*Pi - G[1,0,1 - v2,0,u2] + 
         G[1,0, - v2,u2]*I*Pi + G[1,0, - v2,0,u2] + 2/3*G[1,0,u2]*Pi^2
          - G[1,0,u2]*G[1,v2]*I*Pi + G[1,0,u2]*G[1,0,v2] - G[1,0,0,1 - 
         v2,u2] - G[1,0,0,u2]*I*Pi - G[1,0,0,u2]*G[1,v2] + G[1,0,1,1 - 
         v2,u2] + G[1,0,1,u2]*I*Pi + G[1,0,1,u2]*G[1,v2] - G[1,0,1,v2]*
         I*Pi + G[1,1,1,1 - v2,u2] + G[1,1,1,u2]*I*Pi + G[1,1,1,u2]*G[1
         ,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[ - 1 + u2]^2*Nc * ( G[0,v2]*G[1,0,1
          - v2,u2] - G[0,v2]*G[1,0,1,u2] + G[0,v2]*G[1,1,1,u2] + G[1,0,
         v2]*G[1,1 - v2,u2] + G[1,0,1,1 - v2,u2] + G[1,0,1,u2]*I*Pi + 
         G[1,0,1,u2]*G[1,v2] + G[1,1,0,v2]*G[1,u2] - G[1,1,1,1 - v2,u2]
          - G[1,1,1,u2]*I*Pi - G[1,1,1,u2]*G[1,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 11*v2 + v2^2 - 2*u2 + 2*u2*v2 + 
      u2^2]*Nc * ( 1/6*G[ - v2,1 - v2,u2]*Pi^2 + 1/6*G[1,v2]*G[ - v2,u2
         ]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2*v2
       + u2^2]*Nc^(-1) * (  - Zeta[3]*G[1,u2] + 1/6*G[1,1,u2]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2*v2
       + u2^2]*Nc * (  - 1/6*G[1,1,u2]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 5*v2 + v2^2 - 2*u2 + 2*u2*v2 + 
      u2^2]*Nc * ( G[0,v2]*G[ - v2,1 - v2,u2]*I*Pi - G[1,0,v2]*G[ - v2,
         1 - v2,u2] + G[1,0,v2]*G[ - v2,u2]*I*Pi - G[1,1,0,v2]*G[ - v2,
         u2] )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 4*v2 + 2*v2^2 - 2*u2 + 4*u2*v2
       + u2^2]*Nc^(-1) * (  - G[0,1 - v2,1,1 - v2,u2] - G[0,1 - v2,1,u2
         ]*I*Pi - G[0,1 - v2,1,u2]*G[1,v2] + G[0,v2]*G[0,1 - v2,1,u2]
          - G[0,1,v2]*G[0,u2]*I*Pi + G[0,1,0,v2]*G[0,u2] )

       + Den[ - 1 + v2 + u2]^2*Num[1 - 3*v2 + 2*v2^2 - 2*u2 + 4*u2*v2
       + u2^2]*Nc * (  - G[0,u2]*G[1,0,v2]*I*Pi - G[0,v2]*G[0,1 - v2,0,
         u2] )

       + Den[ - 1 + v2 + u2]^2*Num[1 + 2*v2 - 3*u2 + 2*u2^2]*Nc*v2 * ( 
         1/2*G[0,v2]*G[1,1,u2] - 1/2*G[0,0,v2]*G[1,u2] + 1/2*G[0,1,v2]*
         G[1,u2] - 1/2*G[1,1,1 - v2,u2] - 1/2*G[1,1,u2]*I*Pi - 1/2*G[1,
         1,u2]*G[1,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[2 - 9*v2 + 3*v2^2 - 4*u2 + 6*u2*v2
       + 2*u2^2]*Nc * (  - 1/2*G[0,v2]*G[0,1 - v2,u2]*I*Pi )

       + Den[ - 1 + v2 + u2]^2*Num[2 - 2*v2 + v2^2 - 4*u2 + 2*u2*v2 + 2
      *u2^2]*Nc * ( 1/6*G[0,v2]*G[1,u2]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[3 - 2*v2 + v2^2 - 6*u2 + 2*u2*v2 + 3
      *u2^2]*Nc^(-1) * (  - 1/6*G[0,v2]*G[1,u2]*Pi^2 )

       + Den[ - 1 + v2 + u2]^2*Num[3 + v2 + 2*u2]*Nc*v2 * ( 1/2*G[0,0,1
          - v2,u2]*G[0,v2] )

       + Den[ - 1 + v2 + u2]^2*Num[4 - 6*v2 + 3*v2^2 - 8*u2 + 6*u2*v2
       + 4*u2^2]*Nc^(-1) * (  - 1/6*G[0,1 - v2,u2]*Pi^2 - 1/6*G[0,u2]*
         G[1,v2]*Pi^2 )

       + Den[v2 + u2]*Nc^(-1)*v2 * (  - 1/2*G[ - v2,u2]*Pi^2 + G[ - v2,
         0,u2]*I*Pi + G[ - v2,0,0,u2] - G[0,v2]*G[ - v2,u2]*I*Pi - G[0,
         v2]*G[ - v2,0,u2] + G[0,0,v2]*G[ - v2,u2] )

       + Den[v2 + u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 * ( 4*G[0,u2] + G[
         0,0,u2] )

       + Den[v2 + u2]*Den[ - 1 + v2 + u2]*Nc*v2 * (  - G[0,0,u2] )

       + Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 6 + 22*v2 - 23*v2^2
       + 10*v2^3 + 22*u2 - 46*u2*v2 + 30*u2*v2^2 - 23*u2^2 + 30*u2^2*v2
       + 10*u2^3]*Nc*v2 * (  - 1/12*G[ - v2,u2]*Pi^2 )

       + Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*
      Num[2 - 2*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2]*Nc*v2 * ( 1/2*G[ - 
         v2,0,u2]*I*Pi - 1/2*G[0,v2]*G[ - v2,u2]*I*Pi )

       + Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 - 5*v2 + v2^2 - 5*u2
       + 2*u2*v2 + u2^2]*Nc*v2 * (  - 1/2*G[ - v2,0,0,u2] + 1/2*G[0,v2]
         *G[ - v2,0,u2] - 1/2*G[0,0,v2]*G[ - v2,u2] )

       + Den[v2 + u2]^2*Nc^(-1)*u2^2 * ( G[0, - v2,0,u2]*I*Pi + G[0, - 
         v2,0,0,u2] - G[0,v2]*G[0, - v2,u2]*I*Pi - G[0,v2]*G[0, - v2,0,
         u2] + G[0,0,v2]*G[0, - v2,u2] )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2 - 2*u2 + 2*u2*
      v2 + 2*u2^2]*Nc^(-1)*v2 * (  - G[0,0, - v2,u2]*I*Pi + G[0,0, - v2
         ,u2]*G[0,v2] - G[0,0, - v2,0,u2] )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[2*v2^2 - 12*v2^3 + 6*
      v2^4 + 4*u2*v2 - 28*u2*v2^2 + 24*u2*v2^3 + u2^2 - 18*u2^2*v2 + 31
      *u2^2*v2^2 - 2*u2^3 + 14*u2^3*v2 + u2^4]*Nc^(-1) * ( 1/6*G[0,u2]*
         G[0,v2]*Pi^2 )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[2*v2^2 - 8*v2^3 + 4*
      v2^4 + 4*u2*v2 - 20*u2*v2^2 + 16*u2*v2^3 + u2^2 - 14*u2^2*v2 + 21
      *u2^2*v2^2 - 2*u2^3 + 10*u2^3*v2 + u2^4]*Nc^(-1) * (  - 1/6*G[0,
         u2]*I*Pi^3 )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[2*v2^2 - 6*v2^3 + 3*
      v2^4 + 4*u2*v2 - 16*u2*v2^2 + 12*u2*v2^3 + u2^2 - 12*u2^2*v2 + 16
      *u2^2*v2^2 - 2*u2^3 + 8*u2^3*v2 + u2^4]*Nc^(-1) * (  - 1/6*G[0,0,
         u2]*Pi^2 )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[4*v2^2 - 7*v2^3 + 3*
      v2^4 + 8*u2*v2 - 22*u2*v2^2 + 12*u2*v2^3 + 2*u2^2 - 19*u2^2*v2 + 
      17*u2^2*v2^2 - 4*u2^3 + 10*u2^3*v2 + 2*u2^4]*Nc * (  - 1/12*G[0,
         u2]*G[0,v2]*Pi^2 )

       + Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[5*v2^2 - 8*v2^3 + 4*
      v2^4 + 10*u2*v2 - 26*u2*v2^2 + 16*u2*v2^3 + 2*u2^2 - 22*u2^2*v2
       + 22*u2^2*v2^2 - 4*u2^3 + 12*u2^3*v2 + 2*u2^4]*Nc^(-1) * ( Zeta[
         3]*G[0,u2] )

       + Den[v2 + u2]^2*Num[v2^2 + 2*u2*v2 - 2*u2^2]*Nc^(-1) * ( 1/6*G[
         0, - v2,u2]*Pi^2 )) ; 



==> anc/Omega_region3a.out <==

[Omegampp_1l_Nf+1_r3a] =  + Log(mb2*mh2^-1)*Den( - 1 + u3)*v3 * (  - 2*G(1 - 
         v3,u3) + 2*G(0,v3) - 2*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*i_*v3 * (  - 2*Pi )

       + Den( - 1 + u3)*v3 * ( 4 + Pi^2 + 2*G(1 - v3,1 - v3,u3) - 2*G(0,v3)*G(
         1 - v3,u3) + 2*G(0,0,v3) - 2*G(0,1,v3) + 2*G(1,v3)*G(1 - v3,u3) - 2*
         G(1,0,v3) + 2*G(1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*v3 * (  - 4*G(1 - v3,u3) + 4*G(0
         ,v3) - 4*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*i_*v3 * (  - 4*Pi ) ; 

[Omegampp_2l_Nf+1_r3a] =  + Nc^-1*u3^-1*v3 * (  - G( - v3, - v3,0,u3) + 1/6*G(
          - v3,u3)*Pi^2 + G(0,v3)*G( - v3, - v3,u3) )

       + Nc^-1 * ( 2*Zeta(3)*G(0,u3) - G( - v3, - v3,0,0,u3) + G(0,1 - v3, - 
         v3,0,u3) + 1/6*G(0,1 - v3,u3)*Pi^2 - G(0,1 - v3,u3)*G(1,0,v3) - G(0,
          - v3, - v3,0,u3) - 1/3*G(0, - v3,u3)*Pi^2 + G(0, - v3,0,0,u3) + 1/6*
         G(0,u3)*G(0,v3)*Pi^2 + 1/6*G(0,u3)*G(1,v3)*Pi^2 - G(0,u3)*G(1,0,0,v3)
          - G(0,u3)*G(1,1,0,v3) + G(0,v3)*G( - v3, - v3,0,u3) - G(0,v3)*G(0,1
          - v3, - v3,u3) + G(0,v3)*G(0,1 - v3,0,u3) + G(0,v3)*G(0, - v3, - v3,
         u3) - G(0,v3)*G(0, - v3,0,u3) - 1/6*G(0,0,u3)*Pi^2 + G(0,0,u3)*G(1,0,
         v3) - G(0,0,v3)*G( - v3, - v3,u3) - G(0,0,v3)*G(0,1 - v3,u3) + G(0,0,
         v3)*G(0, - v3,u3) - G(0,1,0,v3)*G(0,u3) )

       + Nc * ( G( - v3, - v3,0,0,u3) + G(0,1 - v3,1,1 - v3,u3) + G(0,1 - v3,1
         ,u3)*G(1,v3) + G(0,v3)*G(1 - v3,0,0,u3) - G(0,v3)*G( - v3, - v3,0,u3)
          - G(0,v3)*G(0,1 - v3,1,u3) + G(0,0,u3)*G(1,0,v3) + G(0,0,v3)*G( - v3
         , - v3,u3) )

       + i_*Nc^-1*u3^-1*v3 * (  - G( - v3, - v3,u3)*Pi )

       + i_*Nc^-1 * (  - G( - v3, - v3,0,u3)*Pi + G(0,1 - v3, - v3,u3)*Pi - G(
         0, - v3, - v3,u3)*Pi + G(0, - v3,0,u3)*Pi - 1/6*G(0,u3)*Pi^3 + G(0,u3
         )*G(1,0,v3)*Pi + G(0,v3)*G( - v3, - v3,u3)*Pi + G(0,v3)*G(0,1 - v3,u3
         )*Pi - G(0,v3)*G(0, - v3,u3)*Pi - G(1,0,0,v3)*Pi )

       + i_*Nc * ( G( - v3, - v3,0,u3)*Pi + G(0,1 - v3,1,u3)*Pi - G(0, - v3,0,
         u3)*Pi - G(0,v3)*G( - v3, - v3,u3)*Pi + G(0,v3)*G(0, - v3,u3)*Pi + G(
         0,1,v3)*G(0,u3)*Pi - G(1,0,0,v3)*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*Nc^-1*v3 * (  - 1/12*Pi^2 - 1/2*G(1
          - v3,1 - v3,u3) + 3/2*G(1 - v3,u3) - 3/2*G(0,v3) + 1/2*G(0,v3)*G(1
          - v3,u3) - G(0,v3)*G(1,u3) + 1/2*G(0,0,v3) - 1/2*G(0,1,v3) + G(1,1
          - v3,u3) + G(1,u3)*G(1,v3) + 3/2*G(1,v3) - 1/2*G(1,v3)*G(1 - v3,u3)
          + 1/2*G(1,0,v3) - 1/2*G(1,1,v3) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*v3 * (  - 1/3*G(1 - v3,u3) + 1/3*G(0
         ,v3) - 1/3*G(1,v3) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*Nc*v3 * (  - 1/12*Pi^2 - 1/2*G(1 - 
         v3,1 - v3,u3) - 3/2*G(1 - v3,u3) + 3/2*G(0,v3) + 1/2*G(0,v3)*G(1 - v3
         ,u3) - G(0,v3)*G(1,u3) + 1/2*G(0,0,v3) - 1/2*G(0,1,v3) + G(1,1 - v3,
         u3) + G(1,u3)*G(1,v3) - 3/2*G(1,v3) - 1/2*G(1,v3)*G(1 - v3,u3) + 1/2*
         G(1,0,v3) - 1/2*G(1,1,v3) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*i_*Nc^-1*v3 * ( 3/2*Pi - 1/2*G(1 - 
         v3,u3)*Pi - 1/2*G(0,v3)*Pi + G(1,u3)*Pi - 1/2*G(1,v3)*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*i_*v3 * (  - 1/3*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u3)*i_*Nc*v3 * (  - 3/2*Pi - 1/2*G(1 - 
         v3,u3)*Pi - 1/2*G(0,v3)*Pi + G(1,u3)*Pi - 1/2*G(1,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Nc^-1*v3 * (  - 6 - 2*Pi^2 - Zeta(3)
          + 2*G(1 - v3,1 - v3,1 - v3,u3) - 3*G(1 - v3,1 - v3,u3) + 5/6*G(0,v3)
         *Pi^2 - 2*G(0,v3)*G(1 - v3,1 - v3,u3) + 3*G(0,v3)*G(1 - v3,u3) + G(0,
         v3)*G(1,1 - v3,u3) - 3/2*G(0,v3)*G(1,u3) + 2*G(0,v3)*G(1,1,u3) - 3/2*
         G(0,0,v3) + 2*G(0,0,v3)*G(1 - v3,u3) - 3*G(0,0,v3)*G(1,u3) + G(0,0,0,
         v3) - G(0,0,1,v3) + 3/2*G(0,1,v3) - 2*G(0,1,v3)*G(1 - v3,u3) + 3*G(0,
         1,v3)*G(1,u3) + G(0,1,0,v3) - G(0,1,1,v3) - G(1,1 - v3,1 - v3,u3) + 3/
         2*G(1,1 - v3,u3) - 5/6*G(1,u3)*Pi^2 + 3/2*G(1,u3)*G(1,v3) + 2*G(1,v3)
         *G(1 - v3,1 - v3,u3) - 3*G(1,v3)*G(1 - v3,u3) - G(1,v3)*G(1,1 - v3,u3
         ) + 3*G(1,0,v3) - 2*G(1,0,v3)*G(1 - v3,u3) + G(1,0,v3)*G(1,u3) + 2*G(
         1,0,0,v3) - 2*G(1,0,1,v3) - 2*G(1,1,1 - v3,u3) - 2*G(1,1,u3)*G(1,v3)
          - 3*G(1,1,v3) + 2*G(1,1,v3)*G(1 - v3,u3) - G(1,1,v3)*G(1,u3) - 2*G(1
         ,1,0,v3) + 2*G(1,1,1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*v3 * ( 2/3 + 1/6*Pi^2 - G(1 - v3,1 - 
         v3,u3) + G(0,v3)*G(1 - v3,u3) - G(0,0,v3) + G(0,1,v3) - G(1,v3)*G(1
          - v3,u3) + G(1,0,v3) - G(1,1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Nc*v3 * ( 6 + 5*Zeta(3) + 2*G(1 - v3,1
          - v3,1 - v3,u3) + 22/3*G(1 - v3,1 - v3,u3) + 2*G(1 - v3,1 - v3,0,u3)
          - 1/6*G(1 - v3,u3)*Pi^2 + 2*G(1 - v3,0,1 - v3,u3) + 5/3*G(1 - v3,0,
         u3) - 6*G(1 - v3,1,1 - v3,u3) + 2*G(0,1 - v3,1 - v3,u3) + 5/3*G(0,1
          - v3,u3) + 2*G(0,1 - v3,u3)*G(1,v3) - G(0,u3)*Pi^2 - 5/3*G(0,u3)*G(0
         ,v3) + 5/3*G(0,u3)*G(1,v3) - G(0,u3)*G(1,0,v3) + 2*G(0,u3)*G(1,1,v3)
          + 5/3*G(0,v3)*Pi^2 - 6*G(0,v3)*G(1 - v3,1 - v3,u3) - 32/3*G(0,v3)*G(
         1 - v3,u3) - G(0,v3)*G(1 - v3,0,u3) + 6*G(0,v3)*G(1 - v3,1,u3) - G(0,
         v3)*G(0,1 - v3,u3) + 25/2*G(0,0,v3) + 2*G(0,0,v3)*G(1 - v3,u3) - G(0,
         0,v3)*G(1,u3) - G(0,0,0,v3) + G(0,0,1,v3) - G(0,1,v3)*G(0,u3) + G(0,1
         ,0,v3) + G(0,1,1,v3) - 7*G(1,1 - v3,1 - v3,u3) - 1/6*G(1,v3)*Pi^2 + 2
         *G(1,v3)*G(1 - v3,1 - v3,u3) + 22/3*G(1,v3)*G(1 - v3,u3) + 2*G(1,v3)*
         G(1 - v3,0,u3) - 6*G(1,v3)*G(1 - v3,1,u3) - 7*G(1,v3)*G(1,1 - v3,u3)
          - 6*G(1,0,v3)*G(1 - v3,u3) + 2*G(1,0,0,v3) + 22/3*G(1,1,v3) + 2*G(1,
         1,v3)*G(1 - v3,u3) - 7*G(1,1,v3)*G(1,u3) - 6*G(1,1,0,v3) + 2*G(1,1,1,
         v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Nf*v3 * (  - 1/6*Pi^2 - 4/3*G(1 - v3,1
          - v3,u3) + 10/9*G(1 - v3,u3) - 1/6*G(1 - v3,0,u3) - 1/6*G(0,1 - v3,
         u3) + 1/6*G(0,u3)*G(0,v3) - 1/6*G(0,u3)*G(1,v3) - 10/9*G(0,v3) + 5/3*
         G(0,v3)*G(1 - v3,u3) - 2*G(0,0,v3) + 5/3*G(0,1,v3) + 10/9*G(1,v3) - 4/
         3*G(1,v3)*G(1 - v3,u3) + 5/3*G(1,0,v3) - 4/3*G(1,1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*i_*Nc^-1*v3 * (  - 1/3*Pi^3 + G(1 - v3
         ,1 - v3,u3)*Pi - 3/2*G(0,v3)*Pi - G(0,v3)*G(1 - v3,u3)*Pi + G(0,v3)*
         G(1,u3)*Pi - 2*G(0,1,v3)*Pi + G(1,1 - v3,u3)*Pi + 3/2*G(1,u3)*Pi + G(
         1,u3)*G(1,v3)*Pi + G(1,v3)*G(1 - v3,u3)*Pi - G(1,0,v3)*Pi - 2*G(1,1,
         u3)*Pi + G(1,1,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*i_*v3 * (  - 2/3*G(1 - v3,u3)*Pi + 2/3
         *G(0,v3)*Pi - 2/3*G(1,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*i_*Nc*v3 * (  - 1/2*Pi^3 + 3*G(1 - v3,
         1 - v3,u3)*Pi + 1/2*G(1 - v3,u3)*Pi + 2*G(1 - v3,0,u3)*Pi - 6*G(1 - 
         v3,1,u3)*Pi + 2*G(0,1 - v3,u3)*Pi + 5/3*G(0,u3)*Pi - G(0,u3)*G(0,v3)*
         Pi + 2*G(0,u3)*G(1,v3)*Pi + 2*G(0,0,v3)*Pi - G(0,1,v3)*Pi - 5*G(1,1
          - v3,u3)*Pi - 5*G(1,u3)*G(1,v3)*Pi + 1/2*G(1,v3)*Pi + 3*G(1,v3)*G(1
          - v3,u3)*Pi + 3*G(1,1,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*i_*Nf*v3 * ( 10/9*Pi - 1/2*G(1 - v3,u3
         )*Pi - 1/6*G(0,u3)*Pi + 5/6*G(0,v3)*Pi - 1/2*G(1,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num( - 56 + 27*v3 + 56*u3)*Nc*v3
       * (  - 2/9*G(1 - v3,u3) + 2/9*G(0,v3) - 2/9*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num( - 56 + 27*v3 + 56*u3)*i_*Nc*v3
       * (  - 2/9*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num( - 1 + 3*v3 + u3)*Nc^-1*v3 * ( 2
         *G(1 - v3,u3) - 2*G(0,v3) + 2*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num( - 1 + 3*v3 + u3)*i_*Nc^-1*v3
       * ( 2*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num(2 + 3*v3 - 2*u3)*v3 * (  - 2/9*
         G(1 - v3,u3) + 2/9*G(0,v3) - 2/9*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)^2*Num(2 + 3*v3 - 2*u3)*i_*v3 * (  - 2/
         9*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 3 + 17*u3)*i_*Nc*u3^-1*v3 * ( 
          - 1/6*G(0,v3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 3 + 58*u3)*Nc*u3^-1*v3 * (  - 1/
         6*G(0,1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 2 + 5*u3^2)*Nc*u3^-2*v3 * (  - 
         1/6*G(1,u3)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 1 + 3*u3^2)*i_*Nc*u3^-2*v3 * ( 
          - 1/2*G(0,v3)*G(1,u3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 1 + 7*u3^2)*Nc*u3^-2*v3 * (  - 
         G(0,v3)*G(1,1,u3) + G(1,1,1 - v3,u3) + G(1,1,u3)*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 1 + 7*u3^2)*i_*Nc*u3^-2*v3 * ( 
         G(1,1,u3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num( - 1 + 15*u3^2)*Nc*u3^-2*v3 * ( 1/
         2*G(0,v3)*G(1,1 - v3,u3) + 1/2*G(1,0,v3)*G(1,u3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num(1 + 2*u3)*Nc*u3^-1*v3 * ( 1/2*G(0,
         v3)*G(1,u3) - 1/2*G(1,1 - v3,u3) - 1/2*G(1,u3)*G(1,v3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num(1 + 2*u3)*i_*Nc*u3^-1*v3 * (  - 1/
         2*G(1,u3)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num(1 + 10*u3)*Nc*u3^-1*v3 * ( 1/3*
         Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num(1 + u3^2)*Nc*u3^-2*v3 * ( 1/2*G(0,
         1,v3)*G(1,u3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u3)*Num(3 + 61*u3)*Nc*u3^-1*v3 * (  - 1/6*
         G(1,0,v3) )

       + Den( - 1 + v3 + u3)*Num( - 7*v3 + 21*v3^2 - 5*u3 + 40*u3*v3 + 19*u3^2
      )*Nc*u3^-2*v3 * ( 1/12*G( - v3,u3)*Pi^2 )

       + Den( - 1 + v3 + u3)*Num( - v3 + 3*v3^2 + u3 + 4*u3*v3 + u3^2)*Nc*
      u3^-2*v3 * (  - 1/2*G( - v3, - v3,0,u3) + 1/2*G(0,v3)*G( - v3, - v3,u3)
          )

       + Den( - 1 + v3 + u3)*Num( - v3 + 3*v3^2 + u3 + 4*u3*v3 + u3^2)*i_*Nc*
      u3^-2*v3 * (  - 1/2*G( - v3, - v3,u3)*Pi )

       + Den( - 1 + v3 + u3)*Num(v3 + u3)*Num( - 1 + 3*v3 + 3*u3)*Nc*u3^-2*v3
       * (  - 1/2*G( - v3,1 - v3,0,u3) - 1/2*G( - v3,0,1 - v3,u3) + 1/2*G(0,v3
         )*G( - v3,1 - v3,u3) + 1/2*G(0,1,v3)*G( - v3,u3) - 1/2*G(1,v3)*G( - 
         v3,0,u3) + 1/2*G(1,0,v3)*G( - v3,u3) )

       + Den( - 1 + v3 + u3)*Num(v3 + u3)*Num( - 1 + 3*v3 + 3*u3)*i_*Nc*u3^-2*
      v3 * (  - 1/2*G( - v3,1 - v3,u3)*Pi - 1/2*G( - v3,0,u3)*Pi + 1/2*G(0,v3)
         *G( - v3,u3)*Pi - 1/2*G(1,v3)*G( - v3,u3)*Pi )

       + Den( - 1 + u3)*Nc^-1*v3 * (  - 2 - 3*G(1 - v3,1 - v3,1 - v3,1 - v3,u3
         ) + 3*G(0,v3)*G(1 - v3,1 - v3,1 - v3,u3) - 1/2*G(0,v3)*G(1,u3) - G(0,
         v3)*G(1,1,1 - v3,u3) + 3/2*G(0,v3)*G(1,1,u3) - 2*G(0,v3)*G(1,1,1,u3)
          + 3*G(0,0,v3)*G(1,1,u3) + 2*G(0,0,0,v3)*G(1 - v3,u3) + G(0,0,0,0,v3)
          - G(0,0,0,1,v3) - 2*G(0,0,1,v3)*G(1 - v3,u3) + 3*G(0,0,1,v3)*G(1,u3)
          - 7/2*G(0,1,v3)*G(1 - v3,u3) - 3*G(0,1,v3)*G(1,1,u3) - 3/2*G(0,1,1,
         v3) - G(0,1,1,v3)*G(1,u3) + 3*G(0,1,1,1,v3) + 1/2*G(1,1 - v3,u3) + 1/
         2*G(1,u3)*G(1,v3) - 3*G(1,v3)*G(1 - v3,1 - v3,1 - v3,u3) + 3*G(1,0,v3
         )*G(1 - v3,1 - v3,u3) - G(1,0,v3)*G(1,1,u3) - 2*G(1,0,0,1,v3) - 7/2*
         G(1,0,1,v3) + G(1,1,1 - v3,1 - v3,u3) - 3/2*G(1,1,1 - v3,u3) + G(1,1,
         1 - v3,u3)*G(1,v3) + 5/6*G(1,1,u3)*Pi^2 - 3/2*G(1,1,u3)*G(1,v3) + G(1
         ,1,u3)*G(1,1,v3) - 3*G(1,1,v3)*G(1 - v3,1 - v3,u3) + 3*G(1,1,0,v3)*G(
         1 - v3,u3) + 2*G(1,1,1,1 - v3,u3) + 2*G(1,1,1,u3)*G(1,v3) - 3*G(1,1,1
         ,v3)*G(1 - v3,u3) + 3*G(1,1,1,0,v3) - 3*G(1,1,1,1,v3) )

       + Den( - 1 + u3)*v3 * (  - 20/9 - 5/9*Pi^2 + 2*G(1 - v3,1 - v3,1 - v3,
         u3) + 1/3*G(1 - v3,u3)*Pi^2 - 1/3*G(0,v3)*Pi^2 - 2*G(0,v3)*G(1 - v3,1
          - v3,u3) + 2*G(0,0,v3)*G(1 - v3,u3) - 2*G(0,0,0,v3) + 2*G(0,0,1,v3)
          - 2*G(0,1,v3)*G(1 - v3,u3) + 2*G(0,1,0,v3) - 2*G(0,1,1,v3) + 1/3*G(1
         ,v3)*Pi^2 + 2*G(1,v3)*G(1 - v3,1 - v3,u3) - 2*G(1,0,v3)*G(1 - v3,u3)
          + 2*G(1,0,0,v3) - 2*G(1,0,1,v3) + 2*G(1,1,v3)*G(1 - v3,u3) - 2*G(1,1
         ,0,v3) + 2*G(1,1,1,v3) )

       + Den( - 1 + u3)*Nc*v3 * ( 278/9 - 3*G(1 - v3,1 - v3,1 - v3,1 - v3,u3)
          - 19/2*G(1 - v3,1 - v3,1 - v3,u3) - 3*G(1 - v3,1 - v3,1 - v3,0,u3)
          - 3*G(1 - v3,1 - v3,0,1 - v3,u3) - G(1 - v3, - v3,0,0,u3) - 3*G(1 - 
         v3,0,1 - v3,1 - v3,u3) - 3*G(0,1 - v3,1 - v3,1 - v3,u3) - 3*G(0,1 - 
         v3,1 - v3,u3)*G(1,v3) - 3*G(0,1 - v3,u3)*G(1,1,v3) + G(0, - v3,1 - v3
         ,0,u3) - G(0, - v3,u3)*G(1,0,v3) + G(0, - v3,0,1 - v3,u3) + G(0, - v3
         ,0,u3)*G(1,v3) - 10/3*G(0,u3) + 3*G(0,u3)*G(1,0,1,v3) - 3*G(0,u3)*G(1
         ,1,1,v3) + 9*G(0,v3)*G(1 - v3,1 - v3,1 - v3,u3) + G(0,v3)*G(1 - v3,
          - v3,0,u3) + 3*G(0,v3)*G(1 - v3,0,1 - v3,u3) - G(0,v3)*G(0, - v3,1
          - v3,u3) + G(0,0, - v3,u3)*G(0,v3) - G(0,0, - v3,0,u3) + 2*G(0,0,u3)
         *G(0,0,v3) - G(0,0,u3)*G(0,1,v3) - G(0,0,v3)*G(1 - v3, - v3,u3) + G(0
         ,0,0,0,v3) + G(0,0,1,v3)*G(1 - v3,u3) - 2*G(0,0,1,v3)*G(0,u3) + G(0,0
         ,1,v3)*G(1,u3) + 2*G(0,1,1 - v3,0,u3) - 2*G(0,1,u3)*Pi^2 + 2*G(0,1,v3
         )*G(0,1 - v3,u3) - G(0,1,v3)*G(0, - v3,u3) + 2*G(0,1,0,1 - v3,u3) - 2
         *G(0,1,0,u3)*G(0,v3) + 2*G(0,1,0,u3)*G(1,v3) - G(0,1,1,1,v3) + 10*G(1
         ,1 - v3,1 - v3,1 - v3,u3) - 3*G(1,v3)*G(1 - v3,1 - v3,1 - v3,u3) - 19/
         2*G(1,v3)*G(1 - v3,1 - v3,u3) - 3*G(1,v3)*G(1 - v3,1 - v3,0,u3) - 3*
         G(1,v3)*G(1 - v3,0,1 - v3,u3) + 10*G(1,v3)*G(1,1 - v3,1 - v3,u3) + G(
         1,0,0,1,v3) - 3*G(1,1,v3)*G(1 - v3,1 - v3,u3) - 19/2*G(1,1,v3)*G(1 - 
         v3,u3) - 3*G(1,1,v3)*G(1 - v3,0,u3) + 10*G(1,1,v3)*G(1,1 - v3,u3) - 
         19/2*G(1,1,1,v3) - 3*G(1,1,1,v3)*G(1 - v3,u3) + 10*G(1,1,1,v3)*G(1,u3
         ) + 3*G(1,1,1,0,v3) - 3*G(1,1,1,1,v3) )

       + Den( - 1 + u3)*Nf*v3 * (  - 20/9 + 2*G(1 - v3,1 - v3,1 - v3,u3) + 1/6
         *G(1 - v3,1 - v3,0,u3) + 1/3*G(1 - v3,u3)*Pi^2 + 1/6*G(1 - v3,0,1 - 
         v3,u3) + 1/6*G(0,1 - v3,1 - v3,u3) + 1/6*G(0,1 - v3,u3)*G(1,v3) + 1/3
         *G(0,u3) + 1/12*G(0,u3)*Pi^2 - 1/6*G(0,u3)*G(1,0,v3) + 1/6*G(0,u3)*G(
         1,1,v3) - 1/2*G(0,v3)*Pi^2 - 7/3*G(0,v3)*G(1 - v3,1 - v3,u3) - 1/6*G(
         0,v3)*G(1 - v3,0,u3) - 1/6*G(0,v3)*G(0,1 - v3,u3) + 8/3*G(0,0,v3)*G(1
          - v3,u3) + 1/6*G(0,0,v3)*G(0,u3) - 3*G(0,0,0,v3) + 8/3*G(0,0,1,v3)
          - 7/3*G(0,1,v3)*G(1 - v3,u3) - 1/6*G(0,1,v3)*G(0,u3) + 8/3*G(0,1,0,
         v3) - 7/3*G(0,1,1,v3) + 1/3*G(1,v3)*Pi^2 + 2*G(1,v3)*G(1 - v3,1 - v3,
         u3) + 1/6*G(1,v3)*G(1 - v3,0,u3) - 7/3*G(1,0,v3)*G(1 - v3,u3) + 8/3*
         G(1,0,0,v3) - 7/3*G(1,0,1,v3) + 2*G(1,1,v3)*G(1 - v3,u3) - 7/3*G(1,1,
         0,v3) + 2*G(1,1,1,v3) )

       + Den( - 1 + u3)*i_*Nc^-1*v3 * (  - G(1 - v3,1 - v3,1 - v3,u3)*Pi - G(0
         ,v3)*G(1,1,u3)*Pi + 2*G(0,1,v3)*G(1,u3)*Pi + 2*G(0,1,1,v3)*Pi - G(1,1
          - v3,1 - v3,u3)*Pi + 1/2*G(1,u3)*Pi - G(1,v3)*G(1 - v3,1 - v3,u3)*Pi
          - G(1,v3)*G(1,1 - v3,u3)*Pi - G(1,1,1 - v3,u3)*Pi - 3/2*G(1,1,u3)*Pi
          - G(1,1,u3)*G(1,v3)*Pi - G(1,1,v3)*G(1 - v3,u3)*Pi - G(1,1,v3)*G(1,
         u3)*Pi + 2*G(1,1,1,u3)*Pi - G(1,1,1,v3)*Pi )

       + Den( - 1 + u3)*i_*Nc*v3 * (  - 4*G(1 - v3,1 - v3,1 - v3,u3)*Pi + G(0,
          - v3,1 - v3,u3)*Pi + G(0, - v3,u3)*G(1,v3)*Pi - G(0,0, - v3,u3)*Pi
          - G(0,0,u3)*G(0,v3)*Pi - G(0,0,0,v3)*Pi + 2*G(0,1,1 - v3,u3)*Pi - 2*
         G(0,1,u3)*G(0,v3)*Pi + 2*G(0,1,u3)*G(1,v3)*Pi + 2*G(0,1,0,u3)*Pi - 4*
         G(1,v3)*G(1 - v3,1 - v3,u3)*Pi - 4*G(1,1,v3)*G(1 - v3,u3)*Pi - 4*G(1,
         1,1,v3)*Pi )

       + Den( - 1 + u3)*i_*Nf*v3 * (  - 1/12*Pi^3 - 1/6*G(1 - v3,1 - v3,u3)*Pi
          + 1/6*G(0,v3)*G(1 - v3,u3)*Pi - 1/6*G(0,0,v3)*Pi + 1/6*G(0,1,v3)*Pi
          - 1/6*G(1,v3)*G(1 - v3,u3)*Pi + 1/6*G(1,0,v3)*Pi - 1/6*G(1,1,v3)*Pi
          )

       + Den( - 1 + u3)*Den( - 1 + v3)*Num( - 1 + v3 + u3)*Num( - 1 + v3 - 2*
      u3 + 2*u3^2)*Nc*u3^-2*v3 * (  - 2*G(0,1,1 - v3,u3) + 2*G(0,1,u3)*G(0,v3)
          - 2*G(0,1,u3)*G(1,v3) )

       + Den( - 1 + u3)*Den( - 1 + v3)*Num( - 1 + v3 + u3)*Num( - 1 + v3 - 2*
      u3 + 2*u3^2)*i_*Nc*u3^-2*v3 * (  - 2*G(0,1,u3)*Pi )

       + Den( - 1 + u3)*Den( - 1 + v3)*Num(27 - 39*v3 + 12*v3^2 - 58*u3 + 34*
      u3*v3 + 24*u3^2)*i_*Nc*u3^-1*v3 * (  - 1/6*G(1,0,v3)*Pi )

       + Den( - 1 + u3)*Den( - 1 + v3)*Num(30 - 42*v3 + 12*v3^2 - 61*u3 + 37*
      u3*v3 + 24*u3^2)*i_*Nc*u3^-1*v3 * (  - 1/6*G(0,v3)*G(1 - v3,u3)*Pi )

       + Den( - 1 + u3)*Den( - 1 + v3 + u3)*Num( - 5 + 9*v3 - 3*v3^2 + 14*u3
       - 14*u3*v3 + 2*u3*v3^2 - 11*u3^2 + 4*u3^2*v3 + 2*u3^3)*Nc*u3^-1*v3 * ( 
          - G( - v3,0,u3) + G(0,v3)*G( - v3,u3) )

       + Den( - 1 + u3)*Den( - 1 + v3 + u3)*Num( - 5 + 9*v3 - 3*v3^2 + 14*u3
       - 14*u3*v3 + 2*u3*v3^2 - 11*u3^2 + 4*u3^2*v3 + 2*u3^3)*i_*Nc*u3^-1*v3
       * (  - G( - v3,u3)*Pi )

       + Den( - 1 + u3)*Den( - 1 + v3 + u3)*Num(1 - 3*v3 + 4*v3^2 + 2*u3 + u3*
      v3 - 7*u3^2 + 2*u3^2*v3 + 4*u3^3)*Nc*u3^-2*v3 * (  - 1/2*G(0,v3)*G(1,0,
         u3) + 1/2*G(1,1 - v3,0,u3) + 1/2*G(1,0,1 - v3,u3) + 1/2*G(1,0,u3)*G(1
         ,v3) )

       + Den( - 1 + u3)*Den( - 1 + v3 + u3)*Num(1 - 3*v3 + 4*v3^2 + 2*u3 + u3*
      v3 - 7*u3^2 + 2*u3^2*v3 + 4*u3^3)*i_*Nc*u3^-2*v3 * ( 1/2*G(1,0,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 36 + 144*
      v3 - 198*v3^2 + 90*v3^3 - 311*u3 + 727*u3*v3 - 611*u3*v3^2 + 195*u3*v3^3
       + 748*u3^2 - 1146*u3^2*v3 + 416*u3^2*v3^2 + 36*u3^2*v3^3 - 419*u3^3 + 
      239*u3^3*v3 + 72*u3^3*v3^2 + 18*u3^4 + 36*u3^4*v3)*Nc*u3^-1*v3 * (  - 1/
         18*G(1,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 18 + 72*v3
       - 72*v3^2 + 18*v3^3 - 404*u3 + 961*u3*v3 - 800*u3*v3^2 + 243*u3*v3^3 + 
      898*u3^2 - 1365*u3^2*v3 + 503*u3^2*v3^2 + 36*u3^2*v3^3 - 512*u3^3 + 296*
      u3^3*v3 + 72*u3^3*v3^2 + 36*u3^4 + 36*u3^4*v3)*Nc*u3^-1*v3 * ( 1/18*G(0,
         0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 9 + 18*v3
       - 9*v3^2 - 13*u3 + 53*u3*v3 - 49*u3*v3^2 + 9*u3*v3^3 + 41*u3^2 - 102*
      u3^2*v3 + 49*u3^2*v3^2 - 7*u3^3 + 31*u3^3*v3 - 12*u3^4)*Nc*u3^-1*v3 * ( 
         1/3*G(1,0,1,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 - 2*v3
       + 13*v3^2 - 8*v3^3 - 4*u3 + 51*u3*v3 - 67*u3*v3^2 + 20*u3*v3^3 - 59*
      u3^2*v3 + 42*u3^2*v3^2 + 24*u3^3 + 10*u3^3*v3 - 17*u3^4)*Nc*u3^-1*v3
       * ( 1/6*G(0,v3)*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 - 2*v3
       + 13*v3^2 - 8*v3^3 + 30*u3 - 17*u3*v3 - 31*u3*v3^2 + 18*u3*v3^3 - 67*
      u3^2 + 43*u3^2*v3 + 8*u3^2*v3^2 + 56*u3^3 - 24*u3^3*v3 - 16*u3^4)*i_*Nc*
      u3^-1*v3 * (  - 1/12*Pi^3 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3^2
       - 6*v3^3 + u3 + 31*u3*v3 - 47*u3*v3^2 + 15*u3*v3^3 - 5*u3^2 - 36*u3^2*
      v3 + 29*u3^2*v3^2 + 19*u3^3 + 5*u3^3*v3 - 12*u3^4)*i_*Nc*u3^-1*v3 * ( 
          - 1/3*G(0,1,v3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3^2
       - 6*v3^3 + 4*u3 + 25*u3*v3 - 44*u3*v3^2 + 15*u3*v3^3 - 11*u3^2 - 27*
      u3^2*v3 + 26*u3^2*v3^2 + 22*u3^3 + 2*u3^3*v3 - 12*u3^4)*i_*Nc*u3^-1*v3
       * ( 1/3*G(0,0,v3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3^2
       - 6*v3^3 + 17*u3 - 10*u3*v3 - 16*u3*v3^2 + 9*u3*v3^3 - 37*u3^2 + 21*
      u3^2*v3 + 4*u3^2*v3^2 + 35*u3^3 - 11*u3^3*v3 - 12*u3^4)*Nc*u3^-1*v3 * ( 
         1/3*G(0,0,v3)*G(0,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3^2
       - 6*v3^3 + 17*u3 - 4*u3*v3 - 25*u3*v3^2 + 12*u3*v3^3 - 37*u3^2 + 15*
      u3^2*v3 + 10*u3^2*v3^2 + 35*u3^3 - 11*u3^3*v3 - 12*u3^4)*Nc*u3^-1*v3
       * (  - 1/3*G(0,1,v3)*G(0,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3^2
       - 6*v3^3 + 50*u3 - 61*u3*v3 - 7*u3*v3^2 + 18*u3*v3^3 - 100*u3^2 + 105*
      u3^2*v3 - 14*u3^2*v3^2 + 62*u3^3 - 44*u3^3*v3 - 9*u3^4)*Nc*u3^-1*v3 * ( 
         1/3*G(0,1,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 1 - 2*v3
       + 7*v3^2 - 4*v3^3 + 7*u3 + 3*u3*v3 - 16*u3*v3^2 + 6*u3*v3^3 - 19*u3^2
       + 4*u3^2*v3 + 7*u3^2*v3^2 + 21*u3^3 - 5*u3^3*v3 - 8*u3^4)*Nc*u3^-1*v3
       * (  - 1/2*G(0, - v3,0,u3) + 1/2*G(0,v3)*G(0, - v3,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 1 - 2*v3
       + 7*v3^2 - 4*v3^3 + 7*u3 + 3*u3*v3 - 16*u3*v3^2 + 6*u3*v3^3 - 19*u3^2
       + 4*u3^2*v3 + 7*u3^2*v3^2 + 21*u3^3 - 5*u3^3*v3 - 8*u3^4)*i_*Nc*u3^-1*
      v3 * (  - 1/2*G(0, - v3,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num( - 1 + 3*v3^2
       - 2*v3^3 + 4*u3 + 2*u3*v3 - 10*u3*v3^2 + 4*u3*v3^3 - 9*u3^2 + 5*u3^2*
      v3^2 + 10*u3^3 - 2*u3^3*v3 - 4*u3^4)*i_*Nc*u3^-1*v3 * (  - G(0,u3)*G(0,
         v3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num(15 - 36*v3 + 
      27*v3^2 - 6*v3^3 - 7*u3 + 11*u3*v3 - 16*u3*v3^2 + 12*u3*v3^3 - 22*u3^2
       + 48*u3^2*v3 - 17*u3^2*v3^2 + 5*u3^3 - 23*u3^3*v3 + 9*u3^4)*Nc*u3^-1*v3
       * ( 1/3*G(1,0,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num(19 - 54*v3 + 
      51*v3^2 - 16*v3^3 - 88*u3 + 189*u3*v3 - 127*u3*v3^2 + 26*u3*v3^3 + 127*
      u3^2 - 185*u3^2*v3 + 66*u3^2*v3^2 - 66*u3^3 + 50*u3^3*v3 + 8*u3^4)*Nc*
      u3^-1*v3 * (  - 1/12*G(1,v3)*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Den( - 1 + v3 + u3)*Num(84 - 318*v3
       + 390*v3^2 - 156*v3^3 + 335*u3 - 865*u3*v3 + 809*u3*v3^2 - 279*u3*v3^3
       - 988*u3^2 + 1830*u3^2*v3 - 908*u3^2*v3^2 + 48*u3^2*v3^3 + 635*u3^3 - 
      695*u3^3*v3 + 96*u3^3*v3^2 - 66*u3^4 + 48*u3^4*v3)*Nc*u3^-1*v3 * (  - 1/
         36*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 22 + 26*v3 - 4*v3^2 + 27*u3 - 
      33*u3*v3 + 20*u3*v3^2 - 19*u3^2 - 9*u3^2*v3 + 14*u3^3)*Nc*u3^-1*v3 * ( 1/
         2*Zeta(3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 15 + 30*v3 - 15*v3^2 + 12*u3
       - 30*u3*v3 + 18*u3*v3^2 - 43*u3^2 + 58*u3^2*v3 + 9*u3^2*v3^2 + 22*u3^3
       - 70*u3^3*v3 + 24*u3^4)*Nc*u3^-2*v3 * ( 1/6*G(0,0,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 11 + 15*v3 - 4*v3^2 + 32*u3 - 
      30*u3*v3 + 6*u3*v3^2 - 29*u3^2 + 13*u3^2*v3 + 8*u3^3)*Nc*u3^-1*v3 * ( 
          - 1/2*G(1 - v3, - v3,0,u3) + 1/2*G(0,v3)*G(1 - v3, - v3,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 11 + 15*v3 - 4*v3^2 + 32*u3 - 
      30*u3*v3 + 6*u3*v3^2 - 29*u3^2 + 13*u3^2*v3 + 8*u3^3)*i_*Nc*u3^-1*v3
       * (  - 1/2*G(1 - v3, - v3,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 8 + 20*v3 - 12*v3^2 - 5*u3 - 2
      *u3*v3 + u3*v3^2 + 19*u3^2 - 7*u3^2*v3 - 6*u3^3)*Nc^-1*u3^-1*v3 * (  - 1/
         2*G(1,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 4 + 4*v3 + 3*u3 + u3*v3 + 2*u3
      *v3^2 - 5*u3^2 - 7*u3^2*v3 + 6*u3^3)*Nc^-1*u3^-1*v3 * (  - 1/2*Zeta(3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 3 + 9*v3 - 6*v3^2 + 17*u3 - 37
      *u3*v3 + 16*u3*v3^2 - 10*u3^2 + 18*u3^2*v3 - 4*u3^3)*Nc*u3^-1*v3 * (  - 
         1/6*G(0,u3)*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 2 + 14*v3 - 12*v3^2 + 6*u3 - 
      15*u3*v3 + u3*v3^2 + 4*u3^2 + 12*u3^2*v3 - 8*u3^3)*Nc^-1*u3^-1*v3 * ( 1/
         2*G(0,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num( - 1 + v3 + u3)*Num( - 2 + 3*u3
       + u3*v3 - 2*u3^2)*Nc^-1*u3^-1*v3 * (  - 2*G(0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(1 - 2*v3 + v3^2 + 4*u3 - 2*u3*v3
       - 2*u3*v3^2 + 4*u3^2 - 35*u3^2*v3 + 23*u3^2*v3^2 - u3^3 + 17*u3^3*v3 - 
      8*u3^4)*Nc*u3^-2*v3 * (  - 1/2*G(1 - v3,1,1 - v3,u3) + 1/2*G(0,v3)*G(1
          - v3,1,u3) - 1/2*G(1,v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(1 - 2*v3 + v3^2 + 4*u3 - 2*u3*v3
       - 2*u3*v3^2 + 4*u3^2 - 35*u3^2*v3 + 23*u3^2*v3^2 - u3^3 + 17*u3^3*v3 - 
      8*u3^4)*i_*Nc*u3^-2*v3 * (  - 1/2*G(1 - v3,1,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(1 + v3 - 2*v3^2 - 21*u3 + 12*u3*
      v3 + 5*u3*v3^2 + 24*u3^2 - 16*u3^2*v3 - 4*u3^3)*Nc*u3^-1*v3 * (  - G(0,0
         ,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(3 - 17*v3 + 12*v3^2 - u3 + 5*u3*
      v3 - 2*u3^2)*Nc^-1*v3 * (  - 1/2*G(1,0,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(3 - 6*v3 + 3*v3^2 - 28*u3 + 50*u3
      *v3 - 22*u3*v3^2 + 76*u3^2 - 97*u3^2*v3 + 29*u3^2*v3^2 - 59*u3^3 + 43*
      u3^3*v3 + 8*u3^4)*Nc*u3^-2*v3 * (  - 1/12*G(1 - v3,u3)*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(3 - 6*v3 + 3*v3^2 + 12*u3 - 6*u3*
      v3 - 6*u3*v3^2 + 41*u3^2 - 86*u3^2*v3 + 21*u3^2*v3^2 - 32*u3^3 + 80*u3^3
      *v3 - 24*u3^4)*Nc*u3^-2*v3 * ( 1/6*G(0,1,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(4 - 4*v3 + 5*u3 - 19*u3*v3 + 12*
      u3*v3^2 - 7*u3^2 + 11*u3^2*v3 - 2*u3^3)*Nc^-1*u3^-1*v3 * ( 1/2*G(0,1,0,
         v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(6 - 6*v3 - 11*u3 + u3*v3 + 8*u3*
      v3^2 + 7*u3^2 - 3*u3^2*v3 - 2*u3^3)*Nc^-1*u3^-1*v3 * (  - 1/12*G(0,v3)*
         Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(20 - 44*v3 + 24*v3^2 - 5*u3 - 4*
      u3*v3 + 15*u3*v3^2 - 21*u3^2 + 9*u3^2*v3 + 6*u3^3)*Nc^-1*u3^-1*v3 * ( 
          - 1/12*Pi^2 )

       + Den( - 1 + u3)^2*Den( - 1 + v3)*Num(36 - 36*v3 + 269*u3 - 583*u3*v3
       + 278*u3*v3^2 - 269*u3^2 + 341*u3^2*v3 - 36*u3^3)*Nc*u3^-1*v3 * ( 1/9*
         G(0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 41 + 32*v3 + 6*v3^2 + 82*
      u3 - 32*u3*v3 - 41*u3^2)*Nc*v3 * ( 1/3*G(0,0,1,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 15 + 27*v3 - 12*v3^2 - 2*
      u3 - 61*u3*v3 + 54*u3*v3^2 + 49*u3^2 + 34*u3^2*v3 - 32*u3^3)*Nc*u3^-1*v3
       * (  - 1/6*G(1,1,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 7 + 15*v3 - 10*v3^2 + 28*
      u3 - 49*u3*v3 + 20*u3*v3^2 - 31*u3^2 + 22*u3^2*v3 + 6*u3^2*v3^2 + 6*u3^3
       + 12*u3^3*v3 + 4*u3^4)*Nc*u3^-2*v3 * (  - 1/2*G(0,v3)*G(1,1,u3) + 1/2*
         G(1,1,1 - v3,u3) + 1/2*G(1,1,u3)*G(1,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 7 + 15*v3 - 10*v3^2 + 28*
      u3 - 49*u3*v3 + 20*u3*v3^2 - 31*u3^2 + 22*u3^2*v3 + 6*u3^2*v3^2 + 6*u3^3
       + 12*u3^3*v3 + 4*u3^4)*i_*Nc*u3^-2*v3 * ( 1/2*G(1,1,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 6 + 12*v3 - 6*v3^2 + 9*u3
       - 9*u3*v3 + 13*u3^2 - 25*u3^2*v3 + 12*u3^2*v3^2 - 29*u3^3 + 22*u3^3*v3
       + 13*u3^4)*Nc*u3^-2*v3 * (  - 1/3*G(0,v3)*G(0,1 - v3,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 6 + 12*v3 - 6*v3^2 + 25*
      u3 - 37*u3*v3 + 15*u3*v3^2 - 32*u3^2 + 25*u3^2*v3 + 13*u3^3)*Nc*u3^-1*v3
       * (  - 1/3*G(0,u3)*G(1,0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 6 + 30*v3 - 30*v3^2 - 14*
      u3 + u3*v3 - 5*u3*v3^2 + 58*u3^2 - 55*u3^2*v3 + 12*u3^2*v3^2 - 50*u3^3
       + 24*u3^3*v3 + 12*u3^4)*i_*Nc*u3^-1*v3 * (  - 1/6*G(0,v3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num( - 3 + 9*v3 - 9*v3^2 + 7*u3
       - 23*u3*v3 + 13*u3*v3^2 + u3^2 + 2*u3^2*v3 + 6*u3^2*v3^2 - 11*u3^3 + 12
      *u3^3*v3 + 6*u3^4)*Nc*u3^-1*v3 * (  - 1/3*G(0,u3)*G(0,v3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num(1 - 3*v3 + 4*v3^2 - 5*u3 + 
      14*u3*v3 - 8*u3*v3^2 + 7*u3^2 - 11*u3^2*v3 + 2*u3^2*v3^2 - 3*u3^3)*Nc*
      u3^-2*v3 * ( 1/2*G(0,1,v3)*G(1,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num(1 - 3*v3 + 4*v3^2 + u3 + 4*
      u3*v3 - 4*u3*v3^2 + 3*u3^2 - 25*u3^2*v3 + 14*u3^2*v3^2 - 13*u3^3 + 24*
      u3^3*v3 + 8*u3^4)*i_*Nc*u3^-2*v3 * (  - 1/2*G(1,1 - v3,u3)*Pi - 1/2*G(1,
         u3)*G(1,v3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num(2 - 6*v3 + 8*v3^2 - 3*u3 + 
      17*u3*v3 - 12*u3*v3^2 - 2*u3^2 - 11*u3^2*v3 + 2*u3^2*v3^2 + 5*u3^3 - 2*
      u3^4)*i_*Nc*u3^-2*v3 * ( 1/2*G(0,v3)*G(1,u3)*Pi )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num(5 - 9*v3 + 2*v3^2 - 19*u3 + 
      22*u3*v3 - 4*u3*v3^2 + 29*u3^2 - 25*u3^2*v3 + 4*u3^2*v3^2 - 21*u3^3 + 12
      *u3^3*v3 + 6*u3^4)*Nc*u3^-2*v3 * ( 1/2*G(0,0,v3)*G(1,u3) )

       + Den( - 1 + u3)^2*Den( - 1 + v3 + u3)*Num(20 - 48*v3 + 44*v3^2 - 47*u3
       + 119*u3*v3 - 64*u3*v3^2 + 44*u3^2 - 119*u3^2*v3 + 30*u3^2*v3^2 - 27*
      u3^3 + 48*u3^3*v3 + 10*u3^4)*Nc*u3^-2*v3 * ( 1/12*G(1,u3)*Pi^2 )

       + Den( - 1 + u3)^3*Nc^-1*v3^3 * (  - G(1 - v3,1,1 - v3,1 - v3,u3) + 1/2
         *G(1 - v3,1,u3)*Pi^2 + G(0,v3)*G(1 - v3,1,1 - v3,u3) - G(0,0,v3)*G(1
          - v3,1,u3) + G(0,1,v3)*G(1 - v3,1,u3) - G(1,v3)*G(1 - v3,1,1 - v3,u3
         ) + G(1,0,v3)*G(1 - v3,1,u3) - G(1,1,v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^3*i_*Nc^-1*v3^3 * ( 1/6*G(1 - v3,u3)*Pi^3 - G(1 - v3,1
         ,1 - v3,u3)*Pi - G(0,v3)*G(1 - v3,1 - v3,u3)*Pi + G(0,v3)*G(1 - v3,1,
         u3)*Pi - G(1,v3)*G(1 - v3,1,u3)*Pi - G(1,0,v3)*G(1 - v3,u3)*Pi )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num( - 15 - 55*v3 + 191*v3^2 - 55*
      v3^3 - 48*v3^4 + 6*v3^5 + 45*u3 + 32*u3*v3 - 379*u3*v3^2 + 194*u3*v3^3
       + 36*u3*v3^4 - 45*u3^2 + 101*u3^2*v3 + 149*u3^2*v3^2 - 133*u3^2*v3^3 + 
      15*u3^3 - 78*u3^3*v3 + 39*u3^3*v3^2)*Nc * (  - 1/360*Pi^4 )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num( - 2 + 3*v3 + 9*v3^2 - 4*v3^3
       - 6*v3^4 + 3*v3^5 + 6*u3 - 16*u3*v3 - 13*u3*v3^2 + 14*u3*v3^3 - 6*u3^2
       + 23*u3^2*v3 - u3^2*v3^2 - 7*u3^2*v3^3 + 2*u3^3 - 10*u3^3*v3 + 5*u3^3*
      v3^2)*Nc^-1 * (  - Zeta(3)*G(0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num( - 1 + 2*v3 - 10*v3^2 + 15*v3^3
       - 8*v3^4 + v3^5 + 3*u3 - 4*u3*v3 + 14*u3*v3^2 - 16*u3*v3^3 + 6*u3*v3^4
       - 3*u3^2 + 2*u3^2*v3 - 4*u3^2*v3^2 + 2*u3^2*v3^3 + u3^3)*Nc * ( 1/6*G(0
         ,0,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num( - 1 + 2*v3 - 4*v3^2 + 3*v3^3
       - 2*v3^4 + v3^5 + 3*u3 - 4*u3*v3 + 8*u3*v3^2 - 4*u3*v3^3 - 3*u3^2 + 2*
      u3^2*v3 - 4*u3^2*v3^2 + 2*u3^2*v3^3 + u3^3)*Nc^-1 * ( G(0,0,1,0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num( - 1 + 12*v3 - 24*v3^2 + 21*
      v3^3 - 8*v3^4 + v3^5 + 3*u3 - 28*u3*v3 + 44*u3*v3^2 - 28*u3*v3^3 + 6*u3*
      v3^4 - 3*u3^2 + 20*u3^2*v3 - 22*u3^2*v3^2 + 8*u3^2*v3^3 + u3^3 - 4*u3^3*
      v3 + 2*u3^3*v3^2)*Nc * ( G(0,0,1,0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num(1 - 6*v3 + 6*v3^2 - v3^3 - 2*
      v3^4 + v3^5 - 3*u3 + 16*u3*v3 - 14*u3*v3^2 + 4*u3*v3^3 + 3*u3^2 - 14*
      u3^2*v3 + 10*u3^2*v3^2 - 2*u3^2*v3^3 - u3^3 + 4*u3^3*v3 - 2*u3^3*v3^2)*
      Nc^-1 * (  - G(0,1,0,0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num(1 + 3*v3 - 6*v3^2 + 4*v3^3 - 2*
      v3^4 + v3^5 - 3*u3 - 6*u3*v3 + 12*u3*v3^2 - 6*u3*v3^3 + 3*u3^2 + 3*u3^2*
      v3 - 6*u3^2*v3^2 + 3*u3^2*v3^3 - u3^3)*Nc^-1 * ( 1/6*G(0,0,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num(1 + 6*v3 - 18*v3^2 + 19*v3^3 - 
      8*v3^4 + v3^5 - 3*u3 - 12*u3*v3 + 30*u3*v3^2 - 24*u3*v3^3 + 6*u3*v3^4 + 
      3*u3^2 + 6*u3^2*v3 - 12*u3^2*v3^2 + 6*u3^2*v3^3 - u3^3)*Nc * (  - G(0,1,
         0,0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num(2 - v3 - 31*v3^2 + 48*v3^3 - 24
      *v3^4 + 3*v3^5 - 6*u3 + 12*u3*v3 + 39*u3*v3^2 - 54*u3*v3^3 + 18*u3*v3^4
       + 6*u3^2 - 21*u3^2*v3 - 3*u3^2*v3^2 + 9*u3^2*v3^3 - 2*u3^3 + 10*u3^3*v3
       - 5*u3^3*v3^2)*Nc * (  - Zeta(3)*G(0,v3) )

       + Den( - 1 + u3)^3*Den( - 1 + v3)^2*Num(15 - 112*v3 + 107*v3^2 - 28*
      v3^3 - 12*v3^4 + 6*v3^5 - 45*u3 + 302*u3*v3 - 253*u3*v3^2 + 68*u3*v3^3
       + 45*u3^2 - 268*u3^2*v3 + 185*u3^2*v3^2 - 34*u3^2*v3^3 - 15*u3^3 + 78*
      u3^3*v3 - 39*u3^3*v3^2)*Nc^-1 * (  - 1/360*Pi^4 )

       + Den( - 1 + u3)^3*Num( - 8 + 3*v3^2 + 16*u3 - 8*u3^2)*Nc^-1*v3 * ( 
         Zeta(3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^3*Num( - 3 - 2*v3 + v3^3 + 9*u3 + 4*u3*v3 - 9*u3^2 - 2
      *u3^2*v3 + 3*u3^3)*Nc^-1 * (  - 1/6*G(1,0,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - 3 + v3 + 3*u3)^2*Nc*v3 * ( G(0,1,0,1,v3) )

       + Den( - 1 + u3)^3*Num( - 3 + 3*v3 + 12*u3 - 9*u3*v3 - 14*u3^2 + 3*u3^2
      *v3 + u3^2*v3^2 + 4*u3^3 + 3*u3^3*v3 + u3^4)*Nc*u3^-2*v3 * (  - G(0,1,v3
         )*G(1 - v3,1 - v3,u3) )

       + Den( - 1 + u3)^3*Num( - 3 + 3*v3 + 12*u3 - 9*u3*v3 - 5*u3^2 + 3*u3^2*
      v3 + u3^2*v3^2 - 14*u3^3 + 3*u3^3*v3 + 10*u3^4)*Nc*u3^-2*v3 * ( G(1 - v3
         ,1 - v3,1,1 - v3,u3) - G(0,v3)*G(1 - v3,1 - v3,1,u3) + G(1,v3)*G(1 - 
         v3,1 - v3,1,u3) )

       + Den( - 1 + u3)^3*Num( - 3 + 3*v3 + 12*u3 - 9*u3*v3 - 5*u3^2 + 3*u3^2*
      v3 + u3^2*v3^2 - 14*u3^3 + 3*u3^3*v3 + 10*u3^4)*i_*Nc*u3^-2*v3 * ( G(1
          - v3,1 - v3,1,u3)*Pi )

       + Den( - 1 + u3)^3*Num( - 3 + 15*v3 - 6*v3^2 + v3^3 + 9*u3 - 30*u3*v3
       + 6*u3*v3^2 - 9*u3^2 + 15*u3^2*v3 + 3*u3^3)*Nc * (  - 1/6*G(1,0,v3)*
         Pi^2 )

       + Den( - 1 + u3)^3*Num( - 3 + 6*u3 + 8*u3^2 - 12*u3^2*v3 + 2*u3^2*v3^2
       - 22*u3^3 + 12*u3^3*v3 + 11*u3^4)*i_*Nc*u3^-2*v3 * ( 1/2*G(0,v3)*G(1 - 
         v3,1,u3)*Pi )

       + Den( - 1 + u3)^3*Num( - 2 - 8*v3 + 3*v3^3 + 6*u3 + 16*u3*v3 - 6*u3^2
       - 8*u3^2*v3 + 2*u3^3)*i_*Nc^-1 * ( Zeta(3)*Pi )

       + Den( - 1 + u3)^3*Num( - 2 - 2*v3 - 6*v3^2 + v3^3 + 6*u3 + 4*u3*v3 + 6
      *u3*v3^2 - 6*u3^2 - 2*u3^2*v3 + 2*u3^3)*Nc * (  - G(1 - v3,1,1 - v3,1 - 
         v3,u3) - G(1,v3)*G(1 - v3,1,1 - v3,u3) - G(1,1,v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^3*Num( - 2 + v3 + 2*u3)*Num( - 1 - 4*v3 + v3^2 + 2*u3
       + 4*u3*v3 - u3^2)*Nc * ( 1/3*G(0,1,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - 2 + v3^2 + 4*u3 - 2*u3^2)*Nc^-1*v3 * (  - 1/6
         *G(0,v3)*G(1 - v3,u3)*Pi^2 + G(0,0,v3)*G(1 - v3,1 - v3,u3) - G(0,1,v3
         )*G(1 - v3,1 - v3,u3) + G(0,1,0,1,v3) + G(1,0,0,v3)*G(1 - v3,u3) - G(
         1,0,1,v3)*G(1 - v3,u3) - G(1,1,0,1,v3) )

       + Den( - 1 + u3)^3*Num( - 1 + v3 - 6*v3^2 + v3^3 + 3*u3 - 2*u3*v3 + 6*
      u3*v3^2 - 3*u3^2 + u3^2*v3 + u3^3)*i_*Nc * (  - 1/6*G(0,v3)*Pi^3 )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num( - 5 + v3 + 5*u3)*Nc*v3 * ( 
          - G(1,1,0,1,v3) )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num(1 - 5*v3 + v3^2 - 2*u3 + 5*
      u3*v3 + u3^2)*Nc * (  - G(0,0,1,1,v3) )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num(1 - 5*v3 + v3^2 - 2*u3 + 5*
      u3*v3 + u3^2)*i_*Nc * ( 1/6*G(1,v3)*Pi^3 )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num(1 + v3 + v3^2 - 2*u3 - u3*v3
       + u3^2)*i_*Nc^-1 * ( 1/6*G(1,v3)*Pi^3 - G(1,1,0,v3)*Pi )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num(2 - 5*v3 + v3^2 - 4*u3 + 5*
      u3*v3 + 2*u3^2)*Nc * ( G(0,1,1,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^3*Num( - 1 + v3 + u3)*Num(3 - 9*u3 + 4*u3^2 + u3^2*v3
       + 2*u3^3)*Nc*u3^-2*v3 * (  - G(1,0,1,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^3*Num( - 1 + 7*v3 - 6*v3^2 + v3^3 + 3*u3 - 14*u3*v3 + 
      6*u3*v3^2 - 3*u3^2 + 7*u3^2*v3 + u3^3)*Nc * ( G(1,0,1,1,v3) )

       + Den( - 1 + u3)^3*Num( - 1 + 7*v3 - 6*v3^2 + v3^3 + 3*u3 - 14*u3*v3 + 
      6*u3*v3^2 - 3*u3^2 + 7*u3^2*v3 + u3^3)*i_*Nc * (  - G(0,0,1,v3)*Pi )

       + Den( - 1 + u3)^3*Num( - 1 + 9*v3 - 6*v3^2 + v3^3 + 3*u3 - 18*u3*v3 + 
      6*u3*v3^2 - 3*u3^2 + 9*u3^2*v3 + u3^3)*Nc * (  - G(1,0,1,0,v3) )

       + Den( - 1 + u3)^3*Num( - 1 + 10*v3 - 6*v3^2 + v3^3 + 3*u3 - 20*u3*v3
       + 6*u3*v3^2 - 3*u3^2 + 10*u3^2*v3 + u3^3)*i_*Nc * ( G(1,0,1,v3)*Pi )

       + Den( - 1 + u3)^3*Num( - 1 + 2*u3 - 4*u3^2 - 12*u3^2*v3 + 2*u3^2*v3^2
       + 6*u3^3 + 12*u3^3*v3 - 3*u3^4)*Nc*u3^-2*v3 * (  - 1/2*G(0,0,v3)*G(1 - 
         v3,1,u3) )

       + Den( - 1 + u3)^3*Num( - 1 + 2*u3 - 2*u3^2 - 6*u3^2*v3 + u3^2*v3^2 + 2
      *u3^3 + 6*u3^3*v3 - u3^4)*Nc*u3^-2*v3 * ( G(0,1,v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^3*Num(1 - 8*v3 + 3*v3^3 - 3*u3 + 16*u3*v3 + 3*u3^2 - 8
      *u3^2*v3 - u3^3)*Nc^-1 * ( Zeta(3)*G(1,v3) )

       + Den( - 1 + u3)^3*Num(1 - 2*v3 - 6*v3^2 + v3^3 - 3*u3 + 4*u3*v3 + 6*u3
      *v3^2 + 3*u3^2 - 2*u3^2*v3 - u3^3)*Nc * ( G(1,1,0,0,v3) )

       + Den( - 1 + u3)^3*Num(1 - v3 + v3^3 - 3*u3 + 2*u3*v3 + 3*u3^2 - u3^2*
      v3 - u3^3)*i_*Nc^-1 * ( G(0,1,0,v3)*Pi )

       + Den( - 1 + u3)^3*Num(1 + v3 - u3)*Num( - 1 - v3 + v3^2 + 2*u3 + u3*v3
       - u3^2)*Nc^-1 * ( G(1,1,0,0,v3) )

       + Den( - 1 + u3)^3*Num(1 + v3 - u3)*Num(1 - v3 + v3^2 - 2*u3 + u3*v3 + 
      u3^2)*i_*Nc^-1 * (  - 1/6*G(0,v3)*Pi^3 )

       + Den( - 1 + u3)^3*Num(1 + 2*v3 + 2*v3^3 - 3*u3 - 4*u3*v3 + 3*u3^2 + 2*
      u3^2*v3 - u3^3)*Nc^-1 * ( 1/6*G(0,1,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Num(1 + 3*v3 + v3^3 - 3*u3 - 6*u3*v3 + 3*u3^2 + 3*
      u3^2*v3 - u3^3)*Nc^-1 * (  - G(1,0,1,0,v3) )

       + Den( - 1 + u3)^3*Num(1 + 5*v3 - 6*v3^2 + v3^3 - 3*u3 - 10*u3*v3 + 6*
      u3*v3^2 + 3*u3^2 + 5*u3^2*v3 - u3^3)*i_*Nc * (  - G(1,1,0,v3)*Pi )

       + Den( - 1 + u3)^3*Num(1 + 6*v3 - 6*v3^2 + v3^3 - 3*u3 - 12*u3*v3 + 6*
      u3*v3^2 + 3*u3^2 + 6*u3^2*v3 - u3^3)*Nc * (  - 1/3*G(1,1,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Num(1 + 7*v3 - 6*v3^2 + v3^3 - 3*u3 - 14*u3*v3 + 6*
      u3*v3^2 + 3*u3^2 + 7*u3^2*v3 - u3^3)*i_*Nc * ( G(0,1,0,v3)*Pi )

       + Den( - 1 + u3)^3*Num(1 + 12*v3 - 18*v3^2 + 3*v3^3 - 3*u3 - 24*u3*v3
       + 18*u3*v3^2 + 3*u3^2 + 12*u3^2*v3 - u3^3)*Nc * ( Zeta(3)*G(1,v3) )

       + Den( - 1 + u3)^3*Num(1 + v3^2 - 2*u3 + u3^2)*Nc^-1*v3 * (  - 1/3*G(1
          - v3,1 - v3,u3)*Pi^2 + G(1 - v3,1 - v3,1,1 - v3,u3) - G(0,v3)*G(1 - 
         v3,1 - v3,1,u3) + G(1,v3)*G(1 - v3,1 - v3,1,u3) - 1/3*G(1,v3)*G(1 - 
         v3,u3)*Pi^2 - 1/3*G(1,1,v3)*Pi^2 )

       + Den( - 1 + u3)^3*Num(1 + v3^2 - 2*u3 + u3^2)*i_*Nc^-1*v3 * ( G(1 - v3
         ,1 - v3,1,u3)*Pi + G(0,1,v3)*G(1 - v3,u3)*Pi + G(1,0,1,v3)*Pi )

       + Den( - 1 + u3)^3*Num(2 + 15*v3 - 18*v3^2 + 3*v3^3 - 6*u3 - 30*u3*v3
       + 18*u3*v3^2 + 6*u3^2 + 15*u3^2*v3 - 2*u3^3)*i_*Nc * ( Zeta(3)*Pi )

       + Den( - 1 + u3)^3*Num(2 + v3^2 - 4*u3 + 2*u3^2)*Nc^-1*v3 * (  - G(0,0,
         1,1,v3) )

       + Den( - 1 + u3)^3*Num(3 + v3^2 - 6*u3 + 3*u3^2)*Nc^-1*v3 * (  - G(0,1,
         0,v3)*G(1 - v3,u3) + G(0,1,1,v3)*G(1 - v3,u3) + G(1,0,1,1,v3) )

       + Den( - 1 + u3)^3*Num(3 + v3^2 - 6*u3 + 3*u3^2)*i_*Nc^-1*v3 * (  - G(0
         ,0,1,v3)*Pi )

       + Den( - 1 + u3)^3*Num( - 12*v3 + 12*v3^2 + 48*u3*v3 - 36*u3*v3^2 - 5*
      u3^2 - 57*u3^2*v3 + 30*u3^2*v3^2 + u3^2*v3^3 + 15*u3^3 + 18*u3^3*v3 - 6*
      u3^3*v3^2 - 15*u3^4 + 3*u3^4*v3 + 5*u3^5)*Nc*u3^-2 * (  - 1/6*G(0,v3)*G(
         1 - v3,u3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - 6*v3 + 6*v3^2 + 24*u3*v3 - 18*u3*v3^2 - 2*
      u3^2 - 30*u3^2*v3 + 12*u3^2*v3^2 + u3^2*v3^3 + 6*u3^3 + 12*u3^3*v3 - 6*
      u3^4 + 2*u3^5)*i_*Nc*u3^-2 * ( 1/6*G(1 - v3,u3)*Pi^3 )

       + Den( - 1 + u3)^3*Num( - 6*v3 + 12*u3*v3 - 2*u3^2 + 30*u3^2*v3 - 18*
      u3^2*v3^2 + 3*u3^2*v3^3 + 6*u3^3 - 72*u3^3*v3 + 18*u3^3*v3^2 - 6*u3^4 + 
      36*u3^4*v3 + 2*u3^5)*Nc*u3^-2 * ( 1/6*G(1 - v3,1,u3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 - 2*u3^2
       - 8*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 + 6*u3^3 - 8*u3^3*v3 + 3*u3^3*
      v3^2 - 6*u3^4 + 7*u3^4*v3 + 2*u3^5)*i_*Nc*u3^-2 * ( G(0,1,v3)*G(1 - v3,
         u3)*Pi )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 - u3^2
       - 9*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 + 3*u3^3 - 6*u3^3*v3 + 3*u3^3*
      v3^2 - 3*u3^4 + 6*u3^4*v3 + u3^5)*Nc*u3^-2 * (  - G(0,1,0,v3)*G(1 - v3,
         u3) )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + u3^2
       - 21*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 18*u3^3*v3 + 3*u3^3*
      v3^2 + 3*u3^4 - 6*u3^4*v3 - u3^5)*Nc*u3^-2 * ( G(0,0,v3)*G(1 - v3,1 - v3
         ,u3) )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + u3^2
       - 20*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 16*u3^3*v3 + 3*u3^3*
      v3^2 + 3*u3^4 - 5*u3^4*v3 - u3^5)*Nc*u3^-2 * ( G(1,0,0,v3)*G(1 - v3,u3)
          )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + u3^2
       - 13*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 2*u3^3*v3 + 3*u3^3*
      v3^2 + 3*u3^4 + 2*u3^4*v3 - u3^5)*i_*Nc*u3^-2 * (  - G(0,v3)*G(1 - v3,1
          - v3,u3)*Pi - G(1,0,v3)*G(1 - v3,u3)*Pi )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + u3^2
       - 6*u3^2*v3 - 9*u3^2*v3^2 + 3*u3^2*v3^3 - 3*u3^3 - 12*u3^3*v3 + 15*u3^3
      *v3^2 + 3*u3^4 + 9*u3^4*v3 - u3^5)*Nc*u3^-2 * ( Zeta(3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + 3*u3^2
       - 6*u3^2*v3 - 3*u3^2*v3^2 + 2*u3^2*v3^3 - 9*u3^3 - 12*u3^3*v3 + 9*u3^3*
      v3^2 + 9*u3^4 + 9*u3^4*v3 - 3*u3^5)*Nc*u3^-2 * (  - 1/6*G(1,v3)*G(1 - v3
         ,u3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2 + 3*u3^2
       - 4*u3^2*v3 - 3*u3^2*v3^2 + 2*u3^2*v3^3 - 9*u3^3 - 16*u3^3*v3 + 9*u3^3*
      v3^2 + 9*u3^4 + 11*u3^4*v3 - 3*u3^5)*Nc*u3^-2 * (  - 1/6*G(1 - v3,1 - v3
         ,u3)*Pi^2 )

       + Den( - 1 + u3)^3*Num( - v3 + 2*u3*v3 - 4*u3^2 + 8*u3^2*v3 - 12*u3^2*
      v3^2 + 2*u3^2*v3^3 + 12*u3^3 - 18*u3^3*v3 + 12*u3^3*v3^2 - 12*u3^4 + 9*
      u3^4*v3 + 4*u3^5)*i_*Nc*u3^-2 * (  - 1/2*G(1 - v3,1,1 - v3,u3)*Pi - 1/2*
         G(1,v3)*G(1 - v3,1,u3)*Pi )

       + Den( - 1 + u3)^3*Num(v3 - 2*u3*v3 - 4*u3^2 - 4*u3^2*v3 - 12*u3^2*v3^2
       + 2*u3^2*v3^3 + 12*u3^3 + 10*u3^3*v3 + 12*u3^3*v3^2 - 12*u3^4 - 5*u3^4*
      v3 + 4*u3^5)*Nc*u3^-2 * ( 1/2*G(0,v3)*G(1 - v3,1,1 - v3,u3) + 1/2*G(1,0,
         v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^2*Num( - 317 + 278*v3 + 317*u3)*Nc*v3 * (  - 1/9*G(1
          - v3,u3) - 1/9*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 97 + 139*v3 + 97*u3)*i_*Nc*v3 * (  - 2/9*Pi )

       + Den( - 1 + u3)^2*Num( - 36 + 36*v3 - 245*u3 + 165*u3*v3 + 281*u3^2)*
      Nc*u3^-1*v3 * ( 1/18*G(1 - v3,1 - v3,u3) + 1/18*G(1,v3)*G(1 - v3,u3) + 1/
         18*G(1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 23 + 18*v3 + 23*u3)*Nf*v3 * (  - 2/9*G(0,0,v3
         ) )

       + Den( - 1 + u3)^2*Num( - 19 + 10*v3 + 19*u3)*Nf*v3 * (  - 2/9*G(0,v3)
          )

       + Den( - 1 + u3)^2*Num( - 17 + 12*v3 + 17*u3)*v3 * (  - 2/9*G(1 - v3,1
          - v3,u3) + 2/9*G(0,v3)*G(1 - v3,u3) - 2/9*G(0,0,v3) + 2/9*G(0,1,v3)
          - 2/9*G(1,v3)*G(1 - v3,u3) + 2/9*G(1,0,v3) - 2/9*G(1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 17 + 12*v3 + 17*u3)*Nf*v3 * (  - 2/9*G(1 - v3
         ,1 - v3,u3) - 2/9*G(1,v3)*G(1 - v3,u3) - 2/9*G(1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 17 + 20*v3 + 17*u3)*i_*Nf*v3 * ( 1/9*Pi )

       + Den( - 1 + u3)^2*Num( - 11 + 8*v3 + 11*u3)*i_*Nc^-1*v3 * (  - 1/4*
         Pi^3 )

       + Den( - 1 + u3)^2*Num( - 11 + 12*v3 + 11*u3)*i_*Nc^-1*v3 * ( 1/2*G(0,
         v3)*G(1 - v3,u3)*Pi + 1/2*G(1,0,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 8 + 3*v3 + 8*u3)*Nf*v3 * (  - 1/9*Pi^2 )

       + Den( - 1 + u3)^2*Num( - 8 + 5*v3 + 8*u3)*Nc^-1*v3 * (  - G(1,0,v3)*G(
         1 - v3,u3) - G(1,1,0,v3) )

       + Den( - 1 + u3)^2*Num( - 8 + 5*v3 + 8*u3)*v3 * ( 4/9*G(1 - v3,u3) - 4/
         9*G(0,v3) + 4/9*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 8 + 5*v3 + 8*u3)*Nf*v3 * ( 4/9*G(1 - v3,u3)
          + 4/9*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 6 + 7*v3 + 6*u3)*Nc^-1*v3 * ( 1/6*G(1 - v3,u3
         )*Pi^2 + 1/6*G(1,v3)*Pi^2 )

       + Den( - 1 + u3)^2*Num( - 5 + 12*v3 + 5*u3)*Nc^-1*v3 * (  - 1/2*G(0,0,
         v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^2*Num( - 4 + 3*v3 + 4*u3)*Nf*v3 * ( 10/9*G(0,v3)*G(1
          - v3,u3) + 10/9*G(0,1,v3) + 10/9*G(1,0,v3) )

       + Den( - 1 + u3)^2*Num( - 3 + 2*v3 + 3*u3)*Nc^-1*v3 * ( 1/2*G(1 - v3,1,
         1 - v3,u3) - 1/2*G(0,v3)*G(1 - v3,1,u3) + 1/2*G(0,0,1,v3) - 1/4*G(1,
         u3)*Pi^2 + 1/2*G(1,v3)*G(1 - v3,1,u3) )

       + Den( - 1 + u3)^2*Num( - 3 + 2*v3 + 3*u3)*i_*Nc^-1*v3 * ( 1/2*G(1 - v3
         ,1,u3)*Pi )

       + Den( - 1 + u3)^2*Num( - 3 + 3*v3 + 18*u3 - 18*u3*v3 - 35*u3^2 + 33*
      u3^2*v3 + 20*u3^3)*Nc*u3^-2*v3 * (  - 1/6*G(0,v3)*G(1 - v3,0,u3) )

       + Den( - 1 + u3)^2*Num( - 3 + 11*v3 + 3*u3)*Nc^-1*v3 * (  - 1/2*G(1 - 
         v3,1 - v3,u3) + 1/2*G(0,v3)*G(1 - v3,u3) - 1/2*G(1,v3)*G(1 - v3,u3)
          - 1/2*G(1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 3 + 62*u3 + 6*u3*v3 - 59*u3^2)*Nc*u3^-1*v3
       * (  - 1/6*G(0,1,1,v3) )

       + Den( - 1 + u3)^2*Num( - 2 + 11*v3 + 2*u3)*Nc^-1*v3 * ( 1/2*G(0,1,v3)
          )

       + Den( - 1 + u3)^2*Num( - 2 - 10*u3 + u3*v3 + 12*u3^2)*i_*Nc^-1*u3^-1*
      v3 * (  - 1/2*G(0,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 2 - 5*u3 + 10*u3*v3 + 7*u3^2)*Nc^-1*u3^-1*v3
       * ( 1/2*G(0,0,0,v3) )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*Nc^-1*v3 * ( 6*G(1 - v3, - v3,0,
         u3) + 2*G(1 - v3,u3) + 6*G(0, - v3,0,u3) - 2*G(0,u3)*Pi^2 + 6*G(0,u3)
         *G(1,0,v3) - 6*G(0,v3)*G(1 - v3, - v3,u3) + 6*G(0,v3)*G(1 - v3,0,u3)
          - 6*G(0,v3)*G(0, - v3,u3) + 2*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*Nf*v3 * (  - 1/3*G(1 - v3,0,u3)
          - 1/3*G(0,1 - v3,u3) + 1/3*G(0,u3)*G(0,v3) - 1/3*G(0,u3)*G(1,v3) )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*i_*Nc^-1*v3 * (  - G(1 - v3,1 - 
         v3,u3)*Pi + 6*G(1 - v3, - v3,u3)*Pi + 1/2*G(1 - v3,u3)*Pi + 6*G(0, - 
         v3,u3)*Pi + G(1,1 - v3,u3)*Pi + G(1,u3)*G(1,v3)*Pi + 1/2*G(1,v3)*Pi
          - G(1,v3)*G(1 - v3,u3)*Pi - G(1,1,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*i_*v3 * ( 20/9*Pi - 4/3*G(1 - v3
         ,u3)*Pi + 4/3*G(0,v3)*Pi - 4/3*G(1,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 1 + v3 + u3)*i_*Nf*v3 * (  - G(1 - v3,u3)*Pi
          - 1/3*G(0,u3)*Pi + 5/3*G(0,v3)*Pi - G(1,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 1 - 4*u3 + 5*u3*v3 + 5*u3^2)*i_*Nc^-1*u3^-1*
      v3 * (  - G(0,0,v3)*Pi )

       + Den( - 1 + u3)^2*Num( - 1 - 4*u3 + 6*u3*v3 + 5*u3^2)*Nc^-1*u3^-1*v3
       * (  - G(0,0,v3)*G(0,u3) )

       + Den( - 1 + u3)^2*Num( - 1 + 3*u3)*Num( - 1 + v3 + u3)*i_*Nc*u3^-1*v3
       * ( 2*G(1 - v3,0,u3)*Pi + 2*G(0,1 - v3,u3)*Pi + 2*G(0,u3)*G(1,v3)*Pi )

       + Den( - 1 + u3)^2*Num(1 + 2*v3 - u3)*Nc^-1*v3 * (  - 1/2*G(0,v3)*G(1,1
          - v3,u3) + 1/2*G(1,1 - v3,1 - v3,u3) + 1/2*G(1,v3)*G(1,1 - v3,u3) - 
         1/2*G(1,0,v3)*G(1,u3) + 1/2*G(1,1,v3)*G(1,u3) )

       + Den( - 1 + u3)^2*Num(1 + 2*v3 - u3)*i_*Nc^-1*v3 * (  - 1/2*G(0,v3)*G(
         1,u3)*Pi )

       + Den( - 1 + u3)^2*Num(1 - 11*u3 + 14*u3*v3 + 10*u3^2)*Nc*u3^-1*v3 * ( 
          - 1/2*G(1,1 - v3,1 - v3,u3) - 1/2*G(1,v3)*G(1,1 - v3,u3) - 1/2*G(1,1
         ,v3)*G(1,u3) )

       + Den( - 1 + u3)^2*Num(2 + v3 - 2*u3)*Nc^-1*v3 * (  - G(1 - v3,1 - v3,1
          - v3,u3) + G(0,v3)*G(1 - v3,1 - v3,u3) + G(0,0,v3)*G(1,u3) - G(0,1,
         v3)*G(1,u3) - G(1,v3)*G(1 - v3,1 - v3,u3) - G(1,1,v3)*G(1 - v3,u3) - 
         G(1,1,1,v3) )

       + Den( - 1 + u3)^2*Num(2 + v3 - 2*u3)*i_*Nc^-1*v3 * ( 2*Pi )

       + Den( - 1 + u3)^2*Num(6 - 9*v3 - 10*u3 + 13*u3*v3 - 2*u3^2 + 6*u3^2*v3
       + 6*u3^3)*Nc*u3^-1*v3 * ( 1/3*G(1 - v3,0,u3) + 1/3*G(0,1 - v3,u3) + 1/3
         *G(0,u3)*G(1,v3) )

       + Den( - 1 + u3)^2*Num(6 - 9*v3 - 10*u3 + 13*u3*v3 - 2*u3^2 + 6*u3^2*v3
       + 6*u3^3)*i_*Nc*u3^-1*v3 * ( 1/3*G(0,u3)*Pi )

       + Den( - 1 + u3)^2*Num(6 - 6*v3 - 29*u3 + 18*u3*v3 + 23*u3^2)*i_*Nc*
      u3^-1*v3 * ( 1/3*G(1 - v3,1 - v3,u3)*Pi + 1/3*G(1,v3)*G(1 - v3,u3)*Pi + 
         1/3*G(1,1,v3)*Pi )

       + Den( - 1 + u3)^2*Num(6 - 6*v3 - 19*u3 + 18*u3*v3 + 13*u3^2)*Nc*u3^-1*
      v3 * ( 1/3*G(1 - v3,1 - v3,0,u3) + 1/3*G(1 - v3,0,1 - v3,u3) + 1/3*G(0,1
          - v3,1 - v3,u3) + 1/3*G(0,1 - v3,u3)*G(1,v3) + 1/3*G(0,u3)*G(1,1,v3)
          + 1/3*G(1,v3)*G(1 - v3,0,u3) )

       + Den( - 1 + u3)^2*Num(6 - 6*v3 - 17*u3 + 12*u3*v3 + 7*u3^2 + 8*u3^2*v3
       + 4*u3^3)*Nc*u3^-2*v3 * ( 1/2*G(0,v3)*G(1,1 - v3,u3) + 1/2*G(1,0,v3)*G(
         1,u3) )

       + Den( - 1 + u3)^2*Num(12 - 12*v3 - 18*u3 + 12*u3*v3 + 35*u3^2 + 42*
      u3^2*v3 - 29*u3^3)*Nc*u3^-2*v3 * (  - 1/6*G(1,0,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)^2*Num(29 + 48*v3 - 29*u3)*Nc*v3 * (  - 1/6*G(0,v3)*G(1
          - v3,1 - v3,u3) )

       + Den( - 1 + u3)^2*Num( - 36*v3 - 338*u3 + 213*u3*v3 + 338*u3^2)*Nc*
      u3^-1*v3 * (  - 1/18*G(0,1,v3) )

       + Den( - 1 + u3)^2*Num( - 2*v3 + 13*u3 - 7*u3*v3 - 17*u3^2 + 4*u3^2*v3
       + 4*u3^3)*i_*Nc*u3^-1*v3 * ( 1/2*G(1 - v3,u3)*Pi + 1/2*G(1,v3)*Pi )

       + Den( - 1 + u3)^2*Num(2*v3 - 8*u3 + 8*u3*v3 + 17*u3^2 + 2*u3^2*v3 - 13
      *u3^3 + 4*u3^3*v3 + 4*u3^4)*Nc*u3^-2*v3 * ( 1/2*G(0,v3)*G(1,u3) - 1/2*G(
         1,1 - v3,u3) - 1/2*G(1,u3)*G(1,v3) )

       + Den( - 1 + u3)^2*Num(2*v3 - 8*u3 + 8*u3*v3 + 17*u3^2 + 2*u3^2*v3 - 13
      *u3^3 + 4*u3^3*v3 + 4*u3^4)*i_*Nc*u3^-2*v3 * (  - 1/2*G(1,u3)*Pi )

       + Den( - 1 + u3)^2*Num(18*v3 - 72*u3 + 36*u3*v3 - 185*u3^2 + 231*u3^2*
      v3 + 221*u3^3 + 36*u3^3*v3 + 36*u3^4)*Nc*u3^-2*v3 * (  - 1/18*G(0,v3)*G(
         1 - v3,u3) )

       + Den( - 1 + u3)*Num( - 5 + 6*v3 + 11*u3)*Nc^-1*u3^-1*v3 * (  - G( - v3
         ,0,u3) + G(0,v3)*G( - v3,u3) )

       + Den( - 1 + u3)*Num( - 5 + 6*v3 + 11*u3)*i_*Nc^-1*u3^-1*v3 * (  - G(
          - v3,u3)*Pi )

       + Den( - 1 + u3)*Num( - 4 + v3 + 4*u3)*Nc * ( 1/6*G(0,1 - v3,u3)*Pi^2 )

       + Den( - 1 + u3)*Num( - 2 + u3^2)*i_*Nc*u3^-2*v3 * (  - G(0,v3)*G(1,1,
         u3)*Pi )

       + Den( - 1 + u3)*Num( - 1 + v3 + u3)*Nc * (  - 2*Zeta(3)*G(0,u3) - G(1
          - v3,1 - v3,0,0,u3) - G(1 - v3,0,1 - v3,0,u3) - G(1 - v3,0,0,1 - v3,
         u3) - G(0,1 - v3,1 - v3,0,u3) + G(0,1 - v3, - v3,0,u3) - G(0,1 - v3,0
         ,1 - v3,u3) - G(0,1 - v3,0,u3)*G(1,v3) - G(0, - v3,0,0,u3) - G(0,v3)*
         G(0,1 - v3, - v3,u3) + G(0,v3)*G(0,1 - v3,0,u3) + G(0,v3)*G(0, - v3,0
         ,u3) - G(0,0,1 - v3,1 - v3,u3) + G(0,0,1 - v3,u3)*G(0,v3) - G(0,0,1
          - v3,u3)*G(1,v3) + 1/6*G(0,0,u3)*Pi^2 - G(0,0,u3)*G(1,1,v3) - G(0,0,
         v3)*G(0, - v3,u3) - G(1,v3)*G(1 - v3,0,0,u3) )

       + Den( - 1 + u3)*Num( - 1 + v3 + u3)*i_*Nc * (  - G(1 - v3,0,0,u3)*Pi
          + G(0,1 - v3, - v3,u3)*Pi - G(0,1 - v3,0,u3)*Pi - G(0,0,1 - v3,u3)*
         Pi - G(0,0,u3)*G(1,v3)*Pi )

       + Den( - 1 + u3)*Num( - 1 + v3 + u3)*Num( - 3*v3 + 3*u3*v3 - u3^2)*Nc*
      u3^-2 * (  - G(1 - v3,0, - v3,0,u3) + G(0,v3)*G(1 - v3,0, - v3,u3) )

       + Den( - 1 + u3)*Num( - 1 + v3 + u3)*Num( - 3*v3 + 3*u3*v3 - u3^2)*i_*
      Nc*u3^-2 * (  - G(1 - v3,0, - v3,u3)*Pi )

       + Den( - 1 + u3)*Num( - 1 + 2*v3 + u3)*Nc^-1 * ( G(1,0,0,0,v3) )

       + Den( - 1 + u3)*Num( - 1 + 2*v3 + u3)*Nc * ( G(0, - v3, - v3,0,u3) + 
         G(0,v3)*G(0,1 - v3,1 - v3,u3) - G(0,v3)*G(0, - v3, - v3,u3) - G(0,v3)
         *G(1,0,0,u3) - G(0,0,v3)*G(0,1 - v3,u3) + G(0,0,1,1 - v3,u3) - G(0,0,
         1,u3)*G(0,v3) + G(0,0,1,u3)*G(1,v3) + G(0,1,1,v3)*G(0,u3) + G(1,1 - 
         v3,0,0,u3) + G(1,0,1 - v3,0,u3) + G(1,0,0,1 - v3,u3) + G(1,0,0,u3)*G(
         1,v3) + G(1,0,0,0,v3) )

       + Den( - 1 + u3)*Num( - 1 + 2*v3 + u3)*i_*Nc * (  - G(1 - v3,1 - v3,0,
         u3)*Pi - G(1 - v3,0,1 - v3,u3)*Pi - G(0,1 - v3,1 - v3,u3)*Pi - G(0,1
          - v3,u3)*G(1,v3)*Pi + G(0, - v3, - v3,u3)*Pi + G(0,u3)*G(1,0,v3)*Pi
          - G(0,u3)*G(1,1,v3)*Pi + G(0,v3)*G(0,1 - v3,u3)*Pi + G(0,0,1,u3)*Pi
          + G(0,1,1,v3)*Pi - G(1,v3)*G(1 - v3,0,u3)*Pi + G(1,0,0,u3)*Pi )

       + Den( - 1 + u3)*Num( - 1 + 3*v3 + u3)*Nc * ( G(0,1 - v3,u3)*G(1,0,v3)
          - G(0,u3)*G(1,0,0,v3) - G(0,1,0,v3)*G(0,u3) )

       + Den( - 1 + u3)*Num( - 1 + 5*v3 + u3)*Nc * ( G(0,v3)*G(1 - v3,1 - v3,0
         ,u3) )

       + Den( - 1 + u3)*Num( - 1 + 6*v3 + u3)*Nc * ( G(0,u3)*G(1,1,0,v3) + G(1
         ,0,v3)*G(1 - v3,0,u3) )

       + Den( - 1 + u3)*Num(1 - v3 - 2*u3 + u3*v3)*Nc*u3^-2*v3 * (  - 3*G(0,1,
         v3)*G(1 - v3,0,u3) )

       + Den( - 1 + u3)*Num(1 + v3 - u3)*Nc * ( G(0,1,1,0,v3) )

       + Den( - 1 + u3)*Num(1 + 3*v3 - u3)*Nc^-1 * (  - G(0,1,1,0,v3) )

       + Den( - 1 + u3)*Num(1 + 3*v3 - u3)*Nc * ( G(1,1,0,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)*Num(1 + 4*v3 - u3)*i_*Nc * (  - 1/6*G(0,u3)*Pi^3 )

       + Den( - 1 + u3)*Num(1 + 6*v3 - u3)*Nc * ( 1/6*G(0,u3)*G(0,v3)*Pi^2 + 
         G(1,0,v3)*G(1 - v3,1 - v3,u3) )

       + Den( - 1 + u3)*Num(1 + 5*u3)*Nc^-1*u3^-1*v3 * (  - G(0,u3)*G(0,v3) )

       + Den( - 1 + u3)*Num(1 + u3^2)*Nc*u3^-2*v3 * ( 1/2*G(1 - v3, - v3,1 - 
         v3,0,u3) + 1/2*G(1 - v3, - v3,0,1 - v3,u3) - 1/2*G(0,v3)*G(1 - v3, - 
         v3,1 - v3,u3) - 1/2*G(0,1,v3)*G(1 - v3, - v3,u3) + 1/2*G(1,v3)*G(1 - 
         v3, - v3,0,u3) - 1/2*G(1,0,v3)*G(1 - v3, - v3,u3) )

       + Den( - 1 + u3)*Num(1 + u3^2)*i_*Nc*u3^-2*v3 * ( 1/2*G(1 - v3, - v3,1
          - v3,u3)*Pi + 1/2*G(1,v3)*G(1 - v3, - v3,u3)*Pi )

       + Den( - 1 + u3)*Num(1 + 3*u3^2)*Nc*u3^-2*v3 * ( 1/2*G(1 - v3, - v3, - 
         v3,0,u3) - 1/2*G(0,v3)*G(1 - v3, - v3, - v3,u3) )

       + Den( - 1 + u3)*Num(1 + 3*u3^2)*i_*Nc*u3^-2*v3 * ( 1/2*G(1 - v3, - v3,
          - v3,u3)*Pi )

       + Den( - 1 + u3)*Num(1 + 7*u3^2)*Nc*u3^-2*v3 * (  - G(0,1,v3)*G(1,1 - 
         v3,u3) - G(1,0,1,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num(1 + 13*u3^2)*Nc*u3^-2*v3 * (  - 1/2*G(0,0,v3)*G(1,
         1,u3) )

       + Den( - 1 + u3)*Num(2 + 5*v3 - 2*u3)*Nc * (  - 1/6*G(0, - v3,u3)*Pi^2
          + G(0,v3)*G(1,1,1 - v3,u3) + G(1,0,v3)*G(1,1,u3) )

       + Den( - 1 + u3)*Num(3 - 4*v3 - 8*u3 + 4*u3*v3 - 9*u3^2)*Nc*u3^-2*v3
       * (  - 1/2*G(0,1,v3)*G(1,1,u3) )

       + Den( - 1 + u3)*Num(3 - 2*v3 - 4*u3 + 2*u3*v3 - 2*u3^2)*i_*Nc*u3^-2*v3
       * (  - G(1,1 - v3,1 - v3,u3)*Pi - G(1,v3)*G(1,1 - v3,u3)*Pi - G(1,1,v3)
         *G(1,u3)*Pi )

       + Den( - 1 + u3)*Num(4 + v3 - 4*u3)*Nc * (  - 1/6*G(0,u3)*G(1,v3)*Pi^2
          )

       + Den( - 1 + u3)*Num(5 - 4*v3 - 8*u3 + 4*u3*v3 - 17*u3^2)*Nc*u3^-2*v3
       * ( 1/2*G(0,v3)*G(1,1 - v3,1 - v3,u3) )

       + Den( - 1 + u3)*Num(7 - 4*v3 - 8*u3 + 4*u3*v3 - 3*u3^2)*Nc*u3^-2*v3
       * (  - 1/2*G(0,v3)*G(1,1 - v3,1,u3) + 1/2*G(1,1 - v3,1,1 - v3,u3) + 1/2
         *G(1,v3)*G(1,1 - v3,1,u3) )

       + Den( - 1 + u3)*Num(7 - 4*v3 - 8*u3 + 4*u3*v3 - 3*u3^2)*i_*Nc*u3^-2*v3
       * ( 1/2*G(1,1 - v3,1,u3)*Pi )

       + Den( - 1 + u3)*Num(7 + 3*u3^2)*Nc*u3^-2*v3 * (  - 1/12*G(1 - v3, - v3
         ,u3)*Pi^2 )

       + Den( - 1 + u3)*Num( - 3*v3 - 4*u3^2 + 5*u3^2*v3 + 4*u3^3)*i_*Nc*u3^-2
       * ( 1/2*G(1,1,1 - v3,u3)*Pi + 1/2*G(1,1,u3)*G(1,v3)*Pi )

       + Den( - 1 + u3)*Num( - v3 - 2*u3 + u3*v3 - 3*u3^2)*Nc^-1*u3^-2*v3 * ( 
         1/6*G(0,v3)*G(1,u3)*Pi^2 )

       + Den( - 1 + u3)*Num( - v3 - 2*u3 + u3*v3 + u3^2)*Nc^-1*u3^-2*v3 * ( 
          - Zeta(3)*G(1,u3) - G(0,1,0,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num( - v3 - 2*u3 + u3*v3 + u3^2)*i_*Nc^-1*u3^-2*v3
       * (  - G(0,v3)*G(1,1 - v3,u3)*Pi - G(1,0,v3)*G(1,u3)*Pi )

       + Den( - 1 + u3)*Num( - v3 - 2*u3 + u3*v3 + 5*u3^2)*Nc^-1*u3^-2*v3 * ( 
          - G(0,0,0,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num( - v3 - 4*u3^2 + 11*u3^2*v3 + 4*u3^3)*Nc*u3^-2
       * (  - 1/2*G(0,1,1,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num(2*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 - 2*u3^2 - 3*
      u3^2*v3 + 2*u3^3)*Nc*u3^-2 * ( G(1,1,1 - v3,1 - v3,u3) + G(1,1,1 - v3,u3
         )*G(1,v3) + G(1,1,u3)*G(1,1,v3) )

       + Den( - 1 + u3)*Num(2*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 - 8*
      u3^2*v3 - u3^3)*Nc*u3^-2 * (  - G(0,0,v3)*G(1,1 - v3,u3) - G(1,0,0,v3)*
         G(1,u3) )

       + Den( - 1 + u3)*Num(2*v3 - v3^2 - 2*u3*v3 + u3*v3^2 + u3^2 - 2*u3^2*v3
       - u3^3)*i_*Nc*u3^-2 * ( 2*G(0,1,v3)*G(1,u3)*Pi )

       + Den( - 1 + u3)*Num(3*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 2*u3^2 - 
      u3^2*v3 - 2*u3^3)*i_*Nc*u3^-2 * ( 1/2*G(0,v3)*G(1,1 - v3,u3)*Pi + 1/2*G(
         1,0,v3)*G(1,u3)*Pi )

       + Den( - 1 + u3)*Num(3*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 4*u3^2 + 
      u3^2*v3 - 4*u3^3)*Nc*u3^-2 * (  - 1/2*G(0,v3)*G(1,1,1,u3) + 1/2*G(1,1,1,
         1 - v3,u3) + 1/2*G(1,1,1,u3)*G(1,v3) )

       + Den( - 1 + u3)*Num(3*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 4*u3^2 + 
      u3^2*v3 - 4*u3^3)*i_*Nc*u3^-2 * ( 1/2*G(1,1,1,u3)*Pi )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 - u3^2 + 6*
      u3^2*v3 + u3^3)*Nc*u3^-2 * ( G(1 - v3,1 - v3, - v3,0,u3) - G(0,v3)*G(1
          - v3,1 - v3, - v3,u3) )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 - u3^2 + 6*
      u3^2*v3 + u3^3)*i_*Nc*u3^-2 * ( G(1 - v3,1 - v3, - v3,u3)*Pi )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + u3^2 + u3^2*
      v3 - u3^3)*Nc*u3^-2 * (  - G(0,0,0,v3)*G(1 - v3,u3) )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + u3^2 + u3^2*
      v3 - u3^3)*i_*Nc*u3^-2 * (  - G(0,v3)*G(1 - v3,0,u3)*Pi )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + u3^2 - u3^3)
      *Nc*u3^-2 * ( G(0,0,v3)*G(1 - v3,0,u3) )

       + Den( - 1 + u3)*Num(3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + 4*u3^2 + 4*
      u3^2*v3 - 4*u3^3)*Nc*u3^-2 * (  - 1/6*G(1 - v3,0,u3)*Pi^2 )

       + Den( - 1 + u3)*Num(3*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 - 2*
      u3^2*v3 - u3^3)*Nc*u3^-2 * ( G(0,0,0,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num(3*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 - u3^2*
      v3 - u3^3)*Nc*u3^-2 * ( G(0,v3)*G(1,1 - v3,0,u3) - G(0,0,v3)*G(1,0,u3)
          + G(1,0,u3)*G(1,0,v3) )

       + Den( - 1 + u3)*Num(3*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 - u3^2*
      v3 - u3^3)*i_*Nc*u3^-2 * ( G(0,v3)*G(1,0,u3)*Pi - G(0,0,v3)*G(1,u3)*Pi
          - G(1,1 - v3,0,u3)*Pi - G(1,0,1 - v3,u3)*Pi - G(1,0,u3)*G(1,v3)*Pi )

       + Den( - 1 + u3)*Num(4*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 - 3*
      u3^2*v3 - u3^3)*Nc*u3^-2 * (  - G(0,1,0,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num(5*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 2*u3^2 - 
      u3^2*v3 - 2*u3^3)*Nc*u3^-2 * (  - 1/2*G(0,v3)*G(1,1 - v3, - v3,u3) - 1/2
         *G(0,v3)*G(1,0, - v3,u3) + 1/2*G(1,1 - v3, - v3,0,u3) + 1/2*G(1,0, - 
         v3,0,u3) )

       + Den( - 1 + u3)*Num(5*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 2*u3^2 - 
      u3^2*v3 - 2*u3^3)*i_*Nc*u3^-2 * ( 1/2*G(1,1 - v3, - v3,u3)*Pi + 1/2*G(1,
         0, - v3,u3)*Pi )

       + Den( - 1 + u3)*Num(6*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2 + u3^2*
      v3 - u3^3)*Nc*u3^-2 * (  - Zeta(3)*G(1,u3) )

       + Den( - 1 + u3)*Num(7*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 - 2*u3^2 - 15*
      u3^2*v3 + 2*u3^3)*Nc*u3^-2 * ( 1/2*G(1,0,v3)*G(1,1 - v3,u3) + 1/2*G(1,1,
         0,v3)*G(1,u3) )

       + Den( - 1 + u3)*Num(9*v3 - 6*v3^2 - 12*u3*v3 + 6*u3*v3^2 + 4*u3^2 - 5*
      u3^2*v3 - 4*u3^3)*Nc*u3^-2 * ( 1/6*G(1,0,u3)*Pi^2 )

       + Den( - 1 + u3)*Num(12*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + 2*u3^2 - 25
      *u3^2*v3 - 2*u3^3)*Nc*u3^-2 * ( 1/6*G(1,1,u3)*Pi^2 )

       + Den( - 1 + u3)*Num(15*v3 - 8*v3^2 - 16*u3*v3 + 8*u3*v3^2 + 5*u3^2 - 
      12*u3^2*v3 - 5*u3^3)*Nc*u3^-2 * (  - 1/6*G(0,v3)*G(1,u3)*Pi^2 )

       + Den( - 1 + u3)*Num(17*v3 - 8*v3^2 - 16*u3*v3 + 8*u3*v3^2 + 4*u3^2 - 5
      *u3^2*v3 - 4*u3^3)*i_*Nc*u3^-2 * ( 1/12*G(1,u3)*Pi^3 )

       + Den( - 1 + u3)*Num(19*v3 - 16*v3^2 - 32*u3*v3 + 16*u3*v3^2 + 6*u3^2
       + 21*u3^2*v3 - 6*u3^3)*Nc*u3^-2 * ( 1/12*G(1,1 - v3,u3)*Pi^2 + 1/12*G(1
         ,u3)*G(1,v3)*Pi^2 )

       + Num( - 5 + 4*v3 + 3*u3)*Nc*u3^-2*v3 * ( 1/2*G(0,v3)*G(1,1,0,u3) - 1/2
         *G(1,1,1 - v3,0,u3) - 1/2*G(1,1,0,1 - v3,u3) - 1/2*G(1,1,0,u3)*G(1,v3
         ) )

       + Num( - 5 + 4*v3 + 3*u3)*i_*Nc*u3^-2*v3 * (  - 1/2*G(1,1,0,u3)*Pi )

       + Num( - 3 + 2*v3 + u3)*Nc*u3^-2*v3 * ( G(0,1,v3)*G(1,0,u3) - G(1,1 - 
         v3,1 - v3,0,u3) - G(1,1 - v3,0,1 - v3,u3) - G(1,v3)*G(1,1 - v3,0,u3)
          - G(1,0,1 - v3,1 - v3,u3) - G(1,0,1 - v3,u3)*G(1,v3) - G(1,0,u3)*G(1
         ,1,v3) )

       + Num( - 2 + v3)*Nc*u3^-2*v3 * ( 2*G(0,v3)*G(1,0,1 - v3,u3) )

       + Num( - 1 + v3 + u3)*Nc*u3^-2*v3 * ( 3*G(1 - v3,0,1,1 - v3,u3) - 3*G(0
         ,v3)*G(1 - v3,0,1,u3) + 3*G(1,v3)*G(1 - v3,0,1,u3) )

       + Num( - 1 + v3 + u3)*i_*Nc*u3^-2*v3 * ( 3*G(1 - v3,0,1,u3)*Pi )

       + Num(1 + u3)*Nc*u3^-2*v3 * (  - 1/2*G(1 - v3,1,1 - v3,0,u3) - 1/2*G(1
          - v3,1,0,1 - v3,u3) + 1/2*G(0,v3)*G(1 - v3,1,0,u3) + G(0,v3)*G(1,0,1
         ,u3) - 1/2*G(1,v3)*G(1 - v3,1,0,u3) - G(1,0,1,1 - v3,u3) - G(1,0,1,u3
         )*G(1,v3) )

       + Num(1 + u3)*i_*Nc*u3^-2*v3 * (  - 1/2*G(1 - v3, - v3,0,u3)*Pi - 1/2*
         G(1 - v3,1,0,u3)*Pi + 1/2*G(0,v3)*G(1 - v3, - v3,u3)*Pi - G(1,0,1,u3)
         *Pi )

       + Num( - 3*v3 + 3*v3^2 + 3*u3*v3 - u3^2)*i_*Nc*u3^-2 * ( G(0,0,v3)*G(1
          - v3,u3)*Pi )

       + Num(v3 + u3)^2*Nc^-1*u3^-2 * (  - G( - v3,1 - v3, - v3,0,u3) - 1/6*G(
          - v3,1 - v3,u3)*Pi^2 + G( - v3, - v3, - v3,0,u3) + G(0,v3)*G( - v3,1
          - v3, - v3,u3) - G(0,v3)*G( - v3,1 - v3,0,u3) - G(0,v3)*G( - v3, - 
         v3, - v3,u3) + G(0,0,v3)*G( - v3,1 - v3,u3) + G(0,1,0,v3)*G( - v3,u3)
          - 1/6*G(1,v3)*G( - v3,u3)*Pi^2 + G(1,0,v3)*G( - v3,1 - v3,u3) - G(1,
         0,v3)*G( - v3,0,u3) + G(1,0,0,v3)*G( - v3,u3) + G(1,1,0,v3)*G( - v3,
         u3) )

       + Num(v3 + u3)^2*Nc*u3^-2 * ( G( - v3,1 - v3,1 - v3,0,u3) - G( - v3,1
          - v3, - v3,0,u3) - 2/3*G( - v3,1 - v3,u3)*Pi^2 + G( - v3,1 - v3,0,1
          - v3,u3) - G( - v3,1 - v3,1,1 - v3,u3) - G( - v3, - v3, - v3,0,u3)
          + G( - v3,0,1 - v3,1 - v3,u3) - G( - v3,0,1,1 - v3,u3) - G(0,v3)*G(
          - v3,1 - v3,1 - v3,u3) + G(0,v3)*G( - v3,1 - v3, - v3,u3) - G(0,v3)*
         G( - v3,1 - v3,0,u3) + G(0,v3)*G( - v3,1 - v3,1,u3) + G(0,v3)*G( - v3
         , - v3, - v3,u3) - G(0,v3)*G( - v3,0,1 - v3,u3) + G(0,v3)*G( - v3,0,1
         ,u3) + G(0,0,v3)*G( - v3,1 - v3,u3) + G(0,1,0,v3)*G( - v3,u3) - G(0,1
         ,1,v3)*G( - v3,u3) + G(1,v3)*G( - v3,1 - v3,0,u3) - G(1,v3)*G( - v3,1
          - v3,1,u3) - 2/3*G(1,v3)*G( - v3,u3)*Pi^2 + G(1,v3)*G( - v3,0,1 - v3
         ,u3) - G(1,v3)*G( - v3,0,1,u3) - G(1,0,v3)*G( - v3,1 - v3,u3) - G(1,0
         ,v3)*G( - v3,0,u3) + G(1,0,0,v3)*G( - v3,u3) + G(1,1,v3)*G( - v3,0,u3
         ) - G(1,1,0,v3)*G( - v3,u3) )

       + Num(v3 + u3)^2*i_*Nc^-1*u3^-2 * (  - G( - v3,1 - v3, - v3,u3)*Pi + G(
          - v3, - v3, - v3,u3)*Pi - G(0,v3)*G( - v3,1 - v3,u3)*Pi - G(1,0,v3)*
         G( - v3,u3)*Pi )

       + Num(v3 + u3)^2*i_*Nc*u3^-2 * ( G( - v3,1 - v3,1 - v3,u3)*Pi - G( - v3
         ,1 - v3, - v3,u3)*Pi + G( - v3,1 - v3,0,u3)*Pi - G( - v3,1 - v3,1,u3)
         *Pi - G( - v3, - v3, - v3,u3)*Pi + G( - v3,0,1 - v3,u3)*Pi - G( - v3,
         0,1,u3)*Pi - G(0,v3)*G( - v3,1 - v3,u3)*Pi - G(0,1,v3)*G( - v3,u3)*Pi
          + G(1,v3)*G( - v3,1 - v3,u3)*Pi + G(1,v3)*G( - v3,0,u3)*Pi - G(1,0,
         v3)*G( - v3,u3)*Pi + G(1,1,v3)*G( - v3,u3)*Pi )

       + Num(v3 + 2*u3)*Nc^-1*u3^-2*v3 * (  - G( - v3,0, - v3,0,u3) + G(0,v3)*
         G( - v3,0, - v3,u3) + G(0,v3)*G(1,1 - v3, - v3,u3) - G(0,v3)*G(1,1 - 
         v3,0,u3) + G(0,v3)*G(1,0, - v3,u3) + G(0,0,v3)*G(1,1 - v3,u3) + G(0,0
         ,v3)*G(1,0,u3) - G(1,1 - v3, - v3,0,u3) - 1/6*G(1,1 - v3,u3)*Pi^2 - 1/
         6*G(1,u3)*G(1,v3)*Pi^2 - G(1,0, - v3,0,u3) + 1/3*G(1,0,u3)*Pi^2 - G(1
         ,0,u3)*G(1,0,v3) + G(1,0,v3)*G(1,1 - v3,u3) + G(1,0,0,v3)*G(1,u3) + 
         G(1,1,0,v3)*G(1,u3) )

       + Num(v3 + 2*u3)*Nc*u3^-2*v3 * ( G( - v3,0, - v3,0,u3) - G(0,v3)*G( - 
         v3,0, - v3,u3) )

       + Num(v3 + 2*u3)*i_*Nc^-1*u3^-2*v3 * (  - G( - v3,0, - v3,u3)*Pi + G(0,
         0,v3)*G(1,u3)*Pi - G(1,1 - v3, - v3,u3)*Pi + 1/3*G(1,u3)*Pi^3 - G(1,0
         , - v3,u3)*Pi )

       + Num(v3 + 2*u3)*i_*Nc*u3^-2*v3 * ( G( - v3,0, - v3,u3)*Pi )

       + Num(3*v3 + 3*u3*v3 - 4*u3^2)*Nc*u3^-2 * (  - 1/2*G(1 - v3,1,1,1 - v3,
         u3) + 1/2*G(0,v3)*G(1 - v3,1,1,u3) - 1/2*G(1,v3)*G(1 - v3,1,1,u3) )

       + Num(3*v3 + 3*u3*v3 - 4*u3^2)*i_*Nc*u3^-2 * (  - 1/2*G(1 - v3,1,1,u3)*
         Pi )

       + Num(v3^2 + 2*u3*v3 - 2*u3^2)*Nc^-1*u3^-2 * ( Zeta(3)*G( - v3,u3) - 1/
         6*G( - v3, - v3,u3)*Pi^2 )

       + Num(v3^2 + 2*u3*v3 - 2*u3^2)*Nc*u3^-2 * (  - Zeta(3)*G( - v3,u3) + 1/
         6*G( - v3, - v3,u3)*Pi^2 )

       + Num(2*v3^2 + 4*u3*v3 + u3^2)*Nc^-1*u3^-2 * ( 1/6*G( - v3,0,u3)*Pi^2
          - 1/6*G(0,v3)*G( - v3,u3)*Pi^2 )

       + Num(2*v3^2 + 4*u3*v3 + u3^2)*Nc*u3^-2 * (  - 1/6*G( - v3,0,u3)*Pi^2
          + 1/6*G(0,v3)*G( - v3,u3)*Pi^2 )

       + Num(2*v3^2 + 4*u3*v3 + u3^2)*i_*Nc^-1*u3^-2 * ( 1/6*G( - v3,u3)*Pi^3
          )

       + Num(2*v3^2 + 4*u3*v3 + u3^2)*i_*Nc*u3^-2 * (  - 1/6*G( - v3,u3)*Pi^3
          ) ; 



==> anc/Omega_region3a.txt <==
(* Two-loop amplitudes for qg->Hq and qqb -> Hg mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formula (5.12), 
   in the scattering kinematics qg->Hq, region 3a+.
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   y = t/mh2,  z = u/mh2
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegamppat1lNfp1r3a = ( + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*v3 * (  - 2*
         I*Pi - 2*G[1 - v3,u3] + 2*G[0,v3] - 2*G[1,v3] )

       + Den[ - 1 + u3]*v3 * ( 4 + Pi^2 + 2*G[1 - v3,1 - v3,u3] - 2*G[0
         ,v3]*G[1 - v3,u3] + 2*G[0,0,v3] - 2*G[0,1,v3] + 2*G[1,v3]*G[1
          - v3,u3] - 2*G[1,0,v3] + 2*G[1,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 1 + v3 + u3]*v3 * (  - 4*I*Pi - 4*G[1
          - v3,u3] + 4*G[0,v3] - 4*G[1,v3] )) ; 

Omegamppat2lNfp1r3a = ( + Nc^(-1)*u3^(-1)*v3 * (  - G[ - v3, - v3,u3]*I
         *Pi - G[ - v3, - v3,0,u3] + 1/6*G[ - v3,u3]*Pi^2 + G[0,v3]*G[
          - v3, - v3,u3] )

       + Nc^(-1) * ( 2*Zeta[3]*G[0,u3] - G[ - v3, - v3,0,u3]*I*Pi - G[
          - v3, - v3,0,0,u3] + G[0,1 - v3, - v3,u3]*I*Pi + G[0,1 - v3,
          - v3,0,u3] + 1/6*G[0,1 - v3,u3]*Pi^2 - G[0,1 - v3,u3]*G[1,0,
         v3] - G[0, - v3, - v3,u3]*I*Pi - G[0, - v3, - v3,0,u3] - 1/3*
         G[0, - v3,u3]*Pi^2 + G[0, - v3,0,u3]*I*Pi + G[0, - v3,0,0,u3]
          - 1/6*G[0,u3]*I*Pi^3 + 1/6*G[0,u3]*G[0,v3]*Pi^2 + 1/6*G[0,u3]
         *G[1,v3]*Pi^2 + G[0,u3]*G[1,0,v3]*I*Pi - G[0,u3]*G[1,0,0,v3]
          - G[0,u3]*G[1,1,0,v3] + G[0,v3]*G[ - v3, - v3,u3]*I*Pi + G[0,
         v3]*G[ - v3, - v3,0,u3] - G[0,v3]*G[0,1 - v3, - v3,u3] + G[0,
         v3]*G[0,1 - v3,u3]*I*Pi + G[0,v3]*G[0,1 - v3,0,u3] + G[0,v3]*
         G[0, - v3, - v3,u3] - G[0,v3]*G[0, - v3,u3]*I*Pi - G[0,v3]*G[0
         , - v3,0,u3] - 1/6*G[0,0,u3]*Pi^2 + G[0,0,u3]*G[1,0,v3] - G[0,
         0,v3]*G[ - v3, - v3,u3] - G[0,0,v3]*G[0,1 - v3,u3] + G[0,0,v3]
         *G[0, - v3,u3] - G[0,1,0,v3]*G[0,u3] - G[1,0,0,v3]*I*Pi )

       + Nc * ( G[ - v3, - v3,0,u3]*I*Pi + G[ - v3, - v3,0,0,u3] + G[0,
         1 - v3,1,1 - v3,u3] + G[0,1 - v3,1,u3]*I*Pi + G[0,1 - v3,1,u3]
         *G[1,v3] - G[0, - v3,0,u3]*I*Pi + G[0,v3]*G[1 - v3,0,0,u3] - 
         G[0,v3]*G[ - v3, - v3,u3]*I*Pi - G[0,v3]*G[ - v3, - v3,0,u3]
          - G[0,v3]*G[0,1 - v3,1,u3] + G[0,v3]*G[0, - v3,u3]*I*Pi + G[0
         ,0,u3]*G[1,0,v3] + G[0,0,v3]*G[ - v3, - v3,u3] + G[0,1,v3]*G[0
         ,u3]*I*Pi - G[1,0,0,v3]*I*Pi )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u3]*Nc^(-1)*v3 * (  - 1/12*Pi^2
          + 3/2*I*Pi - 1/2*G[1 - v3,1 - v3,u3] + 3/2*G[1 - v3,u3] - 1/2
         *G[1 - v3,u3]*I*Pi - 3/2*G[0,v3] - 1/2*G[0,v3]*I*Pi + 1/2*G[0,
         v3]*G[1 - v3,u3] - G[0,v3]*G[1,u3] + 1/2*G[0,0,v3] - 1/2*G[0,1
         ,v3] + G[1,1 - v3,u3] + G[1,u3]*I*Pi + G[1,u3]*G[1,v3] + 3/2*
         G[1,v3] - 1/2*G[1,v3]*I*Pi - 1/2*G[1,v3]*G[1 - v3,u3] + 1/2*G[
         1,0,v3] - 1/2*G[1,1,v3] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u3]*v3 * (  - 1/3*I*Pi - 1/3*G[
         1 - v3,u3] + 1/3*G[0,v3] - 1/3*G[1,v3] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u3]*Nc*v3 * (  - 1/12*Pi^2 - 3/
         2*I*Pi - 1/2*G[1 - v3,1 - v3,u3] - 3/2*G[1 - v3,u3] - 1/2*G[1
          - v3,u3]*I*Pi + 3/2*G[0,v3] - 1/2*G[0,v3]*I*Pi + 1/2*G[0,v3]*
         G[1 - v3,u3] - G[0,v3]*G[1,u3] + 1/2*G[0,0,v3] - 1/2*G[0,1,v3]
          + G[1,1 - v3,u3] + G[1,u3]*I*Pi + G[1,u3]*G[1,v3] - 3/2*G[1,
         v3] - 1/2*G[1,v3]*I*Pi - 1/2*G[1,v3]*G[1 - v3,u3] + 1/2*G[1,0,
         v3] - 1/2*G[1,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Nc^(-1)*v3 * (  - 6 - 2*Pi^2
          - 1/3*I*Pi^3 - Zeta[3] + 2*G[1 - v3,1 - v3,1 - v3,u3] - 3*G[1
          - v3,1 - v3,u3] + G[1 - v3,1 - v3,u3]*I*Pi + 5/6*G[0,v3]*Pi^2
          - 3/2*G[0,v3]*I*Pi - 2*G[0,v3]*G[1 - v3,1 - v3,u3] + 3*G[0,v3
         ]*G[1 - v3,u3] - G[0,v3]*G[1 - v3,u3]*I*Pi + G[0,v3]*G[1,1 - 
         v3,u3] - 3/2*G[0,v3]*G[1,u3] + G[0,v3]*G[1,u3]*I*Pi + 2*G[0,v3
         ]*G[1,1,u3] - 3/2*G[0,0,v3] + 2*G[0,0,v3]*G[1 - v3,u3] - 3*G[0
         ,0,v3]*G[1,u3] + G[0,0,0,v3] - G[0,0,1,v3] + 3/2*G[0,1,v3] - 2
         *G[0,1,v3]*I*Pi - 2*G[0,1,v3]*G[1 - v3,u3] + 3*G[0,1,v3]*G[1,
         u3] + G[0,1,0,v3] - G[0,1,1,v3] - G[1,1 - v3,1 - v3,u3] + 3/2*
         G[1,1 - v3,u3] + G[1,1 - v3,u3]*I*Pi - 5/6*G[1,u3]*Pi^2 + 3/2*
         G[1,u3]*I*Pi + 3/2*G[1,u3]*G[1,v3] + G[1,u3]*G[1,v3]*I*Pi + 2*
         G[1,v3]*G[1 - v3,1 - v3,u3] - 3*G[1,v3]*G[1 - v3,u3] + G[1,v3]
         *G[1 - v3,u3]*I*Pi - G[1,v3]*G[1,1 - v3,u3] + 3*G[1,0,v3] - G[
         1,0,v3]*I*Pi - 2*G[1,0,v3]*G[1 - v3,u3] + G[1,0,v3]*G[1,u3] + 
         2*G[1,0,0,v3] - 2*G[1,0,1,v3] - 2*G[1,1,1 - v3,u3] - 2*G[1,1,
         u3]*I*Pi - 2*G[1,1,u3]*G[1,v3] - 3*G[1,1,v3] + G[1,1,v3]*I*Pi
          + 2*G[1,1,v3]*G[1 - v3,u3] - G[1,1,v3]*G[1,u3] - 2*G[1,1,0,v3
         ] + 2*G[1,1,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*v3 * ( 2/3 + 1/6*Pi^2 - G[1
          - v3,1 - v3,u3] - 2/3*G[1 - v3,u3]*I*Pi + 2/3*G[0,v3]*I*Pi + 
         G[0,v3]*G[1 - v3,u3] - G[0,0,v3] + G[0,1,v3] - 2/3*G[1,v3]*I*
         Pi - G[1,v3]*G[1 - v3,u3] + G[1,0,v3] - G[1,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Nc*v3 * ( 6 - 1/2*I*Pi^3 + 5*
         Zeta[3] + 2*G[1 - v3,1 - v3,1 - v3,u3] + 22/3*G[1 - v3,1 - v3,
         u3] + 3*G[1 - v3,1 - v3,u3]*I*Pi + 2*G[1 - v3,1 - v3,0,u3] - 1/
         6*G[1 - v3,u3]*Pi^2 + 1/2*G[1 - v3,u3]*I*Pi + 2*G[1 - v3,0,1
          - v3,u3] + 5/3*G[1 - v3,0,u3] + 2*G[1 - v3,0,u3]*I*Pi - 6*G[1
          - v3,1,1 - v3,u3] - 6*G[1 - v3,1,u3]*I*Pi + 2*G[0,1 - v3,1 - 
         v3,u3] + 5/3*G[0,1 - v3,u3] + 2*G[0,1 - v3,u3]*I*Pi + 2*G[0,1
          - v3,u3]*G[1,v3] - G[0,u3]*Pi^2 + 5/3*G[0,u3]*I*Pi - 5/3*G[0,
         u3]*G[0,v3] - G[0,u3]*G[0,v3]*I*Pi + 5/3*G[0,u3]*G[1,v3] + 2*
         G[0,u3]*G[1,v3]*I*Pi - G[0,u3]*G[1,0,v3] + 2*G[0,u3]*G[1,1,v3]
          + 5/3*G[0,v3]*Pi^2 - 6*G[0,v3]*G[1 - v3,1 - v3,u3] - 32/3*G[0
         ,v3]*G[1 - v3,u3] - G[0,v3]*G[1 - v3,0,u3] + 6*G[0,v3]*G[1 - 
         v3,1,u3] - G[0,v3]*G[0,1 - v3,u3] + 25/2*G[0,0,v3] + 2*G[0,0,
         v3]*I*Pi + 2*G[0,0,v3]*G[1 - v3,u3] - G[0,0,v3]*G[1,u3] - G[0,
         0,0,v3] + G[0,0,1,v3] - G[0,1,v3]*I*Pi - G[0,1,v3]*G[0,u3] + 
         G[0,1,0,v3] + G[0,1,1,v3] - 7*G[1,1 - v3,1 - v3,u3] - 5*G[1,1
          - v3,u3]*I*Pi - 5*G[1,u3]*G[1,v3]*I*Pi - 1/6*G[1,v3]*Pi^2 + 1/
         2*G[1,v3]*I*Pi + 2*G[1,v3]*G[1 - v3,1 - v3,u3] + 22/3*G[1,v3]*
         G[1 - v3,u3] + 3*G[1,v3]*G[1 - v3,u3]*I*Pi + 2*G[1,v3]*G[1 - 
         v3,0,u3] - 6*G[1,v3]*G[1 - v3,1,u3] - 7*G[1,v3]*G[1,1 - v3,u3]
          - 6*G[1,0,v3]*G[1 - v3,u3] + 2*G[1,0,0,v3] + 22/3*G[1,1,v3]
          + 3*G[1,1,v3]*I*Pi + 2*G[1,1,v3]*G[1 - v3,u3] - 7*G[1,1,v3]*
         G[1,u3] - 6*G[1,1,0,v3] + 2*G[1,1,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Nf*v3 * (  - 1/6*Pi^2 + 10/9*
         I*Pi - 4/3*G[1 - v3,1 - v3,u3] + 10/9*G[1 - v3,u3] - 1/2*G[1
          - v3,u3]*I*Pi - 1/6*G[1 - v3,0,u3] - 1/6*G[0,1 - v3,u3] - 1/6
         *G[0,u3]*I*Pi + 1/6*G[0,u3]*G[0,v3] - 1/6*G[0,u3]*G[1,v3] - 10/
         9*G[0,v3] + 5/6*G[0,v3]*I*Pi + 5/3*G[0,v3]*G[1 - v3,u3] - 2*G[
         0,0,v3] + 5/3*G[0,1,v3] + 10/9*G[1,v3] - 1/2*G[1,v3]*I*Pi - 4/
         3*G[1,v3]*G[1 - v3,u3] + 5/3*G[1,0,v3] - 4/3*G[1,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]^2*Num[ - 56 + 27*v3 + 56*u3]*
      Nc*v3 * (  - 2/9*I*Pi - 2/9*G[1 - v3,u3] + 2/9*G[0,v3] - 2/9*G[1,
         v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]^2*Num[ - 1 + 3*v3 + u3]*
      Nc^(-1)*v3 * ( 2*I*Pi + 2*G[1 - v3,u3] - 2*G[0,v3] + 2*G[1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]^2*Num[2 + 3*v3 - 2*u3]*v3
       * (  - 2/9*I*Pi - 2/9*G[1 - v3,u3] + 2/9*G[0,v3] - 2/9*G[1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 3 + 17*u3]*Nc*u3^(-1)*
      v3 * (  - 1/6*G[0,v3]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 3 + 58*u3]*Nc*u3^(-1)*
      v3 * (  - 1/6*G[0,1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 2 + 5*u3^2]*Nc*u3^(-2)
      *v3 * (  - 1/6*G[1,u3]*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 1 + 3*u3^2]*Nc*u3^(-2)
      *v3 * (  - 1/2*G[0,v3]*G[1,u3]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 1 + 7*u3^2]*Nc*u3^(-2)
      *v3 * (  - G[0,v3]*G[1,1,u3] + G[1,1,1 - v3,u3] + G[1,1,u3]*I*Pi
          + G[1,1,u3]*G[1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[ - 1 + 15*u3^2]*Nc*
      u3^(-2)*v3 * ( 1/2*G[0,v3]*G[1,1 - v3,u3] + 1/2*G[1,0,v3]*G[1,u3]
          )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[1 + 2*u3]*Nc*u3^(-1)*v3
       * ( 1/2*G[0,v3]*G[1,u3] - 1/2*G[1,1 - v3,u3] - 1/2*G[1,u3]*I*Pi
          - 1/2*G[1,u3]*G[1,v3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[1 + 10*u3]*Nc*u3^(-1)*v3
       * ( 1/3*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[1 + u3^2]*Nc*u3^(-2)*v3
       * ( 1/2*G[0,1,v3]*G[1,u3] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u3]*Num[3 + 61*u3]*Nc*u3^(-1)*v3
       * (  - 1/6*G[1,0,v3] )

       + Den[ - 1 + v3 + u3]*Num[ - 7*v3 + 21*v3^2 - 5*u3 + 40*u3*v3 + 
      19*u3^2]*Nc*u3^(-2)*v3 * ( 1/12*G[ - v3,u3]*Pi^2 )

       + Den[ - 1 + v3 + u3]*Num[ - v3 + 3*v3^2 + u3 + 4*u3*v3 + u3^2]*
      Nc*u3^(-2)*v3 * (  - 1/2*G[ - v3, - v3,u3]*I*Pi - 1/2*G[ - v3, - 
         v3,0,u3] + 1/2*G[0,v3]*G[ - v3, - v3,u3] )

       + Den[ - 1 + v3 + u3]*Num[v3 + u3]*Num[ - 1 + 3*v3 + 3*u3]*Nc*
      u3^(-2)*v3 * (  - 1/2*G[ - v3,1 - v3,u3]*I*Pi - 1/2*G[ - v3,1 - 
         v3,0,u3] - 1/2*G[ - v3,0,1 - v3,u3] - 1/2*G[ - v3,0,u3]*I*Pi
          + 1/2*G[0,v3]*G[ - v3,1 - v3,u3] + 1/2*G[0,v3]*G[ - v3,u3]*I*
         Pi + 1/2*G[0,1,v3]*G[ - v3,u3] - 1/2*G[1,v3]*G[ - v3,u3]*I*Pi
          - 1/2*G[1,v3]*G[ - v3,0,u3] + 1/2*G[1,0,v3]*G[ - v3,u3] )

       + Den[ - 1 + u3]*Nc^(-1)*v3 * (  - 2 - 3*G[1 - v3,1 - v3,1 - v3,
         1 - v3,u3] - G[1 - v3,1 - v3,1 - v3,u3]*I*Pi + 3*G[0,v3]*G[1
          - v3,1 - v3,1 - v3,u3] - 1/2*G[0,v3]*G[1,u3] - G[0,v3]*G[1,1,
         1 - v3,u3] + 3/2*G[0,v3]*G[1,1,u3] - G[0,v3]*G[1,1,u3]*I*Pi - 
         2*G[0,v3]*G[1,1,1,u3] + 3*G[0,0,v3]*G[1,1,u3] + 2*G[0,0,0,v3]*
         G[1 - v3,u3] + G[0,0,0,0,v3] - G[0,0,0,1,v3] - 2*G[0,0,1,v3]*
         G[1 - v3,u3] + 3*G[0,0,1,v3]*G[1,u3] - 7/2*G[0,1,v3]*G[1 - v3,
         u3] + 2*G[0,1,v3]*G[1,u3]*I*Pi - 3*G[0,1,v3]*G[1,1,u3] - 3/2*
         G[0,1,1,v3] + 2*G[0,1,1,v3]*I*Pi - G[0,1,1,v3]*G[1,u3] + 3*G[0
         ,1,1,1,v3] - G[1,1 - v3,1 - v3,u3]*I*Pi + 1/2*G[1,1 - v3,u3]
          + 1/2*G[1,u3]*I*Pi + 1/2*G[1,u3]*G[1,v3] - 3*G[1,v3]*G[1 - v3
         ,1 - v3,1 - v3,u3] - G[1,v3]*G[1 - v3,1 - v3,u3]*I*Pi - G[1,v3
         ]*G[1,1 - v3,u3]*I*Pi + 3*G[1,0,v3]*G[1 - v3,1 - v3,u3] - G[1,
         0,v3]*G[1,1,u3] - 2*G[1,0,0,1,v3] - 7/2*G[1,0,1,v3] + G[1,1,1
          - v3,1 - v3,u3] - 3/2*G[1,1,1 - v3,u3] - G[1,1,1 - v3,u3]*I*
         Pi + G[1,1,1 - v3,u3]*G[1,v3] + 5/6*G[1,1,u3]*Pi^2 - 3/2*G[1,1
         ,u3]*I*Pi - 3/2*G[1,1,u3]*G[1,v3] - G[1,1,u3]*G[1,v3]*I*Pi + 
         G[1,1,u3]*G[1,1,v3] - 3*G[1,1,v3]*G[1 - v3,1 - v3,u3] - G[1,1,
         v3]*G[1 - v3,u3]*I*Pi - G[1,1,v3]*G[1,u3]*I*Pi + 3*G[1,1,0,v3]
         *G[1 - v3,u3] + 2*G[1,1,1,1 - v3,u3] + 2*G[1,1,1,u3]*I*Pi + 2*
         G[1,1,1,u3]*G[1,v3] - G[1,1,1,v3]*I*Pi - 3*G[1,1,1,v3]*G[1 - 
         v3,u3] + 3*G[1,1,1,0,v3] - 3*G[1,1,1,1,v3] )

       + Den[ - 1 + u3]*v3 * (  - 20/9 - 5/9*Pi^2 + 2*G[1 - v3,1 - v3,1
          - v3,u3] + 1/3*G[1 - v3,u3]*Pi^2 - 1/3*G[0,v3]*Pi^2 - 2*G[0,
         v3]*G[1 - v3,1 - v3,u3] + 2*G[0,0,v3]*G[1 - v3,u3] - 2*G[0,0,0
         ,v3] + 2*G[0,0,1,v3] - 2*G[0,1,v3]*G[1 - v3,u3] + 2*G[0,1,0,v3
         ] - 2*G[0,1,1,v3] + 1/3*G[1,v3]*Pi^2 + 2*G[1,v3]*G[1 - v3,1 - 
         v3,u3] - 2*G[1,0,v3]*G[1 - v3,u3] + 2*G[1,0,0,v3] - 2*G[1,0,1,
         v3] + 2*G[1,1,v3]*G[1 - v3,u3] - 2*G[1,1,0,v3] + 2*G[1,1,1,v3]
          )

       + Den[ - 1 + u3]*Nc*v3 * ( 278/9 - 3*G[1 - v3,1 - v3,1 - v3,1 - 
         v3,u3] - 19/2*G[1 - v3,1 - v3,1 - v3,u3] - 4*G[1 - v3,1 - v3,1
          - v3,u3]*I*Pi - 3*G[1 - v3,1 - v3,1 - v3,0,u3] - 3*G[1 - v3,1
          - v3,0,1 - v3,u3] - G[1 - v3, - v3,0,0,u3] - 3*G[1 - v3,0,1
          - v3,1 - v3,u3] - 3*G[0,1 - v3,1 - v3,1 - v3,u3] - 3*G[0,1 - 
         v3,1 - v3,u3]*G[1,v3] - 3*G[0,1 - v3,u3]*G[1,1,v3] + G[0, - v3
         ,1 - v3,u3]*I*Pi + G[0, - v3,1 - v3,0,u3] + G[0, - v3,u3]*G[1,
         v3]*I*Pi - G[0, - v3,u3]*G[1,0,v3] + G[0, - v3,0,1 - v3,u3] + 
         G[0, - v3,0,u3]*G[1,v3] - 10/3*G[0,u3] + 3*G[0,u3]*G[1,0,1,v3]
          - 3*G[0,u3]*G[1,1,1,v3] + 9*G[0,v3]*G[1 - v3,1 - v3,1 - v3,u3
         ] + G[0,v3]*G[1 - v3, - v3,0,u3] + 3*G[0,v3]*G[1 - v3,0,1 - v3
         ,u3] - G[0,v3]*G[0, - v3,1 - v3,u3] - G[0,0, - v3,u3]*I*Pi + 
         G[0,0, - v3,u3]*G[0,v3] - G[0,0, - v3,0,u3] - G[0,0,u3]*G[0,v3
         ]*I*Pi + 2*G[0,0,u3]*G[0,0,v3] - G[0,0,u3]*G[0,1,v3] - G[0,0,
         v3]*G[1 - v3, - v3,u3] - G[0,0,0,v3]*I*Pi + G[0,0,0,0,v3] + G[
         0,0,1,v3]*G[1 - v3,u3] - 2*G[0,0,1,v3]*G[0,u3] + G[0,0,1,v3]*
         G[1,u3] + 2*G[0,1,1 - v3,u3]*I*Pi + 2*G[0,1,1 - v3,0,u3] - 2*
         G[0,1,u3]*Pi^2 - 2*G[0,1,u3]*G[0,v3]*I*Pi + 2*G[0,1,u3]*G[1,v3
         ]*I*Pi + 2*G[0,1,v3]*G[0,1 - v3,u3] - G[0,1,v3]*G[0, - v3,u3]
          + 2*G[0,1,0,1 - v3,u3] + 2*G[0,1,0,u3]*I*Pi - 2*G[0,1,0,u3]*
         G[0,v3] + 2*G[0,1,0,u3]*G[1,v3] - G[0,1,1,1,v3] + 10*G[1,1 - 
         v3,1 - v3,1 - v3,u3] - 3*G[1,v3]*G[1 - v3,1 - v3,1 - v3,u3] - 
         19/2*G[1,v3]*G[1 - v3,1 - v3,u3] - 4*G[1,v3]*G[1 - v3,1 - v3,
         u3]*I*Pi - 3*G[1,v3]*G[1 - v3,1 - v3,0,u3] - 3*G[1,v3]*G[1 - 
         v3,0,1 - v3,u3] + 10*G[1,v3]*G[1,1 - v3,1 - v3,u3] + G[1,0,0,1
         ,v3] - 3*G[1,1,v3]*G[1 - v3,1 - v3,u3] - 19/2*G[1,1,v3]*G[1 - 
         v3,u3] - 4*G[1,1,v3]*G[1 - v3,u3]*I*Pi - 3*G[1,1,v3]*G[1 - v3,
         0,u3] + 10*G[1,1,v3]*G[1,1 - v3,u3] - 19/2*G[1,1,1,v3] - 4*G[1
         ,1,1,v3]*I*Pi - 3*G[1,1,1,v3]*G[1 - v3,u3] + 10*G[1,1,1,v3]*G[
         1,u3] + 3*G[1,1,1,0,v3] - 3*G[1,1,1,1,v3] )

       + Den[ - 1 + u3]*Nf*v3 * (  - 20/9 - 1/12*I*Pi^3 + 2*G[1 - v3,1
          - v3,1 - v3,u3] - 1/6*G[1 - v3,1 - v3,u3]*I*Pi + 1/6*G[1 - v3
         ,1 - v3,0,u3] + 1/3*G[1 - v3,u3]*Pi^2 + 1/6*G[1 - v3,0,1 - v3,
         u3] + 1/6*G[0,1 - v3,1 - v3,u3] + 1/6*G[0,1 - v3,u3]*G[1,v3]
          + 1/3*G[0,u3] + 1/12*G[0,u3]*Pi^2 - 1/6*G[0,u3]*G[1,0,v3] + 1/
         6*G[0,u3]*G[1,1,v3] - 1/2*G[0,v3]*Pi^2 - 7/3*G[0,v3]*G[1 - v3,
         1 - v3,u3] + 1/6*G[0,v3]*G[1 - v3,u3]*I*Pi - 1/6*G[0,v3]*G[1
          - v3,0,u3] - 1/6*G[0,v3]*G[0,1 - v3,u3] - 1/6*G[0,0,v3]*I*Pi
          + 8/3*G[0,0,v3]*G[1 - v3,u3] + 1/6*G[0,0,v3]*G[0,u3] - 3*G[0,
         0,0,v3] + 8/3*G[0,0,1,v3] + 1/6*G[0,1,v3]*I*Pi - 7/3*G[0,1,v3]
         *G[1 - v3,u3] - 1/6*G[0,1,v3]*G[0,u3] + 8/3*G[0,1,0,v3] - 7/3*
         G[0,1,1,v3] + 1/3*G[1,v3]*Pi^2 + 2*G[1,v3]*G[1 - v3,1 - v3,u3]
          - 1/6*G[1,v3]*G[1 - v3,u3]*I*Pi + 1/6*G[1,v3]*G[1 - v3,0,u3]
          + 1/6*G[1,0,v3]*I*Pi - 7/3*G[1,0,v3]*G[1 - v3,u3] + 8/3*G[1,0
         ,0,v3] - 7/3*G[1,0,1,v3] - 1/6*G[1,1,v3]*I*Pi + 2*G[1,1,v3]*G[
         1 - v3,u3] - 7/3*G[1,1,0,v3] + 2*G[1,1,1,v3] )

       + Den[ - 1 + u3]*Den[ - 1 + v3]*Num[ - 1 + v3 + u3]*Num[ - 1 + 
      v3 - 2*u3 + 2*u3^2]*Nc*u3^(-2)*v3 * (  - 2*G[0,1,1 - v3,u3] - 2*
         G[0,1,u3]*I*Pi + 2*G[0,1,u3]*G[0,v3] - 2*G[0,1,u3]*G[1,v3] )

       + Den[ - 1 + u3]*Den[ - 1 + v3]*Num[27 - 39*v3 + 12*v3^2 - 58*u3
       + 34*u3*v3 + 24*u3^2]*Nc*u3^(-1)*v3 * (  - 1/6*G[1,0,v3]*I*Pi )

       + Den[ - 1 + u3]*Den[ - 1 + v3]*Num[30 - 42*v3 + 12*v3^2 - 61*u3
       + 37*u3*v3 + 24*u3^2]*Nc*u3^(-1)*v3 * (  - 1/6*G[0,v3]*G[1 - v3,
         u3]*I*Pi )

       + Den[ - 1 + u3]*Den[ - 1 + v3 + u3]*Num[ - 5 + 9*v3 - 3*v3^2 + 
      14*u3 - 14*u3*v3 + 2*u3*v3^2 - 11*u3^2 + 4*u3^2*v3 + 2*u3^3]*Nc*
      u3^(-1)*v3 * (  - G[ - v3,u3]*I*Pi - G[ - v3,0,u3] + G[0,v3]*G[
          - v3,u3] )

       + Den[ - 1 + u3]*Den[ - 1 + v3 + u3]*Num[1 - 3*v3 + 4*v3^2 + 2*
      u3 + u3*v3 - 7*u3^2 + 2*u3^2*v3 + 4*u3^3]*Nc*u3^(-2)*v3 * (  - 1/
         2*G[0,v3]*G[1,0,u3] + 1/2*G[1,1 - v3,0,u3] + 1/2*G[1,0,1 - v3,
         u3] + 1/2*G[1,0,u3]*I*Pi + 1/2*G[1,0,u3]*G[1,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 36
       + 144*v3 - 198*v3^2 + 90*v3^3 - 311*u3 + 727*u3*v3 - 611*u3*v3^2
       + 195*u3*v3^3 + 748*u3^2 - 1146*u3^2*v3 + 416*u3^2*v3^2 + 36*
      u3^2*v3^3 - 419*u3^3 + 239*u3^3*v3 + 72*u3^3*v3^2 + 18*u3^4 + 36*
      u3^4*v3]*Nc*u3^(-1)*v3 * (  - 1/18*G[1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 18
       + 72*v3 - 72*v3^2 + 18*v3^3 - 404*u3 + 961*u3*v3 - 800*u3*v3^2
       + 243*u3*v3^3 + 898*u3^2 - 1365*u3^2*v3 + 503*u3^2*v3^2 + 36*
      u3^2*v3^3 - 512*u3^3 + 296*u3^3*v3 + 72*u3^3*v3^2 + 36*u3^4 + 36*
      u3^4*v3]*Nc*u3^(-1)*v3 * ( 1/18*G[0,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 9
       + 18*v3 - 9*v3^2 - 13*u3 + 53*u3*v3 - 49*u3*v3^2 + 9*u3*v3^3 + 
      41*u3^2 - 102*u3^2*v3 + 49*u3^2*v3^2 - 7*u3^3 + 31*u3^3*v3 - 12*
      u3^4]*Nc*u3^(-1)*v3 * ( 1/3*G[1,0,1,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       - 2*v3 + 13*v3^2 - 8*v3^3 - 4*u3 + 51*u3*v3 - 67*u3*v3^2 + 20*u3
      *v3^3 - 59*u3^2*v3 + 42*u3^2*v3^2 + 24*u3^3 + 10*u3^3*v3 - 17*
      u3^4]*Nc*u3^(-1)*v3 * ( 1/6*G[0,v3]*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       - 2*v3 + 13*v3^2 - 8*v3^3 + 30*u3 - 17*u3*v3 - 31*u3*v3^2 + 18*
      u3*v3^3 - 67*u3^2 + 43*u3^2*v3 + 8*u3^2*v3^2 + 56*u3^3 - 24*u3^3*
      v3 - 16*u3^4]*Nc*u3^(-1)*v3 * (  - 1/12*I*Pi^3 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       + 9*v3^2 - 6*v3^3 + u3 + 31*u3*v3 - 47*u3*v3^2 + 15*u3*v3^3 - 5*
      u3^2 - 36*u3^2*v3 + 29*u3^2*v3^2 + 19*u3^3 + 5*u3^3*v3 - 12*u3^4]
      *Nc*u3^(-1)*v3 * (  - 1/3*G[0,1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       + 9*v3^2 - 6*v3^3 + 4*u3 + 25*u3*v3 - 44*u3*v3^2 + 15*u3*v3^3 - 
      11*u3^2 - 27*u3^2*v3 + 26*u3^2*v3^2 + 22*u3^3 + 2*u3^3*v3 - 12*
      u3^4]*Nc*u3^(-1)*v3 * ( 1/3*G[0,0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       + 9*v3^2 - 6*v3^3 + 17*u3 - 10*u3*v3 - 16*u3*v3^2 + 9*u3*v3^3 - 
      37*u3^2 + 21*u3^2*v3 + 4*u3^2*v3^2 + 35*u3^3 - 11*u3^3*v3 - 12*
      u3^4]*Nc*u3^(-1)*v3 * ( 1/3*G[0,0,v3]*G[0,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       + 9*v3^2 - 6*v3^3 + 17*u3 - 4*u3*v3 - 25*u3*v3^2 + 12*u3*v3^3 - 
      37*u3^2 + 15*u3^2*v3 + 10*u3^2*v3^2 + 35*u3^3 - 11*u3^3*v3 - 12*
      u3^4]*Nc*u3^(-1)*v3 * (  - 1/3*G[0,1,v3]*G[0,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 3
       + 9*v3^2 - 6*v3^3 + 50*u3 - 61*u3*v3 - 7*u3*v3^2 + 18*u3*v3^3 - 
      100*u3^2 + 105*u3^2*v3 - 14*u3^2*v3^2 + 62*u3^3 - 44*u3^3*v3 - 9*
      u3^4]*Nc*u3^(-1)*v3 * ( 1/3*G[0,1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 1
       - 2*v3 + 7*v3^2 - 4*v3^3 + 7*u3 + 3*u3*v3 - 16*u3*v3^2 + 6*u3*
      v3^3 - 19*u3^2 + 4*u3^2*v3 + 7*u3^2*v3^2 + 21*u3^3 - 5*u3^3*v3 - 
      8*u3^4]*Nc*u3^(-1)*v3 * (  - 1/2*G[0, - v3,u3]*I*Pi - 1/2*G[0, - 
         v3,0,u3] + 1/2*G[0,v3]*G[0, - v3,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[ - 1
       + 3*v3^2 - 2*v3^3 + 4*u3 + 2*u3*v3 - 10*u3*v3^2 + 4*u3*v3^3 - 9*
      u3^2 + 5*u3^2*v3^2 + 10*u3^3 - 2*u3^3*v3 - 4*u3^4]*Nc*u3^(-1)*v3
       * (  - G[0,u3]*G[0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[15 - 
      36*v3 + 27*v3^2 - 6*v3^3 - 7*u3 + 11*u3*v3 - 16*u3*v3^2 + 12*u3*
      v3^3 - 22*u3^2 + 48*u3^2*v3 - 17*u3^2*v3^2 + 5*u3^3 - 23*u3^3*v3
       + 9*u3^4]*Nc*u3^(-1)*v3 * ( 1/3*G[1,0,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[19 - 
      54*v3 + 51*v3^2 - 16*v3^3 - 88*u3 + 189*u3*v3 - 127*u3*v3^2 + 26*
      u3*v3^3 + 127*u3^2 - 185*u3^2*v3 + 66*u3^2*v3^2 - 66*u3^3 + 50*
      u3^3*v3 + 8*u3^4]*Nc*u3^(-1)*v3 * (  - 1/12*G[1,v3]*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Den[ - 1 + v3 + u3]*Num[84 - 
      318*v3 + 390*v3^2 - 156*v3^3 + 335*u3 - 865*u3*v3 + 809*u3*v3^2
       - 279*u3*v3^3 - 988*u3^2 + 1830*u3^2*v3 - 908*u3^2*v3^2 + 48*
      u3^2*v3^3 + 635*u3^3 - 695*u3^3*v3 + 96*u3^3*v3^2 - 66*u3^4 + 48*
      u3^4*v3]*Nc*u3^(-1)*v3 * (  - 1/36*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 22 + 26*v3 - 4*v3^2 + 
      27*u3 - 33*u3*v3 + 20*u3*v3^2 - 19*u3^2 - 9*u3^2*v3 + 14*u3^3]*Nc
      *u3^(-1)*v3 * ( 1/2*Zeta[3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 15 + 30*v3 - 15*v3^2 + 
      12*u3 - 30*u3*v3 + 18*u3*v3^2 - 43*u3^2 + 58*u3^2*v3 + 9*u3^2*
      v3^2 + 22*u3^3 - 70*u3^3*v3 + 24*u3^4]*Nc*u3^(-2)*v3 * ( 1/6*G[0,
         0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 11 + 15*v3 - 4*v3^2 + 
      32*u3 - 30*u3*v3 + 6*u3*v3^2 - 29*u3^2 + 13*u3^2*v3 + 8*u3^3]*Nc*
      u3^(-1)*v3 * (  - 1/2*G[1 - v3, - v3,u3]*I*Pi - 1/2*G[1 - v3, - 
         v3,0,u3] + 1/2*G[0,v3]*G[1 - v3, - v3,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 8 + 20*v3 - 12*v3^2 - 5
      *u3 - 2*u3*v3 + u3*v3^2 + 19*u3^2 - 7*u3^2*v3 - 6*u3^3]*Nc^(-1)*
      u3^(-1)*v3 * (  - 1/2*G[1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 4 + 4*v3 + 3*u3 + u3*v3
       + 2*u3*v3^2 - 5*u3^2 - 7*u3^2*v3 + 6*u3^3]*Nc^(-1)*u3^(-1)*v3
       * (  - 1/2*Zeta[3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 3 + 9*v3 - 6*v3^2 + 17*
      u3 - 37*u3*v3 + 16*u3*v3^2 - 10*u3^2 + 18*u3^2*v3 - 4*u3^3]*Nc*
      u3^(-1)*v3 * (  - 1/6*G[0,u3]*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 2 + 14*v3 - 12*v3^2 + 6
      *u3 - 15*u3*v3 + u3*v3^2 + 4*u3^2 + 12*u3^2*v3 - 8*u3^3]*Nc^(-1)*
      u3^(-1)*v3 * ( 1/2*G[0,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[ - 1 + v3 + u3]*Num[ - 2
       + 3*u3 + u3*v3 - 2*u3^2]*Nc^(-1)*u3^(-1)*v3 * (  - 2*G[0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[1 - 2*v3 + v3^2 + 4*u3 - 2
      *u3*v3 - 2*u3*v3^2 + 4*u3^2 - 35*u3^2*v3 + 23*u3^2*v3^2 - u3^3 + 
      17*u3^3*v3 - 8*u3^4]*Nc*u3^(-2)*v3 * (  - 1/2*G[1 - v3,1,1 - v3,
         u3] - 1/2*G[1 - v3,1,u3]*I*Pi + 1/2*G[0,v3]*G[1 - v3,1,u3] - 1/
         2*G[1,v3]*G[1 - v3,1,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[1 + v3 - 2*v3^2 - 21*u3 + 
      12*u3*v3 + 5*u3*v3^2 + 24*u3^2 - 16*u3^2*v3 - 4*u3^3]*Nc*u3^(-1)*
      v3 * (  - G[0,0,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[3 - 17*v3 + 12*v3^2 - u3
       + 5*u3*v3 - 2*u3^2]*Nc^(-1)*v3 * (  - 1/2*G[1,0,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[3 - 6*v3 + 3*v3^2 - 28*u3
       + 50*u3*v3 - 22*u3*v3^2 + 76*u3^2 - 97*u3^2*v3 + 29*u3^2*v3^2 - 
      59*u3^3 + 43*u3^3*v3 + 8*u3^4]*Nc*u3^(-2)*v3 * (  - 1/12*G[1 - v3
         ,u3]*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[3 - 6*v3 + 3*v3^2 + 12*u3
       - 6*u3*v3 - 6*u3*v3^2 + 41*u3^2 - 86*u3^2*v3 + 21*u3^2*v3^2 - 32
      *u3^3 + 80*u3^3*v3 - 24*u3^4]*Nc*u3^(-2)*v3 * ( 1/6*G[0,1,v3]*G[1
          - v3,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[4 - 4*v3 + 5*u3 - 19*u3*v3
       + 12*u3*v3^2 - 7*u3^2 + 11*u3^2*v3 - 2*u3^3]*Nc^(-1)*u3^(-1)*v3
       * ( 1/2*G[0,1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[6 - 6*v3 - 11*u3 + u3*v3
       + 8*u3*v3^2 + 7*u3^2 - 3*u3^2*v3 - 2*u3^3]*Nc^(-1)*u3^(-1)*v3
       * (  - 1/12*G[0,v3]*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[20 - 44*v3 + 24*v3^2 - 5*
      u3 - 4*u3*v3 + 15*u3*v3^2 - 21*u3^2 + 9*u3^2*v3 + 6*u3^3]*Nc^(-1)
      *u3^(-1)*v3 * (  - 1/12*Pi^2 )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3]*Num[36 - 36*v3 + 269*u3 - 583*
      u3*v3 + 278*u3*v3^2 - 269*u3^2 + 341*u3^2*v3 - 36*u3^3]*Nc*
      u3^(-1)*v3 * ( 1/9*G[0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 41 + 32*v3 + 6*
      v3^2 + 82*u3 - 32*u3*v3 - 41*u3^2]*Nc*v3 * ( 1/3*G[0,0,1,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 15 + 27*v3 - 12*
      v3^2 - 2*u3 - 61*u3*v3 + 54*u3*v3^2 + 49*u3^2 + 34*u3^2*v3 - 32*
      u3^3]*Nc*u3^(-1)*v3 * (  - 1/6*G[1,1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 7 + 15*v3 - 10*
      v3^2 + 28*u3 - 49*u3*v3 + 20*u3*v3^2 - 31*u3^2 + 22*u3^2*v3 + 6*
      u3^2*v3^2 + 6*u3^3 + 12*u3^3*v3 + 4*u3^4]*Nc*u3^(-2)*v3 * (  - 1/
         2*G[0,v3]*G[1,1,u3] + 1/2*G[1,1,1 - v3,u3] + 1/2*G[1,1,u3]*I*
         Pi + 1/2*G[1,1,u3]*G[1,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 6 + 12*v3 - 6*v3^2
       + 9*u3 - 9*u3*v3 + 13*u3^2 - 25*u3^2*v3 + 12*u3^2*v3^2 - 29*u3^3
       + 22*u3^3*v3 + 13*u3^4]*Nc*u3^(-2)*v3 * (  - 1/3*G[0,v3]*G[0,1
          - v3,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 6 + 12*v3 - 6*v3^2
       + 25*u3 - 37*u3*v3 + 15*u3*v3^2 - 32*u3^2 + 25*u3^2*v3 + 13*u3^3
      ]*Nc*u3^(-1)*v3 * (  - 1/3*G[0,u3]*G[1,0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 6 + 30*v3 - 30*
      v3^2 - 14*u3 + u3*v3 - 5*u3*v3^2 + 58*u3^2 - 55*u3^2*v3 + 12*u3^2
      *v3^2 - 50*u3^3 + 24*u3^3*v3 + 12*u3^4]*Nc*u3^(-1)*v3 * (  - 1/6*
         G[0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[ - 3 + 9*v3 - 9*v3^2
       + 7*u3 - 23*u3*v3 + 13*u3*v3^2 + u3^2 + 2*u3^2*v3 + 6*u3^2*v3^2
       - 11*u3^3 + 12*u3^3*v3 + 6*u3^4]*Nc*u3^(-1)*v3 * (  - 1/3*G[0,u3
         ]*G[0,v3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[1 - 3*v3 + 4*v3^2 - 5
      *u3 + 14*u3*v3 - 8*u3*v3^2 + 7*u3^2 - 11*u3^2*v3 + 2*u3^2*v3^2 - 
      3*u3^3]*Nc*u3^(-2)*v3 * ( 1/2*G[0,1,v3]*G[1,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[1 - 3*v3 + 4*v3^2 + 
      u3 + 4*u3*v3 - 4*u3*v3^2 + 3*u3^2 - 25*u3^2*v3 + 14*u3^2*v3^2 - 
      13*u3^3 + 24*u3^3*v3 + 8*u3^4]*Nc*u3^(-2)*v3 * (  - 1/2*G[1,1 - 
         v3,u3]*I*Pi - 1/2*G[1,u3]*G[1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[2 - 6*v3 + 8*v3^2 - 3
      *u3 + 17*u3*v3 - 12*u3*v3^2 - 2*u3^2 - 11*u3^2*v3 + 2*u3^2*v3^2
       + 5*u3^3 - 2*u3^4]*Nc*u3^(-2)*v3 * ( 1/2*G[0,v3]*G[1,u3]*I*Pi )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[5 - 9*v3 + 2*v3^2 - 
      19*u3 + 22*u3*v3 - 4*u3*v3^2 + 29*u3^2 - 25*u3^2*v3 + 4*u3^2*v3^2
       - 21*u3^3 + 12*u3^3*v3 + 6*u3^4]*Nc*u3^(-2)*v3 * ( 1/2*G[0,0,v3]
         *G[1,u3] )

       + Den[ - 1 + u3]^2*Den[ - 1 + v3 + u3]*Num[20 - 48*v3 + 44*v3^2
       - 47*u3 + 119*u3*v3 - 64*u3*v3^2 + 44*u3^2 - 119*u3^2*v3 + 30*
      u3^2*v3^2 - 27*u3^3 + 48*u3^3*v3 + 10*u3^4]*Nc*u3^(-2)*v3 * ( 1/
         12*G[1,u3]*Pi^2 )

       + Den[ - 1 + u3]^3*Nc^(-1)*v3^3 * ( 1/6*G[1 - v3,u3]*I*Pi^3 - G[
         1 - v3,1,1 - v3,1 - v3,u3] - G[1 - v3,1,1 - v3,u3]*I*Pi + 1/2*
         G[1 - v3,1,u3]*Pi^2 - G[0,v3]*G[1 - v3,1 - v3,u3]*I*Pi + G[0,
         v3]*G[1 - v3,1,1 - v3,u3] + G[0,v3]*G[1 - v3,1,u3]*I*Pi - G[0,
         0,v3]*G[1 - v3,1,u3] + G[0,1,v3]*G[1 - v3,1,u3] - G[1,v3]*G[1
          - v3,1,1 - v3,u3] - G[1,v3]*G[1 - v3,1,u3]*I*Pi - G[1,0,v3]*
         G[1 - v3,u3]*I*Pi + G[1,0,v3]*G[1 - v3,1,u3] - G[1,1,v3]*G[1
          - v3,1,u3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[ - 15 - 55*v3 + 191*v3^2
       - 55*v3^3 - 48*v3^4 + 6*v3^5 + 45*u3 + 32*u3*v3 - 379*u3*v3^2 + 
      194*u3*v3^3 + 36*u3*v3^4 - 45*u3^2 + 101*u3^2*v3 + 149*u3^2*v3^2
       - 133*u3^2*v3^3 + 15*u3^3 - 78*u3^3*v3 + 39*u3^3*v3^2]*Nc * ( 
          - 1/360*Pi^4 )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[ - 2 + 3*v3 + 9*v3^2 - 4
      *v3^3 - 6*v3^4 + 3*v3^5 + 6*u3 - 16*u3*v3 - 13*u3*v3^2 + 14*u3*
      v3^3 - 6*u3^2 + 23*u3^2*v3 - u3^2*v3^2 - 7*u3^2*v3^3 + 2*u3^3 - 
      10*u3^3*v3 + 5*u3^3*v3^2]*Nc^(-1) * (  - Zeta[3]*G[0,v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[ - 1 + 2*v3 - 10*v3^2 + 
      15*v3^3 - 8*v3^4 + v3^5 + 3*u3 - 4*u3*v3 + 14*u3*v3^2 - 16*u3*
      v3^3 + 6*u3*v3^4 - 3*u3^2 + 2*u3^2*v3 - 4*u3^2*v3^2 + 2*u3^2*v3^3
       + u3^3]*Nc * ( 1/6*G[0,0,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[ - 1 + 2*v3 - 4*v3^2 + 3
      *v3^3 - 2*v3^4 + v3^5 + 3*u3 - 4*u3*v3 + 8*u3*v3^2 - 4*u3*v3^3 - 
      3*u3^2 + 2*u3^2*v3 - 4*u3^2*v3^2 + 2*u3^2*v3^3 + u3^3]*Nc^(-1)
       * ( G[0,0,1,0,v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[ - 1 + 12*v3 - 24*v3^2
       + 21*v3^3 - 8*v3^4 + v3^5 + 3*u3 - 28*u3*v3 + 44*u3*v3^2 - 28*u3
      *v3^3 + 6*u3*v3^4 - 3*u3^2 + 20*u3^2*v3 - 22*u3^2*v3^2 + 8*u3^2*
      v3^3 + u3^3 - 4*u3^3*v3 + 2*u3^3*v3^2]*Nc * ( G[0,0,1,0,v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[1 - 6*v3 + 6*v3^2 - v3^3
       - 2*v3^4 + v3^5 - 3*u3 + 16*u3*v3 - 14*u3*v3^2 + 4*u3*v3^3 + 3*
      u3^2 - 14*u3^2*v3 + 10*u3^2*v3^2 - 2*u3^2*v3^3 - u3^3 + 4*u3^3*v3
       - 2*u3^3*v3^2]*Nc^(-1) * (  - G[0,1,0,0,v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[1 + 3*v3 - 6*v3^2 + 4*
      v3^3 - 2*v3^4 + v3^5 - 3*u3 - 6*u3*v3 + 12*u3*v3^2 - 6*u3*v3^3 + 
      3*u3^2 + 3*u3^2*v3 - 6*u3^2*v3^2 + 3*u3^2*v3^3 - u3^3]*Nc^(-1)
       * ( 1/6*G[0,0,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[1 + 6*v3 - 18*v3^2 + 19*
      v3^3 - 8*v3^4 + v3^5 - 3*u3 - 12*u3*v3 + 30*u3*v3^2 - 24*u3*v3^3
       + 6*u3*v3^4 + 3*u3^2 + 6*u3^2*v3 - 12*u3^2*v3^2 + 6*u3^2*v3^3 - 
      u3^3]*Nc * (  - G[0,1,0,0,v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[2 - v3 - 31*v3^2 + 48*
      v3^3 - 24*v3^4 + 3*v3^5 - 6*u3 + 12*u3*v3 + 39*u3*v3^2 - 54*u3*
      v3^3 + 18*u3*v3^4 + 6*u3^2 - 21*u3^2*v3 - 3*u3^2*v3^2 + 9*u3^2*
      v3^3 - 2*u3^3 + 10*u3^3*v3 - 5*u3^3*v3^2]*Nc * (  - Zeta[3]*G[0,
         v3] )

       + Den[ - 1 + u3]^3*Den[ - 1 + v3]^2*Num[15 - 112*v3 + 107*v3^2
       - 28*v3^3 - 12*v3^4 + 6*v3^5 - 45*u3 + 302*u3*v3 - 253*u3*v3^2
       + 68*u3*v3^3 + 45*u3^2 - 268*u3^2*v3 + 185*u3^2*v3^2 - 34*u3^2*
      v3^3 - 15*u3^3 + 78*u3^3*v3 - 39*u3^3*v3^2]*Nc^(-1) * (  - 1/360*
         Pi^4 )

       + Den[ - 1 + u3]^3*Num[ - 8 + 3*v3^2 + 16*u3 - 8*u3^2]*Nc^(-1)*
      v3 * ( Zeta[3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3 - 2*v3 + v3^3 + 9*u3 + 4*u3*v3 - 9*
      u3^2 - 2*u3^2*v3 + 3*u3^3]*Nc^(-1) * (  - 1/6*G[1,0,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 3 + v3 + 3*u3]^2*Nc*v3 * ( G[0,1,0,1,
         v3] )

       + Den[ - 1 + u3]^3*Num[ - 3 + 3*v3 + 12*u3 - 9*u3*v3 - 14*u3^2
       + 3*u3^2*v3 + u3^2*v3^2 + 4*u3^3 + 3*u3^3*v3 + u3^4]*Nc*u3^(-2)*
      v3 * (  - G[0,1,v3]*G[1 - v3,1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3 + 3*v3 + 12*u3 - 9*u3*v3 - 5*u3^2 + 
      3*u3^2*v3 + u3^2*v3^2 - 14*u3^3 + 3*u3^3*v3 + 10*u3^4]*Nc*u3^(-2)
      *v3 * ( G[1 - v3,1 - v3,1,1 - v3,u3] + G[1 - v3,1 - v3,1,u3]*I*Pi
          - G[0,v3]*G[1 - v3,1 - v3,1,u3] + G[1,v3]*G[1 - v3,1 - v3,1,
         u3] )

       + Den[ - 1 + u3]^3*Num[ - 3 + 15*v3 - 6*v3^2 + v3^3 + 9*u3 - 30*
      u3*v3 + 6*u3*v3^2 - 9*u3^2 + 15*u3^2*v3 + 3*u3^3]*Nc * (  - 1/6*
         G[1,0,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 3 + 6*u3 + 8*u3^2 - 12*u3^2*v3 + 2*
      u3^2*v3^2 - 22*u3^3 + 12*u3^3*v3 + 11*u3^4]*Nc*u3^(-2)*v3 * ( 1/2
         *G[0,v3]*G[1 - v3,1,u3]*I*Pi )

       + Den[ - 1 + u3]^3*Num[ - 2 - 8*v3 + 3*v3^3 + 6*u3 + 16*u3*v3 - 
      6*u3^2 - 8*u3^2*v3 + 2*u3^3]*Nc^(-1) * ( Zeta[3]*I*Pi )

       + Den[ - 1 + u3]^3*Num[ - 2 - 2*v3 - 6*v3^2 + v3^3 + 6*u3 + 4*u3
      *v3 + 6*u3*v3^2 - 6*u3^2 - 2*u3^2*v3 + 2*u3^3]*Nc * (  - G[1 - v3
         ,1,1 - v3,1 - v3,u3] - G[1,v3]*G[1 - v3,1,1 - v3,u3] - G[1,1,
         v3]*G[1 - v3,1,u3] )

       + Den[ - 1 + u3]^3*Num[ - 2 + v3 + 2*u3]*Num[ - 1 - 4*v3 + v3^2
       + 2*u3 + 4*u3*v3 - u3^2]*Nc * ( 1/3*G[0,1,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 2 + v3^2 + 4*u3 - 2*u3^2]*Nc^(-1)*v3
       * (  - 1/6*G[0,v3]*G[1 - v3,u3]*Pi^2 + G[0,0,v3]*G[1 - v3,1 - v3
         ,u3] - G[0,1,v3]*G[1 - v3,1 - v3,u3] + G[0,1,0,1,v3] + G[1,0,0
         ,v3]*G[1 - v3,u3] - G[1,0,1,v3]*G[1 - v3,u3] - G[1,1,0,1,v3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 - 6*v3^2 + v3^3 + 3*u3 - 2*u3*
      v3 + 6*u3*v3^2 - 3*u3^2 + u3^2*v3 + u3^3]*Nc * (  - 1/6*G[0,v3]*I
         *Pi^3 )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 + u3]*Num[ - 5 + v3 + 5*u3]*Nc*
      v3 * (  - G[1,1,0,1,v3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 + u3]*Num[1 - 5*v3 + v3^2 - 2*
      u3 + 5*u3*v3 + u3^2]*Nc * (  - G[0,0,1,1,v3] + 1/6*G[1,v3]*I*Pi^3
          )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 + u3]*Num[1 + v3 + v3^2 - 2*u3
       - u3*v3 + u3^2]*Nc^(-1) * ( 1/6*G[1,v3]*I*Pi^3 - G[1,1,0,v3]*I*
         Pi )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 + u3]*Num[2 - 5*v3 + v3^2 - 4*
      u3 + 5*u3*v3 + 2*u3^2]*Nc * ( G[0,1,1,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + v3 + u3]*Num[3 - 9*u3 + 4*u3^2 + 
      u3^2*v3 + 2*u3^3]*Nc*u3^(-2)*v3 * (  - G[1,0,1,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + 7*v3 - 6*v3^2 + v3^3 + 3*u3 - 14*
      u3*v3 + 6*u3*v3^2 - 3*u3^2 + 7*u3^2*v3 + u3^3]*Nc * (  - G[0,0,1,
         v3]*I*Pi + G[1,0,1,1,v3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + 9*v3 - 6*v3^2 + v3^3 + 3*u3 - 18*
      u3*v3 + 6*u3*v3^2 - 3*u3^2 + 9*u3^2*v3 + u3^3]*Nc * (  - G[1,0,1,
         0,v3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + 10*v3 - 6*v3^2 + v3^3 + 3*u3 - 20*
      u3*v3 + 6*u3*v3^2 - 3*u3^2 + 10*u3^2*v3 + u3^3]*Nc * ( G[1,0,1,v3
         ]*I*Pi )

       + Den[ - 1 + u3]^3*Num[ - 1 + 2*u3 - 4*u3^2 - 12*u3^2*v3 + 2*
      u3^2*v3^2 + 6*u3^3 + 12*u3^3*v3 - 3*u3^4]*Nc*u3^(-2)*v3 * (  - 1/
         2*G[0,0,v3]*G[1 - v3,1,u3] )

       + Den[ - 1 + u3]^3*Num[ - 1 + 2*u3 - 2*u3^2 - 6*u3^2*v3 + u3^2*
      v3^2 + 2*u3^3 + 6*u3^3*v3 - u3^4]*Nc*u3^(-2)*v3 * ( G[0,1,v3]*G[1
          - v3,1,u3] )

       + Den[ - 1 + u3]^3*Num[1 - 8*v3 + 3*v3^3 - 3*u3 + 16*u3*v3 + 3*
      u3^2 - 8*u3^2*v3 - u3^3]*Nc^(-1) * ( Zeta[3]*G[1,v3] )

       + Den[ - 1 + u3]^3*Num[1 - 2*v3 - 6*v3^2 + v3^3 - 3*u3 + 4*u3*v3
       + 6*u3*v3^2 + 3*u3^2 - 2*u3^2*v3 - u3^3]*Nc * ( G[1,1,0,0,v3] )

       + Den[ - 1 + u3]^3*Num[1 - v3 + v3^3 - 3*u3 + 2*u3*v3 + 3*u3^2
       - u3^2*v3 - u3^3]*Nc^(-1) * ( G[0,1,0,v3]*I*Pi )

       + Den[ - 1 + u3]^3*Num[1 + v3 - u3]*Num[ - 1 - v3 + v3^2 + 2*u3
       + u3*v3 - u3^2]*Nc^(-1) * ( G[1,1,0,0,v3] )

       + Den[ - 1 + u3]^3*Num[1 + v3 - u3]*Num[1 - v3 + v3^2 - 2*u3 + 
      u3*v3 + u3^2]*Nc^(-1) * (  - 1/6*G[0,v3]*I*Pi^3 )

       + Den[ - 1 + u3]^3*Num[1 + 2*v3 + 2*v3^3 - 3*u3 - 4*u3*v3 + 3*
      u3^2 + 2*u3^2*v3 - u3^3]*Nc^(-1) * ( 1/6*G[0,1,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[1 + 3*v3 + v3^3 - 3*u3 - 6*u3*v3 + 3*u3^2
       + 3*u3^2*v3 - u3^3]*Nc^(-1) * (  - G[1,0,1,0,v3] )

       + Den[ - 1 + u3]^3*Num[1 + 5*v3 - 6*v3^2 + v3^3 - 3*u3 - 10*u3*
      v3 + 6*u3*v3^2 + 3*u3^2 + 5*u3^2*v3 - u3^3]*Nc * (  - G[1,1,0,v3]
         *I*Pi )

       + Den[ - 1 + u3]^3*Num[1 + 6*v3 - 6*v3^2 + v3^3 - 3*u3 - 12*u3*
      v3 + 6*u3*v3^2 + 3*u3^2 + 6*u3^2*v3 - u3^3]*Nc * (  - 1/3*G[1,1,
         v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[1 + 7*v3 - 6*v3^2 + v3^3 - 3*u3 - 14*u3*
      v3 + 6*u3*v3^2 + 3*u3^2 + 7*u3^2*v3 - u3^3]*Nc * ( G[0,1,0,v3]*I*
         Pi )

       + Den[ - 1 + u3]^3*Num[1 + 12*v3 - 18*v3^2 + 3*v3^3 - 3*u3 - 24*
      u3*v3 + 18*u3*v3^2 + 3*u3^2 + 12*u3^2*v3 - u3^3]*Nc * ( Zeta[3]*
         G[1,v3] )

       + Den[ - 1 + u3]^3*Num[1 + v3^2 - 2*u3 + u3^2]*Nc^(-1)*v3 * ( 
          - 1/3*G[1 - v3,1 - v3,u3]*Pi^2 + G[1 - v3,1 - v3,1,1 - v3,u3]
          + G[1 - v3,1 - v3,1,u3]*I*Pi - G[0,v3]*G[1 - v3,1 - v3,1,u3]
          + G[0,1,v3]*G[1 - v3,u3]*I*Pi + G[1,v3]*G[1 - v3,1 - v3,1,u3]
          - 1/3*G[1,v3]*G[1 - v3,u3]*Pi^2 + G[1,0,1,v3]*I*Pi - 1/3*G[1,
         1,v3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[2 + 15*v3 - 18*v3^2 + 3*v3^3 - 6*u3 - 30*
      u3*v3 + 18*u3*v3^2 + 6*u3^2 + 15*u3^2*v3 - 2*u3^3]*Nc * ( Zeta[3]
         *I*Pi )

       + Den[ - 1 + u3]^3*Num[2 + v3^2 - 4*u3 + 2*u3^2]*Nc^(-1)*v3 * ( 
          - G[0,0,1,1,v3] )

       + Den[ - 1 + u3]^3*Num[3 + v3^2 - 6*u3 + 3*u3^2]*Nc^(-1)*v3 * ( 
          - G[0,0,1,v3]*I*Pi - G[0,1,0,v3]*G[1 - v3,u3] + G[0,1,1,v3]*
         G[1 - v3,u3] + G[1,0,1,1,v3] )

       + Den[ - 1 + u3]^3*Num[ - 12*v3 + 12*v3^2 + 48*u3*v3 - 36*u3*
      v3^2 - 5*u3^2 - 57*u3^2*v3 + 30*u3^2*v3^2 + u3^2*v3^3 + 15*u3^3
       + 18*u3^3*v3 - 6*u3^3*v3^2 - 15*u3^4 + 3*u3^4*v3 + 5*u3^5]*Nc*
      u3^(-2) * (  - 1/6*G[0,v3]*G[1 - v3,u3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 6*v3 + 6*v3^2 + 24*u3*v3 - 18*u3*v3^2
       - 2*u3^2 - 30*u3^2*v3 + 12*u3^2*v3^2 + u3^2*v3^3 + 6*u3^3 + 12*
      u3^3*v3 - 6*u3^4 + 2*u3^5]*Nc*u3^(-2) * ( 1/6*G[1 - v3,u3]*I*Pi^3
          )

       + Den[ - 1 + u3]^3*Num[ - 6*v3 + 12*u3*v3 - 2*u3^2 + 30*u3^2*v3
       - 18*u3^2*v3^2 + 3*u3^2*v3^3 + 6*u3^3 - 72*u3^3*v3 + 18*u3^3*
      v3^2 - 6*u3^4 + 36*u3^4*v3 + 2*u3^5]*Nc*u3^(-2) * ( 1/6*G[1 - v3,
         1,u3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       - 2*u3^2 - 8*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 + 6*u3^3 - 8*u3^3
      *v3 + 3*u3^3*v3^2 - 6*u3^4 + 7*u3^4*v3 + 2*u3^5]*Nc*u3^(-2) * ( 
         G[0,1,v3]*G[1 - v3,u3]*I*Pi )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       - u3^2 - 9*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 + 3*u3^3 - 6*u3^3*
      v3 + 3*u3^3*v3^2 - 3*u3^4 + 6*u3^4*v3 + u3^5]*Nc*u3^(-2) * (  - 
         G[0,1,0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + u3^2 - 21*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 18*u3^3
      *v3 + 3*u3^3*v3^2 + 3*u3^4 - 6*u3^4*v3 - u3^5]*Nc*u3^(-2) * ( G[0
         ,0,v3]*G[1 - v3,1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + u3^2 - 20*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 16*u3^3
      *v3 + 3*u3^3*v3^2 + 3*u3^4 - 5*u3^4*v3 - u3^5]*Nc*u3^(-2) * ( G[1
         ,0,0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + u3^2 - 13*u3^2*v3 + 3*u3^2*v3^2 + u3^2*v3^3 - 3*u3^3 + 2*u3^3*
      v3 + 3*u3^3*v3^2 + 3*u3^4 + 2*u3^4*v3 - u3^5]*Nc*u3^(-2) * (  - 
         G[0,v3]*G[1 - v3,1 - v3,u3]*I*Pi - G[1,0,v3]*G[1 - v3,u3]*I*Pi
          )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + u3^2 - 6*u3^2*v3 - 9*u3^2*v3^2 + 3*u3^2*v3^3 - 3*u3^3 - 12*
      u3^3*v3 + 15*u3^3*v3^2 + 3*u3^4 + 9*u3^4*v3 - u3^5]*Nc*u3^(-2)
       * ( Zeta[3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + 3*u3^2 - 6*u3^2*v3 - 3*u3^2*v3^2 + 2*u3^2*v3^3 - 9*u3^3 - 12*
      u3^3*v3 + 9*u3^3*v3^2 + 9*u3^4 + 9*u3^4*v3 - 3*u3^5]*Nc*u3^(-2)
       * (  - 1/6*G[1,v3]*G[1 - v3,u3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - 3*v3 + 3*v3^2 + 12*u3*v3 - 9*u3*v3^2
       + 3*u3^2 - 4*u3^2*v3 - 3*u3^2*v3^2 + 2*u3^2*v3^3 - 9*u3^3 - 16*
      u3^3*v3 + 9*u3^3*v3^2 + 9*u3^4 + 11*u3^4*v3 - 3*u3^5]*Nc*u3^(-2)
       * (  - 1/6*G[1 - v3,1 - v3,u3]*Pi^2 )

       + Den[ - 1 + u3]^3*Num[ - v3 + 2*u3*v3 - 4*u3^2 + 8*u3^2*v3 - 12
      *u3^2*v3^2 + 2*u3^2*v3^3 + 12*u3^3 - 18*u3^3*v3 + 12*u3^3*v3^2 - 
      12*u3^4 + 9*u3^4*v3 + 4*u3^5]*Nc*u3^(-2) * (  - 1/2*G[1 - v3,1,1
          - v3,u3]*I*Pi - 1/2*G[1,v3]*G[1 - v3,1,u3]*I*Pi )

       + Den[ - 1 + u3]^3*Num[v3 - 2*u3*v3 - 4*u3^2 - 4*u3^2*v3 - 12*
      u3^2*v3^2 + 2*u3^2*v3^3 + 12*u3^3 + 10*u3^3*v3 + 12*u3^3*v3^2 - 
      12*u3^4 - 5*u3^4*v3 + 4*u3^5]*Nc*u3^(-2) * ( 1/2*G[0,v3]*G[1 - v3
         ,1,1 - v3,u3] + 1/2*G[1,0,v3]*G[1 - v3,1,u3] )

       + Den[ - 1 + u3]^2*Num[ - 317 + 278*v3 + 317*u3]*Nc*v3 * (  - 1/
         9*G[1 - v3,u3] - 1/9*G[1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 97 + 139*v3 + 97*u3]*Nc*v3 * (  - 2/9*
         I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 36 + 36*v3 - 245*u3 + 165*u3*v3 + 281*
      u3^2]*Nc*u3^(-1)*v3 * ( 1/18*G[1 - v3,1 - v3,u3] + 1/18*G[1,v3]*
         G[1 - v3,u3] + 1/18*G[1,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 23 + 18*v3 + 23*u3]*Nf*v3 * (  - 2/9*
         G[0,0,v3] )

       + Den[ - 1 + u3]^2*Num[ - 19 + 10*v3 + 19*u3]*Nf*v3 * (  - 2/9*
         G[0,v3] )

       + Den[ - 1 + u3]^2*Num[ - 17 + 12*v3 + 17*u3]*v3 * (  - 2/9*G[1
          - v3,1 - v3,u3] + 2/9*G[0,v3]*G[1 - v3,u3] - 2/9*G[0,0,v3] + 
         2/9*G[0,1,v3] - 2/9*G[1,v3]*G[1 - v3,u3] + 2/9*G[1,0,v3] - 2/9
         *G[1,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 17 + 12*v3 + 17*u3]*Nf*v3 * (  - 2/9*
         G[1 - v3,1 - v3,u3] - 2/9*G[1,v3]*G[1 - v3,u3] - 2/9*G[1,1,v3]
          )

       + Den[ - 1 + u3]^2*Num[ - 17 + 20*v3 + 17*u3]*Nf*v3 * ( 1/9*I*Pi
          )

       + Den[ - 1 + u3]^2*Num[ - 11 + 8*v3 + 11*u3]*Nc^(-1)*v3 * (  - 1/
         4*I*Pi^3 )

       + Den[ - 1 + u3]^2*Num[ - 11 + 12*v3 + 11*u3]*Nc^(-1)*v3 * ( 1/2
         *G[0,v3]*G[1 - v3,u3]*I*Pi + 1/2*G[1,0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 8 + 3*v3 + 8*u3]*Nf*v3 * (  - 1/9*Pi^2
          )

       + Den[ - 1 + u3]^2*Num[ - 8 + 5*v3 + 8*u3]*Nc^(-1)*v3 * (  - G[1
         ,0,v3]*G[1 - v3,u3] - G[1,1,0,v3] )

       + Den[ - 1 + u3]^2*Num[ - 8 + 5*v3 + 8*u3]*v3 * ( 4/9*G[1 - v3,
         u3] - 4/9*G[0,v3] + 4/9*G[1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 8 + 5*v3 + 8*u3]*Nf*v3 * ( 4/9*G[1 - 
         v3,u3] + 4/9*G[1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 6 + 7*v3 + 6*u3]*Nc^(-1)*v3 * ( 1/6*G[
         1 - v3,u3]*Pi^2 + 1/6*G[1,v3]*Pi^2 )

       + Den[ - 1 + u3]^2*Num[ - 5 + 12*v3 + 5*u3]*Nc^(-1)*v3 * (  - 1/
         2*G[0,0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]^2*Num[ - 4 + 3*v3 + 4*u3]*Nf*v3 * ( 10/9*G[0,v3
         ]*G[1 - v3,u3] + 10/9*G[0,1,v3] + 10/9*G[1,0,v3] )

       + Den[ - 1 + u3]^2*Num[ - 3 + 2*v3 + 3*u3]*Nc^(-1)*v3 * ( 1/2*G[
         1 - v3,1,1 - v3,u3] + 1/2*G[1 - v3,1,u3]*I*Pi - 1/2*G[0,v3]*G[
         1 - v3,1,u3] + 1/2*G[0,0,1,v3] - 1/4*G[1,u3]*Pi^2 + 1/2*G[1,v3
         ]*G[1 - v3,1,u3] )

       + Den[ - 1 + u3]^2*Num[ - 3 + 3*v3 + 18*u3 - 18*u3*v3 - 35*u3^2
       + 33*u3^2*v3 + 20*u3^3]*Nc*u3^(-2)*v3 * (  - 1/6*G[0,v3]*G[1 - 
         v3,0,u3] )

       + Den[ - 1 + u3]^2*Num[ - 3 + 11*v3 + 3*u3]*Nc^(-1)*v3 * (  - 1/
         2*G[1 - v3,1 - v3,u3] + 1/2*G[0,v3]*G[1 - v3,u3] - 1/2*G[1,v3]
         *G[1 - v3,u3] - 1/2*G[1,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 3 + 62*u3 + 6*u3*v3 - 59*u3^2]*Nc*
      u3^(-1)*v3 * (  - 1/6*G[0,1,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 2 + 11*v3 + 2*u3]*Nc^(-1)*v3 * ( 1/2*
         G[0,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 2 - 10*u3 + u3*v3 + 12*u3^2]*Nc^(-1)*
      u3^(-1)*v3 * (  - 1/2*G[0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 2 - 5*u3 + 10*u3*v3 + 7*u3^2]*Nc^(-1)*
      u3^(-1)*v3 * ( 1/2*G[0,0,0,v3] )

       + Den[ - 1 + u3]^2*Num[ - 1 + v3 + u3]*Nc^(-1)*v3 * (  - G[1 - 
         v3,1 - v3,u3]*I*Pi + 6*G[1 - v3, - v3,u3]*I*Pi + 6*G[1 - v3,
          - v3,0,u3] + 2*G[1 - v3,u3] + 1/2*G[1 - v3,u3]*I*Pi + 6*G[0,
          - v3,u3]*I*Pi + 6*G[0, - v3,0,u3] - 2*G[0,u3]*Pi^2 + 6*G[0,u3
         ]*G[1,0,v3] - 6*G[0,v3]*G[1 - v3, - v3,u3] + 6*G[0,v3]*G[1 - 
         v3,0,u3] - 6*G[0,v3]*G[0, - v3,u3] + G[1,1 - v3,u3]*I*Pi + G[1
         ,u3]*G[1,v3]*I*Pi + 2*G[1,v3] + 1/2*G[1,v3]*I*Pi - G[1,v3]*G[1
          - v3,u3]*I*Pi - G[1,1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 1 + v3 + u3]*v3 * ( 20/9*I*Pi - 4/3*G[
         1 - v3,u3]*I*Pi + 4/3*G[0,v3]*I*Pi - 4/3*G[1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 1 + v3 + u3]*Nf*v3 * (  - G[1 - v3,u3]
         *I*Pi - 1/3*G[1 - v3,0,u3] - 1/3*G[0,1 - v3,u3] - 1/3*G[0,u3]*
         I*Pi + 1/3*G[0,u3]*G[0,v3] - 1/3*G[0,u3]*G[1,v3] + 5/3*G[0,v3]
         *I*Pi - G[1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 1 - 4*u3 + 5*u3*v3 + 5*u3^2]*Nc^(-1)*
      u3^(-1)*v3 * (  - G[0,0,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[ - 1 - 4*u3 + 6*u3*v3 + 5*u3^2]*Nc^(-1)*
      u3^(-1)*v3 * (  - G[0,0,v3]*G[0,u3] )

       + Den[ - 1 + u3]^2*Num[ - 1 + 3*u3]*Num[ - 1 + v3 + u3]*Nc*
      u3^(-1)*v3 * ( 2*G[1 - v3,0,u3]*I*Pi + 2*G[0,1 - v3,u3]*I*Pi + 2*
         G[0,u3]*G[1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[1 + 2*v3 - u3]*Nc^(-1)*v3 * (  - 1/2*G[0,
         v3]*G[1,1 - v3,u3] - 1/2*G[0,v3]*G[1,u3]*I*Pi + 1/2*G[1,1 - v3
         ,1 - v3,u3] + 1/2*G[1,v3]*G[1,1 - v3,u3] - 1/2*G[1,0,v3]*G[1,
         u3] + 1/2*G[1,1,v3]*G[1,u3] )

       + Den[ - 1 + u3]^2*Num[1 - 11*u3 + 14*u3*v3 + 10*u3^2]*Nc*
      u3^(-1)*v3 * (  - 1/2*G[1,1 - v3,1 - v3,u3] - 1/2*G[1,v3]*G[1,1
          - v3,u3] - 1/2*G[1,1,v3]*G[1,u3] )

       + Den[ - 1 + u3]^2*Num[2 + v3 - 2*u3]*Nc^(-1)*v3 * ( 2*I*Pi - G[
         1 - v3,1 - v3,1 - v3,u3] + G[0,v3]*G[1 - v3,1 - v3,u3] + G[0,0
         ,v3]*G[1,u3] - G[0,1,v3]*G[1,u3] - G[1,v3]*G[1 - v3,1 - v3,u3]
          - G[1,1,v3]*G[1 - v3,u3] - G[1,1,1,v3] )

       + Den[ - 1 + u3]^2*Num[6 - 9*v3 - 10*u3 + 13*u3*v3 - 2*u3^2 + 6*
      u3^2*v3 + 6*u3^3]*Nc*u3^(-1)*v3 * ( 1/3*G[1 - v3,0,u3] + 1/3*G[0,
         1 - v3,u3] + 1/3*G[0,u3]*I*Pi + 1/3*G[0,u3]*G[1,v3] )

       + Den[ - 1 + u3]^2*Num[6 - 6*v3 - 29*u3 + 18*u3*v3 + 23*u3^2]*Nc
      *u3^(-1)*v3 * ( 1/3*G[1 - v3,1 - v3,u3]*I*Pi + 1/3*G[1,v3]*G[1 - 
         v3,u3]*I*Pi + 1/3*G[1,1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[6 - 6*v3 - 19*u3 + 18*u3*v3 + 13*u3^2]*Nc
      *u3^(-1)*v3 * ( 1/3*G[1 - v3,1 - v3,0,u3] + 1/3*G[1 - v3,0,1 - v3
         ,u3] + 1/3*G[0,1 - v3,1 - v3,u3] + 1/3*G[0,1 - v3,u3]*G[1,v3]
          + 1/3*G[0,u3]*G[1,1,v3] + 1/3*G[1,v3]*G[1 - v3,0,u3] )

       + Den[ - 1 + u3]^2*Num[6 - 6*v3 - 17*u3 + 12*u3*v3 + 7*u3^2 + 8*
      u3^2*v3 + 4*u3^3]*Nc*u3^(-2)*v3 * ( 1/2*G[0,v3]*G[1,1 - v3,u3] + 
         1/2*G[1,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]^2*Num[12 - 12*v3 - 18*u3 + 12*u3*v3 + 35*u3^2
       + 42*u3^2*v3 - 29*u3^3]*Nc*u3^(-2)*v3 * (  - 1/6*G[1,0,v3]*G[1
          - v3,u3] )

       + Den[ - 1 + u3]^2*Num[29 + 48*v3 - 29*u3]*Nc*v3 * (  - 1/6*G[0,
         v3]*G[1 - v3,1 - v3,u3] )

       + Den[ - 1 + u3]^2*Num[ - 36*v3 - 338*u3 + 213*u3*v3 + 338*u3^2]
      *Nc*u3^(-1)*v3 * (  - 1/18*G[0,1,v3] )

       + Den[ - 1 + u3]^2*Num[ - 2*v3 + 13*u3 - 7*u3*v3 - 17*u3^2 + 4*
      u3^2*v3 + 4*u3^3]*Nc*u3^(-1)*v3 * ( 1/2*G[1 - v3,u3]*I*Pi + 1/2*
         G[1,v3]*I*Pi )

       + Den[ - 1 + u3]^2*Num[2*v3 - 8*u3 + 8*u3*v3 + 17*u3^2 + 2*u3^2*
      v3 - 13*u3^3 + 4*u3^3*v3 + 4*u3^4]*Nc*u3^(-2)*v3 * ( 1/2*G[0,v3]*
         G[1,u3] - 1/2*G[1,1 - v3,u3] - 1/2*G[1,u3]*I*Pi - 1/2*G[1,u3]*
         G[1,v3] )

       + Den[ - 1 + u3]^2*Num[18*v3 - 72*u3 + 36*u3*v3 - 185*u3^2 + 231
      *u3^2*v3 + 221*u3^3 + 36*u3^3*v3 + 36*u3^4]*Nc*u3^(-2)*v3 * (  - 
         1/18*G[0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]*Num[ - 5 + 6*v3 + 11*u3]*Nc^(-1)*u3^(-1)*v3
       * (  - G[ - v3,u3]*I*Pi - G[ - v3,0,u3] + G[0,v3]*G[ - v3,u3] )

       + Den[ - 1 + u3]*Num[ - 4 + v3 + 4*u3]*Nc * ( 1/6*G[0,1 - v3,u3]
         *Pi^2 )

       + Den[ - 1 + u3]*Num[ - 2 + u3^2]*Nc*u3^(-2)*v3 * (  - G[0,v3]*
         G[1,1,u3]*I*Pi )

       + Den[ - 1 + u3]*Num[ - 1 + v3 + u3]*Nc * (  - 2*Zeta[3]*G[0,u3]
          - G[1 - v3,1 - v3,0,0,u3] - G[1 - v3,0,1 - v3,0,u3] - G[1 - 
         v3,0,0,1 - v3,u3] - G[1 - v3,0,0,u3]*I*Pi - G[0,1 - v3,1 - v3,
         0,u3] + G[0,1 - v3, - v3,u3]*I*Pi + G[0,1 - v3, - v3,0,u3] - 
         G[0,1 - v3,0,1 - v3,u3] - G[0,1 - v3,0,u3]*I*Pi - G[0,1 - v3,0
         ,u3]*G[1,v3] - G[0, - v3,0,0,u3] - G[0,v3]*G[0,1 - v3, - v3,u3
         ] + G[0,v3]*G[0,1 - v3,0,u3] + G[0,v3]*G[0, - v3,0,u3] - G[0,0
         ,1 - v3,1 - v3,u3] - G[0,0,1 - v3,u3]*I*Pi + G[0,0,1 - v3,u3]*
         G[0,v3] - G[0,0,1 - v3,u3]*G[1,v3] + 1/6*G[0,0,u3]*Pi^2 - G[0,
         0,u3]*G[1,v3]*I*Pi - G[0,0,u3]*G[1,1,v3] - G[0,0,v3]*G[0, - v3
         ,u3] - G[1,v3]*G[1 - v3,0,0,u3] )

       + Den[ - 1 + u3]*Num[ - 1 + v3 + u3]*Num[ - 3*v3 + 3*u3*v3 - 
      u3^2]*Nc*u3^(-2) * (  - G[1 - v3,0, - v3,u3]*I*Pi - G[1 - v3,0,
          - v3,0,u3] + G[0,v3]*G[1 - v3,0, - v3,u3] )

       + Den[ - 1 + u3]*Num[ - 1 + 2*v3 + u3]*Nc^(-1) * ( G[1,0,0,0,v3]
          )

       + Den[ - 1 + u3]*Num[ - 1 + 2*v3 + u3]*Nc * (  - G[1 - v3,1 - v3
         ,0,u3]*I*Pi - G[1 - v3,0,1 - v3,u3]*I*Pi - G[0,1 - v3,1 - v3,
         u3]*I*Pi - G[0,1 - v3,u3]*G[1,v3]*I*Pi + G[0, - v3, - v3,u3]*I
         *Pi + G[0, - v3, - v3,0,u3] + G[0,u3]*G[1,0,v3]*I*Pi - G[0,u3]
         *G[1,1,v3]*I*Pi + G[0,v3]*G[0,1 - v3,1 - v3,u3] + G[0,v3]*G[0,
         1 - v3,u3]*I*Pi - G[0,v3]*G[0, - v3, - v3,u3] - G[0,v3]*G[1,0,
         0,u3] - G[0,0,v3]*G[0,1 - v3,u3] + G[0,0,1,1 - v3,u3] + G[0,0,
         1,u3]*I*Pi - G[0,0,1,u3]*G[0,v3] + G[0,0,1,u3]*G[1,v3] + G[0,1
         ,1,v3]*I*Pi + G[0,1,1,v3]*G[0,u3] + G[1,1 - v3,0,0,u3] - G[1,
         v3]*G[1 - v3,0,u3]*I*Pi + G[1,0,1 - v3,0,u3] + G[1,0,0,1 - v3,
         u3] + G[1,0,0,u3]*I*Pi + G[1,0,0,u3]*G[1,v3] + G[1,0,0,0,v3] )

       + Den[ - 1 + u3]*Num[ - 1 + 3*v3 + u3]*Nc * ( G[0,1 - v3,u3]*G[1
         ,0,v3] - G[0,u3]*G[1,0,0,v3] - G[0,1,0,v3]*G[0,u3] )

       + Den[ - 1 + u3]*Num[ - 1 + 5*v3 + u3]*Nc * ( G[0,v3]*G[1 - v3,1
          - v3,0,u3] )

       + Den[ - 1 + u3]*Num[ - 1 + 6*v3 + u3]*Nc * ( G[0,u3]*G[1,1,0,v3
         ] + G[1,0,v3]*G[1 - v3,0,u3] )

       + Den[ - 1 + u3]*Num[1 - v3 - 2*u3 + u3*v3]*Nc*u3^(-2)*v3 * ( 
          - 3*G[0,1,v3]*G[1 - v3,0,u3] )

       + Den[ - 1 + u3]*Num[1 + v3 - u3]*Nc * ( G[0,1,1,0,v3] )

       + Den[ - 1 + u3]*Num[1 + 3*v3 - u3]*Nc^(-1) * (  - G[0,1,1,0,v3]
          )

       + Den[ - 1 + u3]*Num[1 + 3*v3 - u3]*Nc * ( G[1,1,0,v3]*G[1 - v3,
         u3] )

       + Den[ - 1 + u3]*Num[1 + 4*v3 - u3]*Nc * (  - 1/6*G[0,u3]*I*Pi^3
          )

       + Den[ - 1 + u3]*Num[1 + 6*v3 - u3]*Nc * ( 1/6*G[0,u3]*G[0,v3]*
         Pi^2 + G[1,0,v3]*G[1 - v3,1 - v3,u3] )

       + Den[ - 1 + u3]*Num[1 + 5*u3]*Nc^(-1)*u3^(-1)*v3 * (  - G[0,u3]
         *G[0,v3] )

       + Den[ - 1 + u3]*Num[1 + u3^2]*Nc*u3^(-2)*v3 * ( 1/2*G[1 - v3,
          - v3,1 - v3,u3]*I*Pi + 1/2*G[1 - v3, - v3,1 - v3,0,u3] + 1/2*
         G[1 - v3, - v3,0,1 - v3,u3] - 1/2*G[0,v3]*G[1 - v3, - v3,1 - 
         v3,u3] - 1/2*G[0,1,v3]*G[1 - v3, - v3,u3] + 1/2*G[1,v3]*G[1 - 
         v3, - v3,u3]*I*Pi + 1/2*G[1,v3]*G[1 - v3, - v3,0,u3] - 1/2*G[1
         ,0,v3]*G[1 - v3, - v3,u3] )

       + Den[ - 1 + u3]*Num[1 + 3*u3^2]*Nc*u3^(-2)*v3 * ( 1/2*G[1 - v3,
          - v3, - v3,u3]*I*Pi + 1/2*G[1 - v3, - v3, - v3,0,u3] - 1/2*G[
         0,v3]*G[1 - v3, - v3, - v3,u3] )

       + Den[ - 1 + u3]*Num[1 + 7*u3^2]*Nc*u3^(-2)*v3 * (  - G[0,1,v3]*
         G[1,1 - v3,u3] - G[1,0,1,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[1 + 13*u3^2]*Nc*u3^(-2)*v3 * (  - 1/2*G[0,0
         ,v3]*G[1,1,u3] )

       + Den[ - 1 + u3]*Num[2 + 5*v3 - 2*u3]*Nc * (  - 1/6*G[0, - v3,u3
         ]*Pi^2 + G[0,v3]*G[1,1,1 - v3,u3] + G[1,0,v3]*G[1,1,u3] )

       + Den[ - 1 + u3]*Num[3 - 4*v3 - 8*u3 + 4*u3*v3 - 9*u3^2]*Nc*
      u3^(-2)*v3 * (  - 1/2*G[0,1,v3]*G[1,1,u3] )

       + Den[ - 1 + u3]*Num[3 - 2*v3 - 4*u3 + 2*u3*v3 - 2*u3^2]*Nc*
      u3^(-2)*v3 * (  - G[1,1 - v3,1 - v3,u3]*I*Pi - G[1,v3]*G[1,1 - v3
         ,u3]*I*Pi - G[1,1,v3]*G[1,u3]*I*Pi )

       + Den[ - 1 + u3]*Num[4 + v3 - 4*u3]*Nc * (  - 1/6*G[0,u3]*G[1,v3
         ]*Pi^2 )

       + Den[ - 1 + u3]*Num[5 - 4*v3 - 8*u3 + 4*u3*v3 - 17*u3^2]*Nc*
      u3^(-2)*v3 * ( 1/2*G[0,v3]*G[1,1 - v3,1 - v3,u3] )

       + Den[ - 1 + u3]*Num[7 - 4*v3 - 8*u3 + 4*u3*v3 - 3*u3^2]*Nc*
      u3^(-2)*v3 * (  - 1/2*G[0,v3]*G[1,1 - v3,1,u3] + 1/2*G[1,1 - v3,1
         ,1 - v3,u3] + 1/2*G[1,1 - v3,1,u3]*I*Pi + 1/2*G[1,v3]*G[1,1 - 
         v3,1,u3] )

       + Den[ - 1 + u3]*Num[7 + 3*u3^2]*Nc*u3^(-2)*v3 * (  - 1/12*G[1
          - v3, - v3,u3]*Pi^2 )

       + Den[ - 1 + u3]*Num[ - 3*v3 - 4*u3^2 + 5*u3^2*v3 + 4*u3^3]*Nc*
      u3^(-2) * ( 1/2*G[1,1,1 - v3,u3]*I*Pi + 1/2*G[1,1,u3]*G[1,v3]*I*
         Pi )

       + Den[ - 1 + u3]*Num[ - v3 - 2*u3 + u3*v3 - 3*u3^2]*Nc^(-1)*
      u3^(-2)*v3 * ( 1/6*G[0,v3]*G[1,u3]*Pi^2 )

       + Den[ - 1 + u3]*Num[ - v3 - 2*u3 + u3*v3 + u3^2]*Nc^(-1)*
      u3^(-2)*v3 * (  - Zeta[3]*G[1,u3] - G[0,v3]*G[1,1 - v3,u3]*I*Pi
          - G[0,1,0,v3]*G[1,u3] - G[1,0,v3]*G[1,u3]*I*Pi )

       + Den[ - 1 + u3]*Num[ - v3 - 2*u3 + u3*v3 + 5*u3^2]*Nc^(-1)*
      u3^(-2)*v3 * (  - G[0,0,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[ - v3 - 4*u3^2 + 11*u3^2*v3 + 4*u3^3]*Nc*
      u3^(-2) * (  - 1/2*G[0,1,1,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[2*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 - 2*
      u3^2 - 3*u3^2*v3 + 2*u3^3]*Nc*u3^(-2) * ( G[1,1,1 - v3,1 - v3,u3]
          + G[1,1,1 - v3,u3]*G[1,v3] + G[1,1,u3]*G[1,1,v3] )

       + Den[ - 1 + u3]*Num[2*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2
       - 8*u3^2*v3 - u3^3]*Nc*u3^(-2) * (  - G[0,0,v3]*G[1,1 - v3,u3]
          - G[1,0,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[2*v3 - v3^2 - 2*u3*v3 + u3*v3^2 + u3^2 - 2*
      u3^2*v3 - u3^3]*Nc*u3^(-2) * ( 2*G[0,1,v3]*G[1,u3]*I*Pi )

       + Den[ - 1 + u3]*Num[3*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 2*
      u3^2 - u3^2*v3 - 2*u3^3]*Nc*u3^(-2) * ( 1/2*G[0,v3]*G[1,1 - v3,u3
         ]*I*Pi + 1/2*G[1,0,v3]*G[1,u3]*I*Pi )

       + Den[ - 1 + u3]*Num[3*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 4*
      u3^2 + u3^2*v3 - 4*u3^3]*Nc*u3^(-2) * (  - 1/2*G[0,v3]*G[1,1,1,u3
         ] + 1/2*G[1,1,1,1 - v3,u3] + 1/2*G[1,1,1,u3]*I*Pi + 1/2*G[1,1,
         1,u3]*G[1,v3] )

       + Den[ - 1 + u3]*Num[3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 - u3^2
       + 6*u3^2*v3 + u3^3]*Nc*u3^(-2) * ( G[1 - v3,1 - v3, - v3,u3]*I*
         Pi + G[1 - v3,1 - v3, - v3,0,u3] - G[0,v3]*G[1 - v3,1 - v3, - 
         v3,u3] )

       + Den[ - 1 + u3]*Num[3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + u3^2
       + u3^2*v3 - u3^3]*Nc*u3^(-2) * (  - G[0,v3]*G[1 - v3,0,u3]*I*Pi
          - G[0,0,0,v3]*G[1 - v3,u3] )

       + Den[ - 1 + u3]*Num[3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + u3^2
       - u3^3]*Nc*u3^(-2) * ( G[0,0,v3]*G[1 - v3,0,u3] )

       + Den[ - 1 + u3]*Num[3*v3 - 3*v3^2 - 6*u3*v3 + 3*u3*v3^2 + 4*
      u3^2 + 4*u3^2*v3 - 4*u3^3]*Nc*u3^(-2) * (  - 1/6*G[1 - v3,0,u3]*
         Pi^2 )

       + Den[ - 1 + u3]*Num[3*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2
       - 2*u3^2*v3 - u3^3]*Nc*u3^(-2) * ( G[0,0,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[3*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2
       - u3^2*v3 - u3^3]*Nc*u3^(-2) * ( G[0,v3]*G[1,1 - v3,0,u3] + G[0,
         v3]*G[1,0,u3]*I*Pi - G[0,0,v3]*G[1,u3]*I*Pi - G[0,0,v3]*G[1,0,
         u3] - G[1,1 - v3,0,u3]*I*Pi - G[1,0,1 - v3,u3]*I*Pi - G[1,0,u3
         ]*G[1,v3]*I*Pi + G[1,0,u3]*G[1,0,v3] )

       + Den[ - 1 + u3]*Num[4*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2
       - 3*u3^2*v3 - u3^3]*Nc*u3^(-2) * (  - G[0,1,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[5*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 + 2*
      u3^2 - u3^2*v3 - 2*u3^3]*Nc*u3^(-2) * (  - 1/2*G[0,v3]*G[1,1 - v3
         , - v3,u3] - 1/2*G[0,v3]*G[1,0, - v3,u3] + 1/2*G[1,1 - v3, - 
         v3,u3]*I*Pi + 1/2*G[1,1 - v3, - v3,0,u3] + 1/2*G[1,0, - v3,u3]
         *I*Pi + 1/2*G[1,0, - v3,0,u3] )

       + Den[ - 1 + u3]*Num[6*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + u3^2
       + u3^2*v3 - u3^3]*Nc*u3^(-2) * (  - Zeta[3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[7*v3 - 4*v3^2 - 8*u3*v3 + 4*u3*v3^2 - 2*
      u3^2 - 15*u3^2*v3 + 2*u3^3]*Nc*u3^(-2) * ( 1/2*G[1,0,v3]*G[1,1 - 
         v3,u3] + 1/2*G[1,1,0,v3]*G[1,u3] )

       + Den[ - 1 + u3]*Num[9*v3 - 6*v3^2 - 12*u3*v3 + 6*u3*v3^2 + 4*
      u3^2 - 5*u3^2*v3 - 4*u3^3]*Nc*u3^(-2) * ( 1/6*G[1,0,u3]*Pi^2 )

       + Den[ - 1 + u3]*Num[12*v3 - 2*v3^2 - 4*u3*v3 + 2*u3*v3^2 + 2*
      u3^2 - 25*u3^2*v3 - 2*u3^3]*Nc*u3^(-2) * ( 1/6*G[1,1,u3]*Pi^2 )

       + Den[ - 1 + u3]*Num[15*v3 - 8*v3^2 - 16*u3*v3 + 8*u3*v3^2 + 5*
      u3^2 - 12*u3^2*v3 - 5*u3^3]*Nc*u3^(-2) * (  - 1/6*G[0,v3]*G[1,u3]
         *Pi^2 )

       + Den[ - 1 + u3]*Num[17*v3 - 8*v3^2 - 16*u3*v3 + 8*u3*v3^2 + 4*
      u3^2 - 5*u3^2*v3 - 4*u3^3]*Nc*u3^(-2) * ( 1/12*G[1,u3]*I*Pi^3 )

       + Den[ - 1 + u3]*Num[19*v3 - 16*v3^2 - 32*u3*v3 + 16*u3*v3^2 + 6
      *u3^2 + 21*u3^2*v3 - 6*u3^3]*Nc*u3^(-2) * ( 1/12*G[1,1 - v3,u3]*
         Pi^2 + 1/12*G[1,u3]*G[1,v3]*Pi^2 )

       + Num[ - 5 + 4*v3 + 3*u3]*Nc*u3^(-2)*v3 * ( 1/2*G[0,v3]*G[1,1,0,
         u3] - 1/2*G[1,1,1 - v3,0,u3] - 1/2*G[1,1,0,1 - v3,u3] - 1/2*G[
         1,1,0,u3]*I*Pi - 1/2*G[1,1,0,u3]*G[1,v3] )

       + Num[ - 3 + 2*v3 + u3]*Nc*u3^(-2)*v3 * ( G[0,1,v3]*G[1,0,u3] - 
         G[1,1 - v3,1 - v3,0,u3] - G[1,1 - v3,0,1 - v3,u3] - G[1,v3]*G[
         1,1 - v3,0,u3] - G[1,0,1 - v3,1 - v3,u3] - G[1,0,1 - v3,u3]*G[
         1,v3] - G[1,0,u3]*G[1,1,v3] )

       + Num[ - 2 + v3]*Nc*u3^(-2)*v3 * ( 2*G[0,v3]*G[1,0,1 - v3,u3] )

       + Num[ - 1 + v3 + u3]*Nc*u3^(-2)*v3 * ( 3*G[1 - v3,0,1,1 - v3,u3
         ] + 3*G[1 - v3,0,1,u3]*I*Pi - 3*G[0,v3]*G[1 - v3,0,1,u3] + 3*
         G[1,v3]*G[1 - v3,0,1,u3] )

       + Num[1 + u3]*Nc*u3^(-2)*v3 * (  - 1/2*G[1 - v3, - v3,0,u3]*I*Pi
          - 1/2*G[1 - v3,1,1 - v3,0,u3] - 1/2*G[1 - v3,1,0,1 - v3,u3]
          - 1/2*G[1 - v3,1,0,u3]*I*Pi + 1/2*G[0,v3]*G[1 - v3, - v3,u3]*
         I*Pi + 1/2*G[0,v3]*G[1 - v3,1,0,u3] + G[0,v3]*G[1,0,1,u3] - 1/
         2*G[1,v3]*G[1 - v3,1,0,u3] - G[1,0,1,1 - v3,u3] - G[1,0,1,u3]*
         I*Pi - G[1,0,1,u3]*G[1,v3] )

       + Num[ - 3*v3 + 3*v3^2 + 3*u3*v3 - u3^2]*Nc*u3^(-2) * ( G[0,0,v3
         ]*G[1 - v3,u3]*I*Pi )

       + Num[v3 + u3]^2*Nc^(-1)*u3^(-2) * (  - G[ - v3,1 - v3, - v3,u3]
         *I*Pi - G[ - v3,1 - v3, - v3,0,u3] - 1/6*G[ - v3,1 - v3,u3]*
         Pi^2 + G[ - v3, - v3, - v3,u3]*I*Pi + G[ - v3, - v3, - v3,0,u3
         ] + G[0,v3]*G[ - v3,1 - v3, - v3,u3] - G[0,v3]*G[ - v3,1 - v3,
         u3]*I*Pi - G[0,v3]*G[ - v3,1 - v3,0,u3] - G[0,v3]*G[ - v3, - 
         v3, - v3,u3] + G[0,0,v3]*G[ - v3,1 - v3,u3] + G[0,1,0,v3]*G[
          - v3,u3] - 1/6*G[1,v3]*G[ - v3,u3]*Pi^2 + G[1,0,v3]*G[ - v3,1
          - v3,u3] - G[1,0,v3]*G[ - v3,u3]*I*Pi - G[1,0,v3]*G[ - v3,0,
         u3] + G[1,0,0,v3]*G[ - v3,u3] + G[1,1,0,v3]*G[ - v3,u3] )

       + Num[v3 + u3]^2*Nc*u3^(-2) * ( G[ - v3,1 - v3,1 - v3,u3]*I*Pi
          + G[ - v3,1 - v3,1 - v3,0,u3] - G[ - v3,1 - v3, - v3,u3]*I*Pi
          - G[ - v3,1 - v3, - v3,0,u3] - 2/3*G[ - v3,1 - v3,u3]*Pi^2 + 
         G[ - v3,1 - v3,0,1 - v3,u3] + G[ - v3,1 - v3,0,u3]*I*Pi - G[
          - v3,1 - v3,1,1 - v3,u3] - G[ - v3,1 - v3,1,u3]*I*Pi - G[ - 
         v3, - v3, - v3,u3]*I*Pi - G[ - v3, - v3, - v3,0,u3] + G[ - v3,
         0,1 - v3,1 - v3,u3] + G[ - v3,0,1 - v3,u3]*I*Pi - G[ - v3,0,1,
         1 - v3,u3] - G[ - v3,0,1,u3]*I*Pi - G[0,v3]*G[ - v3,1 - v3,1
          - v3,u3] + G[0,v3]*G[ - v3,1 - v3, - v3,u3] - G[0,v3]*G[ - v3
         ,1 - v3,u3]*I*Pi - G[0,v3]*G[ - v3,1 - v3,0,u3] + G[0,v3]*G[
          - v3,1 - v3,1,u3] + G[0,v3]*G[ - v3, - v3, - v3,u3] - G[0,v3]
         *G[ - v3,0,1 - v3,u3] + G[0,v3]*G[ - v3,0,1,u3] + G[0,0,v3]*G[
          - v3,1 - v3,u3] - G[0,1,v3]*G[ - v3,u3]*I*Pi + G[0,1,0,v3]*G[
          - v3,u3] - G[0,1,1,v3]*G[ - v3,u3] + G[1,v3]*G[ - v3,1 - v3,
         u3]*I*Pi + G[1,v3]*G[ - v3,1 - v3,0,u3] - G[1,v3]*G[ - v3,1 - 
         v3,1,u3] - 2/3*G[1,v3]*G[ - v3,u3]*Pi^2 + G[1,v3]*G[ - v3,0,1
          - v3,u3] + G[1,v3]*G[ - v3,0,u3]*I*Pi - G[1,v3]*G[ - v3,0,1,
         u3] - G[1,0,v3]*G[ - v3,1 - v3,u3] - G[1,0,v3]*G[ - v3,u3]*I*
         Pi - G[1,0,v3]*G[ - v3,0,u3] + G[1,0,0,v3]*G[ - v3,u3] + G[1,1
         ,v3]*G[ - v3,u3]*I*Pi + G[1,1,v3]*G[ - v3,0,u3] - G[1,1,0,v3]*
         G[ - v3,u3] )

       + Num[v3 + 2*u3]*Nc^(-1)*u3^(-2)*v3 * (  - G[ - v3,0, - v3,u3]*I
         *Pi - G[ - v3,0, - v3,0,u3] + G[0,v3]*G[ - v3,0, - v3,u3] + G[
         0,v3]*G[1,1 - v3, - v3,u3] - G[0,v3]*G[1,1 - v3,0,u3] + G[0,v3
         ]*G[1,0, - v3,u3] + G[0,0,v3]*G[1,1 - v3,u3] + G[0,0,v3]*G[1,
         u3]*I*Pi + G[0,0,v3]*G[1,0,u3] - G[1,1 - v3, - v3,u3]*I*Pi - 
         G[1,1 - v3, - v3,0,u3] - 1/6*G[1,1 - v3,u3]*Pi^2 + 1/3*G[1,u3]
         *I*Pi^3 - 1/6*G[1,u3]*G[1,v3]*Pi^2 - G[1,0, - v3,u3]*I*Pi - G[
         1,0, - v3,0,u3] + 1/3*G[1,0,u3]*Pi^2 - G[1,0,u3]*G[1,0,v3] + 
         G[1,0,v3]*G[1,1 - v3,u3] + G[1,0,0,v3]*G[1,u3] + G[1,1,0,v3]*
         G[1,u3] )

       + Num[v3 + 2*u3]*Nc*u3^(-2)*v3 * ( G[ - v3,0, - v3,u3]*I*Pi + G[
          - v3,0, - v3,0,u3] - G[0,v3]*G[ - v3,0, - v3,u3] )

       + Num[3*v3 + 3*u3*v3 - 4*u3^2]*Nc*u3^(-2) * (  - 1/2*G[1 - v3,1,
         1,1 - v3,u3] - 1/2*G[1 - v3,1,1,u3]*I*Pi + 1/2*G[0,v3]*G[1 - 
         v3,1,1,u3] - 1/2*G[1,v3]*G[1 - v3,1,1,u3] )

       + Num[v3^2 + 2*u3*v3 - 2*u3^2]*Nc^(-1)*u3^(-2) * ( Zeta[3]*G[ - 
         v3,u3] - 1/6*G[ - v3, - v3,u3]*Pi^2 )

       + Num[v3^2 + 2*u3*v3 - 2*u3^2]*Nc*u3^(-2) * (  - Zeta[3]*G[ - v3
         ,u3] + 1/6*G[ - v3, - v3,u3]*Pi^2 )

       + Num[2*v3^2 + 4*u3*v3 + u3^2]*Nc^(-1)*u3^(-2) * ( 1/6*G[ - v3,
         u3]*I*Pi^3 + 1/6*G[ - v3,0,u3]*Pi^2 - 1/6*G[0,v3]*G[ - v3,u3]*
         Pi^2 )

       + Num[2*v3^2 + 4*u3*v3 + u3^2]*Nc*u3^(-2) * (  - 1/6*G[ - v3,u3]
         *I*Pi^3 - 1/6*G[ - v3,0,u3]*Pi^2 + 1/6*G[0,v3]*G[ - v3,u3]*
         Pi^2 )) ; 



==> anc/Omega_region4a.out <==

[Omegampp_1l_Nf+1_r4a] =  + Log(mb2*mh2^-1)*Den( - 1 + u4)*v4 * (  - 2*G(1 - 
         v4,u4) + 2*G(0,v4) - 2*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*i_*v4 * (  - 2*Pi )

       + Den( - 1 + u4)*v4 * ( 4 + Pi^2 + 2*G(1 - v4,1 - v4,u4) - 2*G(0,v4)*G(
         1 - v4,u4) + 2*G(0,0,v4) - 2*G(0,1,v4) + 2*G(1,v4)*G(1 - v4,u4) - 2*
         G(1,0,v4) + 2*G(1,1,v4) )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*v4 * (  - 4*G(1 - v4,u4) + 4*G(0
         ,v4) - 4*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*i_*v4 * (  - 4*Pi ) ; 

[Omegampp_2l_Nf+1_r4a] =  + Nc^-1 * (  - 2*Zeta(3)*G( - v4,u4) - G( - v4,1 - 
         v4, - v4,0,u4) - 1/6*G( - v4,1 - v4,u4)*Pi^2 + G( - v4, - v4, - v4,0,
         u4) + 1/3*G( - v4, - v4,u4)*Pi^2 - G( - v4, - v4,0,0,u4) + 1/6*G( - 
         v4,0,u4)*Pi^2 - G(0, - v4, - v4,0,u4) + G(0,v4)*G( - v4,1 - v4, - v4,
         u4) - G(0,v4)*G( - v4,1 - v4,0,u4) - G(0,v4)*G( - v4, - v4, - v4,u4)
          + G(0,v4)*G( - v4, - v4,0,u4) - 1/6*G(0,v4)*G( - v4,u4)*Pi^2 + G(0,
         v4)*G(0, - v4, - v4,u4) + G(0,0,v4)*G( - v4,1 - v4,u4) - G(0,0,v4)*G(
          - v4, - v4,u4) + G(0,1,0,v4)*G( - v4,u4) - 1/6*G(1,v4)*G( - v4,u4)*
         Pi^2 + G(1,0,v4)*G( - v4,1 - v4,u4) - G(1,0,v4)*G( - v4,0,u4) + G(1,0
         ,0,v4)*G( - v4,u4) + G(1,1,0,v4)*G( - v4,u4) )

       + Nc^-1*v4 * ( G(0,0,u4)*G(0,v4) )

       + Nc * ( 2*Zeta(3)*G( - v4,u4) + G( - v4,1 - v4,1 - v4,0,u4) - G( - v4,
         1 - v4, - v4,0,u4) + G( - v4,1 - v4,0,1 - v4,u4) - G( - v4, - v4, - 
         v4,0,u4) - 1/3*G( - v4, - v4,u4)*Pi^2 + G( - v4, - v4,0,0,u4) + G( - 
         v4,0,1 - v4,1 - v4,u4) - 1/6*G( - v4,0,u4)*Pi^2 + G(0,v4)*G(1 - v4,0,
         0,u4) - G(0,v4)*G( - v4,1 - v4,1 - v4,u4) + G(0,v4)*G( - v4,1 - v4,
          - v4,u4) - G(0,v4)*G( - v4,1 - v4,0,u4) + G(0,v4)*G( - v4, - v4, - 
         v4,u4) - G(0,v4)*G( - v4, - v4,0,u4) + 1/6*G(0,v4)*G( - v4,u4)*Pi^2
          + G(0,0,u4)*G(1,0,v4) + G(0,0,v4)*G( - v4,1 - v4,u4) + G(0,0,v4)*G(
          - v4, - v4,u4) + G(0,1,0,v4)*G( - v4,u4) - G(0,1,1,v4)*G( - v4,u4)
          + G(1,v4)*G( - v4,1 - v4,0,u4) + G(1,v4)*G( - v4,0,1 - v4,u4) - G(1,
         0,v4)*G( - v4,0,u4) + G(1,0,0,v4)*G( - v4,u4) + G(1,1,v4)*G( - v4,0,
         u4) )

       + i_*Nc^-1 * (  - G( - v4,1 - v4, - v4,u4)*Pi + G( - v4, - v4, - v4,u4)
         *Pi - G( - v4, - v4,0,u4)*Pi + 1/6*G( - v4,u4)*Pi^3 - G(0, - v4, - v4
         ,u4)*Pi - G(0,v4)*G( - v4,1 - v4,u4)*Pi + G(0,v4)*G( - v4, - v4,u4)*
         Pi - G(1,0,v4)*G( - v4,u4)*Pi )

       + i_*Nc^-1*v4 * ( G(0,u4)*G(0,v4)*Pi )

       + i_*Nc * ( G( - v4,1 - v4,1 - v4,u4)*Pi - G( - v4,1 - v4, - v4,u4)*Pi
          + G( - v4,1 - v4,0,u4)*Pi - G( - v4, - v4, - v4,u4)*Pi + G( - v4, - 
         v4,0,u4)*Pi - 1/6*G( - v4,u4)*Pi^3 + G( - v4,0,1 - v4,u4)*Pi - G(0,v4
         )*G( - v4, - v4,u4)*Pi - G(0,1,v4)*G( - v4,u4)*Pi + G(1,v4)*G( - v4,1
          - v4,u4)*Pi + G(1,v4)*G( - v4,0,u4)*Pi + G(1,1,v4)*G( - v4,u4)*Pi )

       + Log(mb2*mh2^-1)*Nc*v4 * ( 1/2*G( - v4,0,u4) - 1/2*G(0,v4)*G( - v4,u4)
          )

       + Log(mb2*mh2^-1)*i_*Nc*v4 * ( 1/2*G( - v4,u4)*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*Nc^-1*v4 * (  - 1/12*Pi^2 - 1/2*G(1
          - v4,1 - v4,u4) + 3/2*G(1 - v4,u4) - 3/2*G(0,v4) + 1/2*G(0,v4)*G(1
          - v4,u4) - G(0,v4)*G(1,u4) + 1/2*G(0,0,v4) - 1/2*G(0,1,v4) + G(1,1
          - v4,u4) + G(1,u4)*G(1,v4) + 3/2*G(1,v4) - 1/2*G(1,v4)*G(1 - v4,u4)
          + 1/2*G(1,0,v4) - 1/2*G(1,1,v4) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*v4 * (  - 1/3*G(1 - v4,u4) + 1/3*G(0
         ,v4) - 1/3*G(1,v4) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*Nc*v4 * (  - 1/12*Pi^2 - 1/2*G(1 - 
         v4,1 - v4,u4) - 3/2*G(1 - v4,u4) + 3/2*G(0,v4) + 1/2*G(0,v4)*G(1 - v4
         ,u4) - G(0,v4)*G(1,u4) + 1/2*G(0,0,v4) - 1/2*G(0,1,v4) + G(1,1 - v4,
         u4) + G(1,u4)*G(1,v4) - 3/2*G(1,v4) - 1/2*G(1,v4)*G(1 - v4,u4) + 1/2*
         G(1,0,v4) - 1/2*G(1,1,v4) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*i_*Nc^-1*v4 * ( 3/2*Pi - 1/2*G(1 - 
         v4,u4)*Pi - 1/2*G(0,v4)*Pi + G(1,u4)*Pi - 1/2*G(1,v4)*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*i_*v4 * (  - 1/3*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u4)*i_*Nc*v4 * (  - 3/2*Pi - 1/2*G(1 - 
         v4,u4)*Pi - 1/2*G(0,v4)*Pi + G(1,u4)*Pi - 1/2*G(1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Nc^-1*v4 * (  - 6 - 2*Pi^2 - Zeta(3)
          + 2*G(1 - v4,1 - v4,1 - v4,u4) - 3*G(1 - v4,1 - v4,u4) + 5/6*G(0,v4)
         *Pi^2 - 2*G(0,v4)*G(1 - v4,1 - v4,u4) + 3*G(0,v4)*G(1 - v4,u4) + G(0,
         v4)*G(1,1 - v4,u4) - 3/2*G(0,v4)*G(1,u4) + 2*G(0,v4)*G(1,1,u4) - 3/2*
         G(0,0,v4) + 2*G(0,0,v4)*G(1 - v4,u4) - 3*G(0,0,v4)*G(1,u4) + G(0,0,0,
         v4) - G(0,0,1,v4) + 3/2*G(0,1,v4) - 2*G(0,1,v4)*G(1 - v4,u4) + 3*G(0,
         1,v4)*G(1,u4) + G(0,1,0,v4) - G(0,1,1,v4) - G(1,1 - v4,1 - v4,u4) + 3/
         2*G(1,1 - v4,u4) - 5/6*G(1,u4)*Pi^2 + 3/2*G(1,u4)*G(1,v4) + 2*G(1,v4)
         *G(1 - v4,1 - v4,u4) - 3*G(1,v4)*G(1 - v4,u4) - G(1,v4)*G(1,1 - v4,u4
         ) + 3*G(1,0,v4) - 2*G(1,0,v4)*G(1 - v4,u4) + G(1,0,v4)*G(1,u4) + 2*G(
         1,0,0,v4) - 2*G(1,0,1,v4) - 2*G(1,1,1 - v4,u4) - 2*G(1,1,u4)*G(1,v4)
          - 3*G(1,1,v4) + 2*G(1,1,v4)*G(1 - v4,u4) - G(1,1,v4)*G(1,u4) - 2*G(1
         ,1,0,v4) + 2*G(1,1,1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*v4 * ( 2/3 + 1/6*Pi^2 - G(1 - v4,1 - 
         v4,u4) + G(0,v4)*G(1 - v4,u4) - G(0,0,v4) + G(0,1,v4) - G(1,v4)*G(1
          - v4,u4) + G(1,0,v4) - G(1,1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Nc*v4 * ( 6 + 5*Zeta(3) + 2*G(1 - v4,1
          - v4,1 - v4,u4) + 22/3*G(1 - v4,1 - v4,u4) + 2*G(1 - v4,1 - v4,0,u4)
          - 1/6*G(1 - v4,u4)*Pi^2 + 2*G(1 - v4,0,1 - v4,u4) + 5/3*G(1 - v4,0,
         u4) - 6*G(1 - v4,1,1 - v4,u4) + 2*G(0,1 - v4,1 - v4,u4) + 5/3*G(0,1
          - v4,u4) + 2*G(0,1 - v4,u4)*G(1,v4) - 5/3*G(0,u4)*G(0,v4) + 5/3*G(0,
         u4)*G(1,v4) - G(0,u4)*G(1,0,v4) + 2*G(0,u4)*G(1,1,v4) - 6*G(0,v4)*G(1
          - v4,1 - v4,u4) - 32/3*G(0,v4)*G(1 - v4,u4) - G(0,v4)*G(1 - v4,0,u4)
          + 6*G(0,v4)*G(1 - v4,1,u4) - G(0,v4)*G(0,1 - v4,u4) + 2*G(0,0,v4)*G(
         1 - v4,u4) - G(0,0,v4)*G(1,u4) + G(0,0,1,v4) + G(0,1,1,v4) - 7*G(1,1
          - v4,1 - v4,u4) - 1/6*G(1,v4)*Pi^2 + 2*G(1,v4)*G(1 - v4,1 - v4,u4)
          + 22/3*G(1,v4)*G(1 - v4,u4) + 2*G(1,v4)*G(1 - v4,0,u4) - 6*G(1,v4)*
         G(1 - v4,1,u4) - 7*G(1,v4)*G(1,1 - v4,u4) - 32/3*G(1,0,v4) - 6*G(1,0,
         v4)*G(1 - v4,u4) + 2*G(1,0,0,v4) + 22/3*G(1,1,v4) + 2*G(1,1,v4)*G(1
          - v4,u4) - 7*G(1,1,v4)*G(1,u4) - 6*G(1,1,0,v4) + 2*G(1,1,1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Nf*v4 * (  - 1/6*Pi^2 - 4/3*G(1 - v4,1
          - v4,u4) + 10/9*G(1 - v4,u4) - 1/6*G(1 - v4,0,u4) - 1/6*G(0,1 - v4,
         u4) + 1/6*G(0,u4)*G(0,v4) - 1/6*G(0,u4)*G(1,v4) - 10/9*G(0,v4) + 5/3*
         G(0,v4)*G(1 - v4,u4) - 2*G(0,0,v4) + 5/3*G(0,1,v4) + 10/9*G(1,v4) - 4/
         3*G(1,v4)*G(1 - v4,u4) + 5/3*G(1,0,v4) - 4/3*G(1,1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*i_*Nc^-1*v4 * (  - 1/3*Pi^3 + G(1 - v4
         ,1 - v4,u4)*Pi - 3/2*G(0,v4)*Pi - G(0,v4)*G(1 - v4,u4)*Pi + G(0,v4)*
         G(1,u4)*Pi - 2*G(0,1,v4)*Pi + G(1,1 - v4,u4)*Pi + 3/2*G(1,u4)*Pi + G(
         1,u4)*G(1,v4)*Pi + G(1,v4)*G(1 - v4,u4)*Pi - G(1,0,v4)*Pi - 2*G(1,1,
         u4)*Pi + G(1,1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*i_*v4 * (  - 2/3*G(1 - v4,u4)*Pi + 2/3
         *G(0,v4)*Pi - 2/3*G(1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*i_*Nc*v4 * ( 3*G(1 - v4,1 - v4,u4)*Pi
          + 1/2*G(1 - v4,u4)*Pi + 2*G(1 - v4,0,u4)*Pi - 6*G(1 - v4,1,u4)*Pi + 
         2*G(0,1 - v4,u4)*Pi + 5/3*G(0,u4)*Pi + 2*G(0,u4)*G(1,v4)*Pi - G(0,v4)
         *G(1,u4)*Pi + 1/2*G(1,v4)*Pi + 3*G(1,v4)*G(1 - v4,u4)*Pi + 3*G(1,1,v4
         )*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*i_*Nf*v4 * ( 10/9*Pi - 1/2*G(1 - v4,u4
         )*Pi - 1/6*G(0,u4)*Pi + 5/6*G(0,v4)*Pi - 1/2*G(1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num( - 56 + 27*v4 + 56*u4)*Nc*v4
       * (  - 2/9*G(1 - v4,u4) + 2/9*G(0,v4) - 2/9*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num( - 56 + 27*v4 + 56*u4)*i_*Nc*v4
       * (  - 2/9*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num( - 1 + 3*v4 + u4)*Nc^-1*v4 * ( 2
         *G(1 - v4,u4) - 2*G(0,v4) + 2*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num( - 1 + 3*v4 + u4)*i_*Nc^-1*v4
       * ( 2*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num(2 + 3*v4 - 2*u4)*v4 * (  - 2/9*
         G(1 - v4,u4) + 2/9*G(0,v4) - 2/9*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)^2*Num(2 + 3*v4 - 2*u4)*i_*v4 * (  - 2/
         9*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 58 + 3*u4)*Nc*v4 * ( 1/6*G(0,1,
         v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 26 + u4)*Nc*v4 * (  - 1/2*G(0,0
         ,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 17 + 3*u4)*i_*Nc*v4 * ( 1/6*G(0
         ,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 15 + u4^2)*Nc*v4 * (  - 1/2*G(0
         ,v4)*G(1,1 - v4,u4) - 1/2*G(1,0,v4)*G(1,u4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 11 + u4^2)*i_*Nc*v4 * ( 1/2*G(1
         ,1 - v4,u4)*Pi + 1/2*G(1,u4)*G(1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 7 + u4^2)*Nc*v4 * ( G(0,v4)*G(1
         ,1,u4) - G(1,1,1 - v4,u4) - G(1,1,u4)*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num( - 7 + u4^2)*i_*Nc*v4 * (  - G(1,1
         ,u4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(1 + u4^2)*Nc*v4 * (  - 1/2*G(0,0,0
         ,v4) - 1/2*G(0,1,v4)*G(0,u4) + 1/2*G(0,1,v4)*G(1,u4) + 1/2*G(0,1,0,v4
         ) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(1 + u4^2)*i_*Nc*v4 * (  - 1/2*G(0,
         u4)*G(0,v4)*Pi - 1/2*G(0,1,v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(2 + u4)*Nc*v4 * ( 1/2*G(0,v4)*G(1,
         u4) - 1/2*G(1,1 - v4,u4) - 1/2*G(1,u4)*G(1,v4) )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(2 + u4)*i_*Nc*v4 * (  - 1/2*G(1,u4
         )*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(2 + u4^2)*Nc*v4 * (  - 1/6*G(1,u4)
         *Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(2 + u4^2)*i_*Nc*v4 * (  - 1/6*Pi^3
          )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(3 + u4^2)*i_*Nc*v4 * ( 1/2*G(0,0,
         v4)*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(4 + u4^2)*Nc*v4 * ( 1/3*G(0,v4)*
         Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(5 + u4^2)*Nc*v4 * (  - 1/6*G(0,u4)
         *Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u4)*Num(21 + u4)*Nc*v4 * ( 1/6*Pi^2 )

       + Log(mb2*mh2^-1)*Num(1 + u4)*Nc*v4 * (  - 1/2*G(0, - v4,0,u4) + 1/2*G(
         0,v4)*G(0, - v4,u4) - 1/2*G(0,v4)*G(1,0,u4) + 1/2*G(0,0,v4)*G(0,u4)
          + 1/2*G(0,1,1 - v4,u4) - 1/2*G(0,1,u4)*G(0,v4) + 1/2*G(0,1,u4)*G(1,
         v4) + 1/2*G(1,1 - v4,0,u4) + 1/2*G(1,0,1 - v4,u4) + 1/2*G(1,0,u4)*G(1
         ,v4) )

       + Log(mb2*mh2^-1)*Num(1 + u4)*i_*Nc*v4 * (  - 1/2*G(0, - v4,u4)*Pi + 1/
         2*G(0,1,u4)*Pi + 1/2*G(1,0,u4)*Pi )

       + Den( - 1 + v4 + u4)*Num(1 - 6*v4 + 3*v4^2 - 6*u4 + 6*u4*v4 + 3*u4^2)*
      Nc*v4 * ( 1/2*G( - v4, - v4,0,u4) - 1/2*G(0,v4)*G( - v4, - v4,u4) )

       + Den( - 1 + v4 + u4)*Num(1 - 6*v4 + 3*v4^2 - 6*u4 + 6*u4*v4 + 3*u4^2)*
      i_*Nc*v4 * ( 1/2*G( - v4, - v4,u4)*Pi )

       + Den( - 1 + v4 + u4)*Num(1 + v4 + u4)*Num( - 2 + v4 + u4)*Nc*v4 * ( 1/
         2*G( - v4,1 - v4,0,u4) + 1/2*G( - v4,0,1 - v4,u4) - 1/2*G(0,v4)*G( - 
         v4,1 - v4,u4) - 1/2*G(0,1,v4)*G( - v4,u4) + 1/2*G(1,v4)*G( - v4,0,u4)
          - 1/2*G(1,0,v4)*G( - v4,u4) )

       + Den( - 1 + v4 + u4)*Num(1 + v4 + u4)*Num( - 2 + v4 + u4)*i_*Nc*v4
       * ( 1/2*G( - v4,1 - v4,u4)*Pi + 1/2*G(1,v4)*G( - v4,u4)*Pi )

       + Den( - 1 + u4)*Nc^-1*v4 * (  - 2 - 3*G(1 - v4,1 - v4,1 - v4,1 - v4,u4
         ) + 3*G(0,v4)*G(1 - v4,1 - v4,1 - v4,u4) - 1/2*G(0,v4)*G(1,u4) - G(0,
         v4)*G(1,1,1 - v4,u4) + 3/2*G(0,v4)*G(1,1,u4) - 2*G(0,v4)*G(1,1,1,u4)
          + 3*G(0,0,v4)*G(1,1,u4) + 2*G(0,0,0,v4)*G(1 - v4,u4) - G(0,0,0,1,v4)
          - 2*G(0,0,1,v4)*G(1 - v4,u4) + 3*G(0,0,1,v4)*G(1,u4) - 7/2*G(0,1,v4)
         *G(1 - v4,u4) - 3*G(0,1,v4)*G(1,1,u4) - 3/2*G(0,1,1,v4) - G(0,1,1,v4)
         *G(1,u4) + 3*G(0,1,1,1,v4) + 1/2*G(1,1 - v4,u4) + 1/2*G(1,u4)*G(1,v4)
          - 3*G(1,v4)*G(1 - v4,1 - v4,1 - v4,u4) + 3*G(1,0,v4)*G(1 - v4,1 - v4
         ,u4) - G(1,0,v4)*G(1,1,u4) - 2*G(1,0,0,1,v4) - 7/2*G(1,0,1,v4) + G(1,
         1,1 - v4,1 - v4,u4) - 3/2*G(1,1,1 - v4,u4) + G(1,1,1 - v4,u4)*G(1,v4)
          + 5/6*G(1,1,u4)*Pi^2 - 3/2*G(1,1,u4)*G(1,v4) + G(1,1,u4)*G(1,1,v4)
          - 3*G(1,1,v4)*G(1 - v4,1 - v4,u4) + 3*G(1,1,0,v4)*G(1 - v4,u4) + 2*
         G(1,1,1,1 - v4,u4) + 2*G(1,1,1,u4)*G(1,v4) - 3*G(1,1,1,v4)*G(1 - v4,
         u4) + 3*G(1,1,1,0,v4) - 3*G(1,1,1,1,v4) )

       + Den( - 1 + u4)*v4 * (  - 20/9 - 5/9*Pi^2 + 2*G(1 - v4,1 - v4,1 - v4,
         u4) + 1/3*G(1 - v4,u4)*Pi^2 - 1/3*G(0,v4)*Pi^2 - 2*G(0,v4)*G(1 - v4,1
          - v4,u4) + 2*G(0,0,v4)*G(1 - v4,u4) - 2*G(0,0,0,v4) + 2*G(0,0,1,v4)
          - 2*G(0,1,v4)*G(1 - v4,u4) + 2*G(0,1,0,v4) - 2*G(0,1,1,v4) + 1/3*G(1
         ,v4)*Pi^2 + 2*G(1,v4)*G(1 - v4,1 - v4,u4) - 2*G(1,0,v4)*G(1 - v4,u4)
          + 2*G(1,0,0,v4) - 2*G(1,0,1,v4) + 2*G(1,1,v4)*G(1 - v4,u4) - 2*G(1,1
         ,0,v4) + 2*G(1,1,1,v4) )

       + Den( - 1 + u4)*Nc*v4 * ( 278/9 - 3*G(1 - v4,1 - v4,1 - v4,1 - v4,u4)
          - 19/2*G(1 - v4,1 - v4,1 - v4,u4) - 3*G(1 - v4,1 - v4,1 - v4,0,u4)
          - 3*G(1 - v4,1 - v4,0,1 - v4,u4) + G(1 - v4, - v4,1 - v4,0,u4) + 2*
         G(1 - v4, - v4, - v4,0,u4) - 5/6*G(1 - v4, - v4,u4)*Pi^2 + G(1 - v4,
          - v4,0,1 - v4,u4) - G(1 - v4, - v4,0,0,u4) - 3*G(1 - v4,0,1 - v4,1
          - v4,u4) - 3*G(0,1 - v4,1 - v4,1 - v4,u4) - 3*G(0,1 - v4,1 - v4,u4)*
         G(1,v4) - 3*G(0,1 - v4,u4)*G(1,1,v4) - 3*G(0,u4)*G(1,1,1,v4) + 9*G(0,
         v4)*G(1 - v4,1 - v4,1 - v4,u4) - G(0,v4)*G(1 - v4, - v4,1 - v4,u4) - 
         2*G(0,v4)*G(1 - v4, - v4, - v4,u4) + G(0,v4)*G(1 - v4, - v4,0,u4) - 
         G(0,0,v4)*G(1 - v4, - v4,u4) + G(0,0,0,0,v4) - 2*G(0,0,1,v4)*G(0,u4)
          + G(0,0,1,v4)*G(1,u4) - G(0,1,v4)*G(1 - v4, - v4,u4) - G(0,1,1,1,v4)
          + 10*G(1,1 - v4,1 - v4,1 - v4,u4) - 3*G(1,v4)*G(1 - v4,1 - v4,1 - v4
         ,u4) - 19/2*G(1,v4)*G(1 - v4,1 - v4,u4) - 3*G(1,v4)*G(1 - v4,1 - v4,0
         ,u4) + G(1,v4)*G(1 - v4, - v4,0,u4) - 3*G(1,v4)*G(1 - v4,0,1 - v4,u4)
          + 10*G(1,v4)*G(1,1 - v4,1 - v4,u4) - G(1,0,v4)*G(1 - v4, - v4,u4) - 
         3*G(1,1,v4)*G(1 - v4,1 - v4,u4) - 19/2*G(1,1,v4)*G(1 - v4,u4) - 3*G(1
         ,1,v4)*G(1 - v4,0,u4) + 10*G(1,1,v4)*G(1,1 - v4,u4) - 19/2*G(1,1,1,v4
         ) - 3*G(1,1,1,v4)*G(1 - v4,u4) + 10*G(1,1,1,v4)*G(1,u4) - 3*G(1,1,1,1
         ,v4) )

       + Den( - 1 + u4)*Nf*v4 * (  - 20/9 + 2*G(1 - v4,1 - v4,1 - v4,u4) + 1/6
         *G(1 - v4,1 - v4,0,u4) + 1/3*G(1 - v4,u4)*Pi^2 + 1/6*G(1 - v4,0,1 - 
         v4,u4) + 1/6*G(0,1 - v4,1 - v4,u4) + 1/6*G(0,1 - v4,u4)*G(1,v4) + 1/3
         *G(0,u4) + 1/12*G(0,u4)*Pi^2 - 1/6*G(0,u4)*G(1,0,v4) + 1/6*G(0,u4)*G(
         1,1,v4) - 1/2*G(0,v4)*Pi^2 - 7/3*G(0,v4)*G(1 - v4,1 - v4,u4) - 1/6*G(
         0,v4)*G(1 - v4,0,u4) - 1/6*G(0,v4)*G(0,1 - v4,u4) + 8/3*G(0,0,v4)*G(1
          - v4,u4) + 1/6*G(0,0,v4)*G(0,u4) - 3*G(0,0,0,v4) + 8/3*G(0,0,1,v4)
          - 7/3*G(0,1,v4)*G(1 - v4,u4) - 1/6*G(0,1,v4)*G(0,u4) + 8/3*G(0,1,0,
         v4) - 7/3*G(0,1,1,v4) + 1/3*G(1,v4)*Pi^2 + 2*G(1,v4)*G(1 - v4,1 - v4,
         u4) + 1/6*G(1,v4)*G(1 - v4,0,u4) - 7/3*G(1,0,v4)*G(1 - v4,u4) + 8/3*
         G(1,0,0,v4) - 7/3*G(1,0,1,v4) + 2*G(1,1,v4)*G(1 - v4,u4) - 7/3*G(1,1,
         0,v4) + 2*G(1,1,1,v4) )

       + Den( - 1 + u4)*i_*Nc^-1*v4 * (  - G(1 - v4,1 - v4,1 - v4,u4)*Pi - G(0
         ,v4)*G(1,1,u4)*Pi + 2*G(0,1,v4)*G(1,u4)*Pi + 2*G(0,1,1,v4)*Pi - G(1,1
          - v4,1 - v4,u4)*Pi + 1/2*G(1,u4)*Pi - G(1,v4)*G(1 - v4,1 - v4,u4)*Pi
          - G(1,v4)*G(1,1 - v4,u4)*Pi - G(1,1,1 - v4,u4)*Pi - 3/2*G(1,1,u4)*Pi
          - G(1,1,u4)*G(1,v4)*Pi - G(1,1,v4)*G(1 - v4,u4)*Pi - G(1,1,v4)*G(1,
         u4)*Pi + 2*G(1,1,1,u4)*Pi - G(1,1,1,v4)*Pi )

       + Den( - 1 + u4)*i_*Nc*v4 * (  - 4*G(1 - v4,1 - v4,1 - v4,u4)*Pi + G(1
          - v4, - v4,1 - v4,u4)*Pi + 2*G(1 - v4, - v4, - v4,u4)*Pi - 4*G(1,v4)
         *G(1 - v4,1 - v4,u4)*Pi + G(1,v4)*G(1 - v4, - v4,u4)*Pi - 4*G(1,1,v4)
         *G(1 - v4,u4)*Pi - 4*G(1,1,1,v4)*Pi )

       + Den( - 1 + u4)*i_*Nc*u4^2*v4 * (  - G(0,0,0,v4)*Pi )

       + Den( - 1 + u4)*i_*Nf*v4 * (  - 1/12*Pi^3 - 1/6*G(1 - v4,1 - v4,u4)*Pi
          + 1/6*G(0,v4)*G(1 - v4,u4)*Pi - 1/6*G(0,0,v4)*Pi + 1/6*G(0,1,v4)*Pi
          - 1/6*G(1,v4)*G(1 - v4,u4)*Pi + 1/6*G(1,0,v4)*Pi - 1/6*G(1,1,v4)*Pi
          )

       + Den( - 1 + u4)*Den( - 1 + v4 + u4)*Num( - 2 + 10*v4 - 6*v4^2 + 11*u4
       - 25*u4*v4 + 10*u4*v4^2 - 16*u4^2 + 15*u4^2*v4 + 7*u4^3)*Nc*v4 * (  - 1/
         2*G(0,v4)*G(1,0,u4) + 1/2*G(1,1 - v4,0,u4) + 1/2*G(1,0,1 - v4,u4) + 1/
         2*G(1,0,u4)*G(1,v4) )

       + Den( - 1 + u4)*Den( - 1 + v4 + u4)*Num( - 2 + 10*v4 - 6*v4^2 + 11*u4
       - 25*u4*v4 + 10*u4*v4^2 - 16*u4^2 + 15*u4^2*v4 + 7*u4^3)*i_*Nc*v4 * ( 1/
         2*G(1,0,u4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 22 + 6*v4^2 + 15*u4 + 85*
      u4*v4 - 56*u4*v4^2 + 64*u4^2 - 145*u4^2*v4 + 40*u4^2*v4^2 - 85*u4^3 + 60
      *u4^3*v4 + 28*u4^4)*Nc*v4 * (  - 1/12*G(1,u4)*Pi^2 )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 10 + 16*v4 - 8*v4^2 + 11*
      u4 + 9*u4*v4 - 16*u4*v4^2 + 15*u4^2 - 40*u4^2*v4 + 10*u4^2*v4^2 - 23*
      u4^3 + 15*u4^3*v4 + 7*u4^4)*i_*Nc*v4 * ( 1/2*G(1,1 - v4,u4)*Pi + 1/2*G(1
         ,u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 4 + 12*v4 - 6*v4^2 - 6*u4
       + 22*u4*v4 - 20*u4*v4^2 + 31*u4^2 - 49*u4^2*v4 + 10*u4^2*v4^2 - 28*u4^3
       + 15*u4^3*v4 + 7*u4^4)*Nc*v4 * ( 1/2*G(0,v4)*G(1,1,u4) - 1/2*G(1,1,1 - 
         v4,u4) - 1/2*G(1,1,u4)*G(1,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 4 + 12*v4 - 6*v4^2 - 6*u4
       + 22*u4*v4 - 20*u4*v4^2 + 31*u4^2 - 49*u4^2*v4 + 10*u4^2*v4^2 - 28*u4^3
       + 15*u4^3*v4 + 7*u4^4)*i_*Nc*v4 * (  - 1/2*G(1,1,u4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 1 - 11*v4 + 12*v4^2 + 11*
      u4 + 26*u4*v4 - 24*u4*v4^2 - 19*u4^2 - 21*u4^2*v4 + 18*u4^2*v4^2 + 9*
      u4^3 + 6*u4^3*v4)*Nc*v4 * ( 1/6*G(0,0,v4)*G(0,u4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 1 - 11*v4 + 12*v4^2 + 20*
      u4 - 7*u4*v4 - 40*u4^2 + 21*u4^2*v4 + 6*u4^2*v4^2 + 24*u4^3 - 3*u4^3*v4
       - 3*u4^4)*Nc*v4 * (  - 1/6*G(0,u4)*G(1,0,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(2 - 14*v4 + 12*v4^2 - u4 + 
      23*u4*v4 - 12*u4*v4^2 - u4^2 - 18*u4^2*v4 + 12*u4^2*v4^2 - 3*u4^3 + 9*
      u4^3*v4 + 3*u4^4)*Nc*v4 * (  - 1/6*G(0,1,v4)*G(0,u4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(2 - 4*v4 + 2*v4^2 + u4 - u4*
      v4 - 9*u4^2 + 6*u4^2*v4 + 2*u4^2*v4^2 + 7*u4^3 - u4^3*v4 - u4^4)*i_*Nc*
      v4 * (  - 1/2*G(0,u4)*G(0,v4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(6 - 12*v4 + 4*v4^2 - 21*u4
       + 25*u4*v4 - 4*u4*v4^2 + 29*u4^2 - 22*u4^2*v4 + 2*u4^2*v4^2 - 19*u4^3
       + 9*u4^3*v4 + 5*u4^4)*Nc*v4 * ( 1/2*G(0,0,v4)*G(1,u4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(25 - 37*v4 + 12*v4^2 - 38*u4
       + 25*u4*v4 - 2*u4^2 + 15*u4^2*v4 + 6*u4^2*v4^2 + 18*u4^3 - 3*u4^3*v4 - 
      3*u4^4)*i_*Nc*v4 * ( 1/6*G(0,0,v4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(34 - 52*v4 + 18*v4^2 - 65*u4
       + 61*u4*v4 - 12*u4*v4^2 + 31*u4^2 - 18*u4^2*v4 + 12*u4^2*v4^2 - 3*u4^3
       + 9*u4^3*v4 + 3*u4^4)*i_*Nc*v4 * (  - 1/6*G(0,1,v4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(76 - 70*v4 - 6*v4^2 - 161*u4
       + 103*u4*v4 - 24*u4*v4^2 + 91*u4^2 - 30*u4^2*v4 + 6*u4^2*v4^2 - 3*u4^3
       - 3*u4^3*v4 - 3*u4^4)*Nc*v4 * (  - 1/6*G(0,1,0,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(85 - 85*v4 - 176*u4 + 115*u4
      *v4 - 24*u4*v4^2 + 100*u4^2 - 39*u4^2*v4 + 12*u4^2*v4^2 - 12*u4^3 + 9*
      u4^3*v4 + 3*u4^4)*Nc*v4 * (  - 1/6*G(0,0,1,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(112 - 124*v4 + 12*v4^2 - 245
      *u4 + 181*u4*v4 - 36*u4*v4^2 + 157*u4^2 - 66*u4^2*v4 + 12*u4^2*v4^2 - 27
      *u4^3 + 9*u4^3*v4 + 3*u4^4)*Nc*v4 * (  - 1/6*G(1,0,0,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(419 - 740*v4 + 321*v4^2 - 
      856*u4 + 794*u4*v4 - 18*u4*v4^2 + 455*u4^2 - 72*u4^2*v4 + 18*u4^2*v4^2
       - 18*u4^3 + 18*u4^3*v4)*Nc*v4 * (  - 1/18*G(1,0,v4) )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num( - 8*v4 + 4*v4^2 - 7*u4 + 23
      *u4*v4 - 8*u4*v4^2 + 20*u4^2 - 27*u4^2*v4 + 6*u4^2*v4^2 - 19*u4^3 + 12*
      u4^3*v4 + 6*u4^4)*i_*Nc*v4 * (  - 1/2*G(0,v4)*G(1,u4)*Pi )

       + Den( - 1 + u4)^2*Den( - 1 + v4 + u4)*Num(2*v4^2 - 3*u4 + 11*u4*v4 - 8
      *u4*v4^2 + 7*u4^2 - 14*u4^2*v4 + 4*u4^2*v4^2 - 5*u4^3 + 3*u4^3*v4 + u4^4
      )*Nc*v4 * ( 1/2*G(0,1,v4)*G(1,u4) )

       + Den( - 1 + u4)^3*Nc^-1*v4^3 * (  - G(1 - v4,1,1 - v4,1 - v4,u4) + 1/2
         *G(1 - v4,1,u4)*Pi^2 + G(0,v4)*G(1 - v4,1,1 - v4,u4) - G(0,0,v4)*G(1
          - v4,1,u4) + G(0,1,v4)*G(1 - v4,1,u4) - G(1,v4)*G(1 - v4,1,1 - v4,u4
         ) + G(1,0,v4)*G(1 - v4,1,u4) - G(1,1,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^3*i_*Nc^-1*v4^3 * ( 1/6*G(1 - v4,u4)*Pi^3 - G(1 - v4,1
         ,1 - v4,u4)*Pi - G(0,v4)*G(1 - v4,1 - v4,u4)*Pi + G(0,v4)*G(1 - v4,1,
         u4)*Pi - G(1,v4)*G(1 - v4,1,u4)*Pi - G(1,0,v4)*G(1 - v4,u4)*Pi )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num( - 42*v4^2 - 13*v4^3 - 148*v4^4
       + 12*v4^5 - 84*u4*v4 + 100*u4*v4^2 - 422*u4*v4^3 + 324*u4*v4^4 - 30*
      u4^2 + 239*u4^2*v4 - 526*u4^2*v4^2 + 802*u4^2*v4^3 - 228*u4^2*v4^4 + 90*
      u4^3 - 378*u4^3*v4 + 722*u4^3*v4^2 - 406*u4^3*v4^3 + 76*u4^3*v4^4 - 90*
      u4^4 + 274*u4^4*v4 - 128*u4^4*v4^2 + 51*u4^4*v4^3 + 30*u4^5 + 50*u4^5*v4
       - 126*u4^5*v4^2 - 101*u4^6*v4)*Nc * (  - 1/720*Pi^4 )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num( - 5*v4^2 - 6*v4^3 - v4^4 + 3*
      v4^5 - 10*u4*v4 + 3*u4*v4^2 + 8*u4*v4^3 + 9*u4*v4^4 - 2*u4^2 + 24*u4^2*
      v4 + 4*u4^2*v4^2 + 7*u4^2*v4^3 - 3*u4^2*v4^4 + 6*u4^3 - 20*u4^3*v4 + 4*
      u4^3*v4^2 - 8*u4^3*v4^3 + u4^3*v4^4 - 6*u4^4 + 8*u4^4*v4 - 7*u4^4*v4^2
       + 2*u4^4*v4^3 + 2*u4^5 - 2*u4^5*v4 + u4^5*v4^2)*i_*Nc^-1 * ( Zeta(3)*Pi
          )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num( - 5*v4^2 - 3*v4^3 - 2*v4^4 + 3*
      v4^5 - 10*u4*v4 + 9*u4*v4^2 - 2*u4*v4^3 + 12*u4*v4^4 - 2*u4^2 + 27*u4^2*
      v4 - 13*u4^2*v4^2 + 20*u4^2*v4^3 - 6*u4^2*v4^4 + 6*u4^3 - 28*u4^3*v4 + 
      21*u4^3*v4^2 - 16*u4^3*v4^3 + 2*u4^3*v4^4 - 6*u4^4 + 15*u4^4*v4 - 14*
      u4^4*v4^2 + 4*u4^4*v4^3 + 2*u4^5 - 4*u4^5*v4 + 2*u4^5*v4^2)*Nc^-1 * ( 
          - Zeta(3)*G(0,v4) )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num( - 4*v4^2 + 5*v4^3 - 10*v4^4 + 2*
      v4^5 - 8*u4*v4 + 22*u4*v4^2 - 26*u4*v4^3 + 10*u4*v4^4 - 2*u4^2 + 29*u4^2
      *v4 - 34*u4^2*v4^2 + 4*u4^2*v4^3 + 6*u4^2*v4^4 + 6*u4^3 - 30*u4^3*v4 - 
      10*u4^3*v4^2 + 30*u4^3*v4^3 - 2*u4^3*v4^4 - 6*u4^4 - 2*u4^4*v4 + 42*u4^4
      *v4^2 - 11*u4^4*v4^3 + 2*u4^5 + 18*u4^5*v4 - 16*u4^5*v4^2 - 7*u4^6*v4)*
      i_*Nc * (  - 1/12*G(0,v4)*Pi^3 )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num( - 4*v4^2 + 11*v4^3 - 10*v4^4 + 2
      *v4^5 - 8*u4*v4 + 34*u4*v4^2 - 38*u4*v4^3 + 10*u4*v4^4 - 2*u4^2 + 35*
      u4^2*v4 - 58*u4^2*v4^2 + 6*u4^2*v4^3 + 6*u4^2*v4^4 + 6*u4^3 - 42*u4^3*v4
       - 6*u4^3*v4^2 + 38*u4^3*v4^3 - 2*u4^3*v4^4 - 6*u4^4 + 58*u4^4*v4^2 - 15
      *u4^4*v4^3 + 2*u4^5 + 26*u4^5*v4 - 24*u4^5*v4^2 - 11*u4^6*v4)*Nc * ( 1/
         12*G(0,0,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num(2*v4^2 + 2*v4^3 - v4^4 + v4^5 + 4
      *u4*v4 - 2*u4*v4^2 - 8*u4*v4^3 + 5*u4*v4^4 + u4^2 - 10*u4^2*v4 - 7*u4^2*
      v4^2 + 13*u4^2*v4^3 - 3*u4^2*v4^4 - 3*u4^3 + 6*u4^3*v4 + 13*u4^3*v4^2 - 
      8*u4^3*v4^3 + u4^3*v4^4 + 3*u4^4 + 2*u4^4*v4 - 7*u4^4*v4^2 + 2*u4^4*v4^3
       - u4^5 - 2*u4^5*v4 + u4^5*v4^2)*i_*Nc^-1 * (  - 1/6*G(0,v4)*Pi^3 )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num(2*v4^2 + 7*v4^3 - 2*v4^4 + v4^5
       + 4*u4*v4 + 8*u4*v4^2 - 22*u4*v4^3 + 8*u4*v4^4 + u4^2 - 5*u4^2*v4 - 32*
      u4^2*v4^2 + 28*u4^2*v4^3 - 6*u4^2*v4^4 - 3*u4^3 - 6*u4^3*v4 + 34*u4^3*
      v4^2 - 16*u4^3*v4^3 + 2*u4^3*v4^4 + 3*u4^4 + 11*u4^4*v4 - 14*u4^4*v4^2
       + 4*u4^4*v4^3 - u4^5 - 4*u4^5*v4 + 2*u4^5*v4^2)*Nc^-1 * ( 1/6*G(0,0,v4)
         *Pi^2 )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num(5*v4^2 + 6*v4^3 - 11*v4^4 + 3*
      v4^5 + 10*u4*v4 - 3*u4*v4^2 - 20*u4*v4^3 + 3*u4*v4^4 + 2*u4^2 - 24*u4^2*
      v4 + 8*u4^2*v4^2 - 30*u4^2*v4^3 + 21*u4^2*v4^4 - 6*u4^3 + 32*u4^3*v4 - 
      62*u4^3*v4^2 + 66*u4^3*v4^3 - 7*u4^3*v4^4 + 6*u4^4 - 37*u4^4*v4 + 69*
      u4^4*v4^2 - 19*u4^4*v4^3 - 2*u4^5 + 24*u4^5*v4 - 17*u4^5*v4^2 - 5*u4^6*
      v4)*i_*Nc * ( Zeta(3)*Pi )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num(10*v4^2 + 7*v4^3 - 30*v4^4 + 6*
      v4^5 + 20*u4*v4 - 16*u4*v4^2 - 62*u4*v4^3 + 30*u4*v4^4 + 4*u4^2 - 53*
      u4^2*v4 - 4*u4^2*v4^2 + 24*u4^2*v4^3 + 18*u4^2*v4^4 - 12*u4^3 + 58*u4^3*
      v4 - 28*u4^3*v4^2 + 50*u4^3*v4^3 - 6*u4^3*v4^4 + 12*u4^4 - 38*u4^4*v4 + 
      46*u4^4*v4^2 - 13*u4^4*v4^3 - 4*u4^5 + 14*u4^5*v4 - 8*u4^5*v4^2 - u4^6*
      v4)*Nc * (  - 1/2*Zeta(3)*G(0,v4) )

       + Den( - 1 + u4)^3*Den(v4 + u4)^2*Num(21*v4^2 - 34*v4^3 + 6*v4^5 + 42*
      u4*v4 - 131*u4*v4^2 + 68*u4*v4^3 + 12*u4*v4^4 + 15*u4^2 - 160*u4^2*v4 + 
      199*u4^2*v4^2 - 28*u4^2*v4^3 - 45*u4^3 + 194*u4^3*v4 - 89*u4^3*v4^2 + 45
      *u4^4 - 76*u4^4*v4 - 15*u4^5)*Nc^-1 * (  - 1/360*Pi^4 )

       + Den( - 1 + u4)^3*Num( - 10 + 21*v4 - 12*v4^2 + 2*v4^3 + 30*u4 - 42*u4
      *v4 + 12*u4*v4^2 - 30*u4^2 + 30*u4^2*v4 + 10*u4^3 - 18*u4^3*v4 + 9*u4^4*
      v4)*Nc * (  - 1/12*G(0,v4)*G(1 - v4,u4)*Pi^2 )

       + Den( - 1 + u4)^3*Num( - 8 + 3*v4^2 + 16*u4 - 8*u4^2)*Nc^-1*v4 * ( 
         Zeta(3)*G(1 - v4,u4) )

       + Den( - 1 + u4)^3*Num( - 6 + 17*v4 - 10*v4^2 + 2*v4^3 + 18*u4 - 30*u4*
      v4 + 6*u4*v4^2 - 18*u4^2 + 18*u4^2*v4 + 6*u4^2*v4^2 + 6*u4^3 - 14*u4^3*
      v4 - 2*u4^3*v4^2 + 9*u4^4*v4)*Nc * (  - 1/12*G(1,0,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num( - 4 - 5*v4 - 12*v4^2 + 2*v4^3 + 12*u4 + 10*u4*
      v4 + 12*u4*v4^2 - 12*u4^2 - 4*u4^2*v4 + 4*u4^3 - 2*u4^3*v4 + u4^4*v4)*Nc
       * ( 1/2*G(0,v4)*G(1 - v4,1,1 - v4,u4) + 1/2*G(1,0,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^3*Num( - 4 + 9*v4 - 12*v4^2 + 2*v4^3 + 12*u4 - 18*u4*
      v4 + 12*u4*v4^2 - 12*u4^2 + 12*u4^2*v4 + 4*u4^3 - 6*u4^3*v4 + 3*u4^4*v4)
      *i_*Nc * ( 1/12*G(1 - v4,u4)*Pi^3 )

       + Den( - 1 + u4)^3*Num( - 3 - 12*v4 + 2*v4^2 + 6*u4 + 12*u4*v4 - 4*u4^2
       + 2*u4^3 - u4^4)*Nc*v4 * (  - 1/2*G(0,0,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^3*Num( - 3 + 2*v4 - 2*v4^2 + v4^3 + 9*u4 - 8*u4*v4 + 6
      *u4*v4^2 - 9*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 + 3*u4^3 - 4*u4^3*v4 + 2*
      u4^3*v4^2)*Nc^-1 * (  - 1/6*G(1,0,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num( - 2 - 2*v4 - 6*v4^2 + v4^3 + 6*u4 + 4*u4*v4 + 6
      *u4*v4^2 - 6*u4^2 - 2*u4^2*v4 + 2*u4^3)*Nc * (  - G(1 - v4,1,1 - v4,1 - 
         v4,u4) - G(1,v4)*G(1 - v4,1,1 - v4,u4) - G(1,1,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^3*Num( - 2 + 3*v4 - 6*v4^2 + v4^3 + 6*u4 - 6*u4*v4 + 6
      *u4*v4^2 - 6*u4^2 + 4*u4^2*v4 + 2*u4^3 - 2*u4^3*v4 + u4^4*v4)*i_*Nc * ( 
          - G(1 - v4,1,1 - v4,u4)*Pi - G(1,v4)*G(1 - v4,1,u4)*Pi )

       + Den( - 1 + u4)^3*Num( - 2 + 5*v4 - 10*v4^2 + 2*v4^3 + 6*u4 - 6*u4*v4
       + 6*u4*v4^2 - 6*u4^2 + 6*u4^2*v4^2 + 2*u4^3 - 2*u4^3*v4 - 2*u4^3*v4^2
       + 3*u4^4*v4)*i_*Nc * ( 1/12*G(1,v4)*Pi^3 )

       + Den( - 1 + u4)^3*Num( - 2 + 9*v4 - 6*v4^2 + v4^3 + 6*u4 - 18*u4*v4 + 
      6*u4*v4^2 - 6*u4^2 + 10*u4^2*v4 + 2*u4^3 - 2*u4^3*v4 + u4^4*v4)*i_*Nc
       * ( G(0,1,v4)*G(1 - v4,u4)*Pi )

       + Den( - 1 + u4)^3*Num( - 2 + 27*v4 - 18*v4^2 + 3*v4^3 + 6*u4 - 54*u4*
      v4 + 18*u4*v4^2 - 6*u4^2 + 30*u4^2*v4 + 2*u4^3 - 6*u4^3*v4 + 3*u4^4*v4)*
      Nc * ( 1/6*G(1 - v4,1,u4)*Pi^2 )

       + Den( - 1 + u4)^3*Num( - 2 + v4^2 + 4*u4 - 2*u4^2)*Nc^-1*v4 * (  - 1/6
         *G(0,v4)*G(1 - v4,u4)*Pi^2 + G(0,0,v4)*G(1 - v4,1 - v4,u4) - G(0,1,v4
         )*G(1 - v4,1 - v4,u4) + G(0,1,0,1,v4) + G(1,0,0,v4)*G(1 - v4,u4) - G(
         1,0,1,v4)*G(1 - v4,u4) - G(1,1,0,1,v4) )

       + Den( - 1 + u4)^3*Num( - 1 - 6*v4 + v4^2 + 2*u4 + 6*u4*v4 - 2*u4^2 + 2
      *u4^3 - u4^4)*Nc*v4 * ( G(0,1,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^3*Num( - 1 + v4 + u4)*Num(2 - 5*v4 + v4^2 - 4*u4 + 5*
      u4*v4 + 2*u4^2)*Nc * ( G(0,1,1,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^3*Num( - 1 + 2*v4 - 2*v4^2 + v4^3 + 3*u4 - 8*u4*v4 + 6
      *u4*v4^2 - 3*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 + u4^3 - 4*u4^3*v4 + 2*u4^3
      *v4^2)*Nc^-1 * ( G(1,1,0,0,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 2*v4 - v4^2 + v4^3 + 3*u4 - 6*u4*v4 + 3*
      u4*v4^2 - 3*u4^2 + 6*u4^2*v4 - 3*u4^2*v4^2 + u4^3 - 2*u4^3*v4 + u4^3*
      v4^2)*i_*Nc^-1 * ( 1/6*G(1,v4)*Pi^3 - G(1,1,0,v4)*Pi )

       + Den( - 1 + u4)^3*Num( - 1 + 2*v4 + v4^3 + 3*u4 - 4*u4*v4 - 3*u4^2 + 2
      *u4^2*v4 + u4^3)*Nc^-1 * ( G(0,0,1,0,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 4*v4 - 5*v4^2 + v4^3 + 3*u4 - 6*u4*v4 + 3
      *u4*v4^2 - 3*u4^2 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*v4^2)*Nc * ( 
          - G(0,0,1,1,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 5*v4 - 5*v4^2 + v4^3 + 3*u4 - 8*u4*v4 + 3
      *u4*v4^2 - 3*u4^2 + u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*v4^2
      )*Nc * ( G(1,0,1,1,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 5*v4 - 5*v4^2 + v4^3 + 3*u4 - 8*u4*v4 + 3
      *u4*v4^2 - 3*u4^2 + u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*v4^2
      )*i_*Nc * (  - G(0,0,1,v4)*Pi )

       + Den( - 1 + u4)^3*Num( - 1 + 6*v4 - 5*v4^2 + v4^3 + 3*u4 - 10*u4*v4 + 
      3*u4*v4^2 - 3*u4^2 + 2*u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*
      v4^2)*Nc * ( G(0,0,1,0,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 7*v4 - 5*v4^2 + v4^3 + 3*u4 - 12*u4*v4 + 
      3*u4*v4^2 - 3*u4^2 + 3*u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*
      v4^2)*Nc * (  - G(1,0,1,0,v4) )

       + Den( - 1 + u4)^3*Num( - 1 + 7*v4 - 5*v4^2 + v4^3 + 3*u4 - 12*u4*v4 + 
      3*u4*v4^2 - 3*u4^2 + 4*u4^2*v4 + 3*u4^2*v4^2 + u4^3 - u4^3*v4^2 + u4^4*
      v4)*i_*Nc * ( G(1,0,1,v4)*Pi )

       + Den( - 1 + u4)^3*Num( - 1 + 9*v4 - 6*v4^2 + v4^3 + 3*u4 - 18*u4*v4 + 
      6*u4*v4^2 - 3*u4^2 + 9*u4^2*v4 + u4^3)*Nc * (  - G(0,1,0,v4)*G(1 - v4,u4
         ) )

       + Den( - 1 + u4)^3*Num(1 - 4*v4 - 2*v4^2 + 3*v4^3 - 3*u4 + 4*u4*v4 + 6*
      u4*v4^2 + 3*u4^2 + 4*u4^2*v4 - 6*u4^2*v4^2 - u4^3 - 4*u4^3*v4 + 2*u4^3*
      v4^2)*Nc^-1 * ( Zeta(3)*G(1,v4) )

       + Den( - 1 + u4)^3*Num(1 - 3*v4 - 6*v4^2 + v4^3 - 3*u4 + 6*u4*v4 + 6*u4
      *v4^2 + 3*u4^2 - 3*u4^2*v4 - u4^3)*Nc * ( G(0,0,v4)*G(1 - v4,1 - v4,u4)
          )

       + Den( - 1 + u4)^3*Num(1 - 3*v4 + v4^2 + 4*u4 - 3*u4*v4 - 14*u4^2 + 9*
      u4^2*v4 + 12*u4^3 - 3*u4^3*v4 - 3*u4^4)*Nc*v4 * (  - G(0,1,v4)*G(1 - v4,
         1 - v4,u4) )

       + Den( - 1 + u4)^3*Num(1 + v4 - v4^2 + v4^3 - 3*u4 - 4*u4*v4 + 3*u4*
      v4^2 + 3*u4^2 + 5*u4^2*v4 - 3*u4^2*v4^2 - u4^3 - 2*u4^3*v4 + u4^3*v4^2)*
      i_*Nc^-1 * ( G(0,1,0,v4)*Pi )

       + Den( - 1 + u4)^3*Num(1 + 2*v4 - 3*v4^2 + v4^3 - 3*u4 + 2*u4*v4 - 3*u4
      *v4^2 + 3*u4^2 - 13*u4^2*v4 + 9*u4^2*v4^2 - u4^3 + 12*u4^3*v4 - 3*u4^3*
      v4^2 - 3*u4^4*v4)*i_*Nc * (  - G(0,v4)*G(1 - v4,1 - v4,u4)*Pi - G(1,0,v4
         )*G(1 - v4,u4)*Pi - G(1,1,0,v4)*Pi )

       + Den( - 1 + u4)^3*Num(1 + 2*v4 - 2*v4^2 + v4^3 - 3*u4 - 8*u4*v4 + 6*u4
      *v4^2 + 3*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 - u4^3 - 4*u4^3*v4 + 2*u4^3*
      v4^2)*Nc^-1 * (  - G(0,1,0,0,v4) )

       + Den( - 1 + u4)^3*Num(1 + 2*v4 + 2*v4^3 - 3*u4 - 4*u4*v4 + 3*u4^2 + 2*
      u4^2*v4 - u4^3)*Nc^-1 * ( 1/6*G(0,1,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(1 + 3*v4 + v4^3 - 3*u4 - 6*u4*v4 + 3*u4^2 + 3*
      u4^2*v4 - u4^3)*Nc^-1 * (  - G(1,0,1,0,v4) )

       + Den( - 1 + u4)^3*Num(1 + 6*v4 - 15*v4^2 + 3*v4^3 - 3*u4 - 6*u4*v4 + 9
      *u4*v4^2 + 3*u4^2 - 6*u4^2*v4 + 9*u4^2*v4^2 - u4^3 + 6*u4^3*v4 - 3*u4^3*
      v4^2)*Nc * ( Zeta(3)*G(1,v4) )

       + Den( - 1 + u4)^3*Num(1 + 12*v4 - 18*v4^2 + 3*v4^3 - 3*u4 - 24*u4*v4
       + 18*u4*v4^2 + 3*u4^2 + 12*u4^2*v4 - u4^3)*Nc * ( Zeta(3)*G(1 - v4,u4)
          )

       + Den( - 1 + u4)^3*Num(1 + v4^2 - 2*u4 + u4^2)*Nc^-1*v4 * (  - 1/3*G(1
          - v4,1 - v4,u4)*Pi^2 + G(1 - v4,1 - v4,1,1 - v4,u4) - G(0,v4)*G(1 - 
         v4,1 - v4,1,u4) + G(1,v4)*G(1 - v4,1 - v4,1,u4) - 1/3*G(1,v4)*G(1 - 
         v4,u4)*Pi^2 - 1/3*G(1,1,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(1 + v4^2 - 2*u4 + u4^2)*i_*Nc^-1*v4 * ( G(1 - v4
         ,1 - v4,1,u4)*Pi + G(0,1,v4)*G(1 - v4,u4)*Pi + G(1,0,1,v4)*Pi )

       + Den( - 1 + u4)^3*Num(2 - 9*v4 - 10*v4^2 + 2*v4^3 - 6*u4 + 22*u4*v4 + 
      6*u4*v4^2 + 6*u4^2 - 16*u4^2*v4 + 6*u4^2*v4^2 - 2*u4^3 + 2*u4^3*v4 - 2*
      u4^3*v4^2 + u4^4*v4)*Nc * ( 1/2*G(1,1,0,0,v4) )

       + Den( - 1 + u4)^3*Num(2 - 5*v4 - 12*v4^2 + 2*v4^3 - 6*u4 + 10*u4*v4 + 
      12*u4*v4^2 + 6*u4^2 - 4*u4^2*v4 - 2*u4^3 - 2*u4^3*v4 + u4^4*v4)*Nc * ( 1/
         2*G(1,0,0,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^3*Num(2 + 5*v4 - 6*v4^2 + 2*v4^3 - 6*u4 + 2*u4*v4 - 6*
      u4*v4^2 + 6*u4^2 - 22*u4^2*v4 + 18*u4^2*v4^2 - 2*u4^3 + 18*u4^3*v4 - 6*
      u4^3*v4^2 - 3*u4^4*v4)*i_*Nc * ( 1/2*G(0,1,0,v4)*Pi )

       + Den( - 1 + u4)^3*Num(2 + 7*v4 - 10*v4^2 + 2*v4^3 - 6*u4 - 10*u4*v4 + 
      6*u4*v4^2 + 6*u4^2 + 6*u4^2*v4^2 - 2*u4^3 + 2*u4^3*v4 - 2*u4^3*v4^2 + 
      u4^4*v4)*Nc * (  - 1/2*G(0,1,0,0,v4) )

       + Den( - 1 + u4)^3*Num(2 + v4^2 - 4*u4 + 2*u4^2)*Nc^-1*v4 * (  - G(0,0,
         1,1,v4) )

       + Den( - 1 + u4)^3*Num(3 - 6*v4 + 2*v4^2 + 6*u4 - 6*u4*v4 - 26*u4^2 + 
      18*u4^2*v4 + 22*u4^3 - 6*u4^3*v4 - 5*u4^4)*Nc*v4 * (  - 1/2*G(1,0,1,v4)*
         G(1 - v4,u4) - 1/2*G(1,1,0,1,v4) )

       + Den( - 1 + u4)^3*Num(3 + 5*v4 - 3*v4^2 + 2*v4^3 - 9*u4 + 8*u4*v4 - 15
      *u4*v4^2 + 9*u4^2 - 40*u4^2*v4 + 27*u4^2*v4^2 - 3*u4^3 + 36*u4^3*v4 - 9*
      u4^3*v4^2 - 9*u4^4*v4)*Nc * (  - 1/6*G(1 - v4,1 - v4,u4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(3 + v4^2 - 6*u4 + 3*u4^2)*Nc^-1*v4 * (  - G(0,1,
         0,v4)*G(1 - v4,u4) + G(0,1,1,v4)*G(1 - v4,u4) + G(1,0,1,1,v4) )

       + Den( - 1 + u4)^3*Num(3 + v4^2 - 6*u4 + 3*u4^2)*i_*Nc^-1*v4 * (  - G(0
         ,0,1,v4)*Pi )

       + Den( - 1 + u4)^3*Num(4 - 6*v4 + v4^2 - 8*u4 + 6*u4*v4 + 4*u4^2)*i_*Nc
      *v4 * ( G(0,v4)*G(1 - v4,1,u4)*Pi )

       + Den( - 1 + u4)^3*Num(4 + 11*v4 - 8*v4^2 + 4*v4^3 - 12*u4 + 10*u4*v4
       - 24*u4*v4^2 + 12*u4^2 - 72*u4^2*v4 + 48*u4^2*v4^2 - 4*u4^3 + 70*u4^3*
      v4 - 16*u4^3*v4^2 - 19*u4^4*v4)*Nc * (  - 1/12*G(1,1,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(6 + 7*v4 - 6*v4^2 + 4*v4^3 - 18*u4 + 22*u4*v4 - 
      30*u4*v4^2 + 18*u4^2 - 84*u4^2*v4 + 54*u4^2*v4^2 - 6*u4^3 + 74*u4^3*v4
       - 18*u4^3*v4^2 - 19*u4^4*v4)*Nc * (  - 1/12*G(1,v4)*G(1 - v4,u4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(8 - v4 - 8*v4^2 + 4*v4^3 - 24*u4 + 34*u4*v4 - 24
      *u4*v4^2 + 24*u4^2 - 68*u4^2*v4 + 48*u4^2*v4^2 - 8*u4^3 + 38*u4^3*v4 - 
      16*u4^3*v4^2 - 3*u4^4*v4)*Nc * ( 1/12*G(0,1,v4)*Pi^2 )

       + Den( - 1 + u4)^3*Num(10 - 3*v4 + v4^2 - 14*u4 - 3*u4*v4 - 5*u4^2 + 9*
      u4^2*v4 + 12*u4^3 - 3*u4^3*v4 - 3*u4^4)*Nc*v4 * ( G(1 - v4,1 - v4,1,1 - 
         v4,u4) - G(0,v4)*G(1 - v4,1 - v4,1,u4) + G(1,v4)*G(1 - v4,1 - v4,1,u4
         ) )

       + Den( - 1 + u4)^3*Num(10 - 3*v4 + v4^2 - 14*u4 - 3*u4*v4 - 5*u4^2 + 9*
      u4^2*v4 + 12*u4^3 - 3*u4^3*v4 - 3*u4^4)*i_*Nc*v4 * ( G(1 - v4,1 - v4,1,
         u4)*Pi )

       + Den( - 1 + u4)^3*Num(11 - 6*v4 + 2*v4^2 - 10*u4 - 6*u4*v4 - 18*u4^2
       + 18*u4^2*v4 + 22*u4^3 - 6*u4^3*v4 - 5*u4^4)*Nc*v4 * ( 1/2*G(0,1,0,1,v4
         ) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 36 - 635*v4
       + 1214*v4^2 - 543*v4^3 - 563*u4 + 2634*u4*v4 - 2045*u4*v4^2 + 132*u4*
      v4^3 + 1384*u4^2 - 2437*u4^2*v4 + 396*u4^2*v4^2 + 24*u4^2*v4^3 - 935*
      u4^3 + 414*u4^3*v4 + 48*u4^3*v4^2 + 150*u4^4 + 24*u4^4*v4)*Nc*v4 * (  - 
         1/36*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 24 + 104*v4
       - 68*v4^2 - 12*v4^3 + 152*u4 - 309*u4*v4 + 137*u4*v4^2 - 48*u4*v4^3 - 
      265*u4^2 + 319*u4^2*v4 - 135*u4^2*v4^2 + 18*u4^2*v4^3 + 170*u4^3 - 120*
      u4^3*v4 + 24*u4^3*v4^2 - 33*u4^4 + 6*u4^4*v4)*Nc*v4 * ( 1/6*G(1,1,0,v4)
          )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 18 + 476*v4
       - 827*v4^2 + 369*v4^3 + 512*u4 - 1815*u4*v4 + 1304*u4*v4^2 - 90*u4*v4^3
       - 1006*u4^2 + 1483*u4^2*v4 - 216*u4^2*v4^2 + 18*u4^2*v4^3 + 548*u4^3 - 
      162*u4^3*v4 + 36*u4^3*v4^2 - 36*u4^4 + 18*u4^4*v4)*Nc*v4 * ( 1/18*G(0,0,
         v4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 6 - 38*v4 + 
      79*v4^2 - 35*v4^3 - 26*u4 + 179*u4*v4 - 150*u4*v4^2 + 6*u4*v4^3 + 94*
      u4^2 - 201*u4^2*v4 + 36*u4^2*v4^2 + 6*u4^2*v4^3 - 86*u4^3 + 54*u4^3*v4
       + 12*u4^3*v4^2 + 24*u4^4 + 6*u4^4*v4)*i_*Nc*v4 * (  - 1/6*G(0,v4)*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 3 - 5*v4 + 
      10*v4^2 - 2*v4^3 + u4 + 32*u4*v4 - 36*u4*v4^2 + 9*u4*v4^3 + 19*u4^2 - 63
      *u4^2*v4 + 30*u4^2*v4^2 + 3*u4^2*v4^3 - 29*u4^3 + 33*u4^3*v4 + 6*u4^3*
      v4^2 + 12*u4^4 + 3*u4^4*v4)*Nc*v4 * (  - 1/3*G(0,u4)*G(0,v4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 2 + 50*v4 - 
      64*v4^2 + 16*v4^3 + 54*u4 - 145*u4*v4 + 61*u4*v4^2 - 83*u4^2 + 50*u4^2*
      v4 + 28*u4^2*v4^2 + 8*u4^2*v4^3 + 5*u4^3 + 61*u4^3*v4 - u4^3*v4^2 + 33*
      u4^4 - 16*u4^4*v4 - 7*u4^5)*Nc*v4 * ( 1/12*G(0,v4)*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(2 + 2*v4 - 10*
      v4^2 + 6*v4^3 - 2*u4 - 19*u4*v4 + 33*u4*v4^2 - 12*u4*v4^3 - 7*u4^2 + 44*
      u4^2*v4 - 40*u4^2*v4^2 + 8*u4^2*v4^3 + 17*u4^3 - 43*u4^3*v4 + 19*u4^3*
      v4^2 - 15*u4^4 + 16*u4^4*v4 + 5*u4^5)*Nc*v4 * (  - 1/2*G(0, - v4,0,u4)
          + 1/2*G(0,v4)*G(0, - v4,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(2 + 2*v4 - 10*
      v4^2 + 6*v4^3 - 2*u4 - 19*u4*v4 + 33*u4*v4^2 - 12*u4*v4^3 - 7*u4^2 + 44*
      u4^2*v4 - 40*u4^2*v4^2 + 8*u4^2*v4^3 + 17*u4^3 - 43*u4^3*v4 + 19*u4^3*
      v4^2 - 15*u4^4 + 16*u4^4*v4 + 5*u4^5)*i_*Nc*v4 * (  - 1/2*G(0, - v4,u4)*
         Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(2 + 12*v4 - 14*
      v4^2 + 8*u4 - 52*u4*v4 + 40*u4*v4^2 - 12*u4*v4^3 - 36*u4^2 + 85*u4^2*v4
       - 47*u4^2*v4^2 + 2*u4^2*v4^3 + 45*u4^3 - 59*u4^3*v4 + 11*u4^3*v4^2 - 24
      *u4^4 + 14*u4^4*v4 + 5*u4^5)*i_*Nc*v4 * ( 1/12*Pi^3 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(24 - 64*v4 + 46
      *v4^2 - 6*v4^3 - 112*u4 + 225*u4*v4 - 115*u4*v4^2 + 12*u4*v4^3 + 203*
      u4^2 - 278*u4^2*v4 + 78*u4^2*v4^2 + 6*u4^2*v4^3 - 169*u4^3 + 123*u4^3*v4
       + 3*u4^3*v4^2 + 57*u4^4 - 6*u4^4*v4 - 3*u4^5)*Nc*v4 * (  - 1/6*G(0,v4)*
         G(0,1 - v4,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(24 - 40*v4 + 2*
      v4^2 + 14*v4^3 - 88*u4 + 64*u4*v4 + 62*u4*v4^2 - 32*u4*v4^3 + 86*u4^2 + 
      55*u4^2*v4 - 103*u4^2*v4^2 + 8*u4^2*v4^3 + 7*u4^3 - 111*u4^3*v4 + 29*
      u4^3*v4^2 - 40*u4^4 + 32*u4^4*v4 + 11*u4^5)*Nc*v4 * ( 1/12*G(1,v4)*Pi^2
          )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(24 + 65*v4 - 
      119*v4^2 + 30*v4^3 + 17*u4 - 237*u4*v4 + 161*u4*v4^2 - 24*u4*v4^3 - 94*
      u4^2 + 175*u4^2*v4 - 45*u4^2*v4^2 + 12*u4^2*v4^3 + 44*u4^3 - 15*u4^3*v4
       + 21*u4^3*v4^2 + 6*u4^4 + 12*u4^4*v4 + 3*u4^5)*Nc*v4 * ( 1/6*G(1,0,1,v4
         ) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 36 - 341*v4 + 278*v4^2 - 269*u4
       + 583*u4*v4 + 269*u4^2 + 36*u4^2*v4 + 36*u4^3)*Nc*v4 * ( 1/9*G(0,v4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 24 - 80*v4 + 21*v4^2 - 32*u4 + 
      86*u4*v4 - 6*u4*v4^2 + 41*u4^2 + 6*u4^2*v4 + 3*u4^2*v4^2 + 12*u4^3 + 6*
      u4^3*v4 + 3*u4^4)*Nc*v4 * ( 1/6*G(0,1,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 24 + 15*v4 + 17*v4^2 + 63*u4 + 
      19*u4*v4 - 38*u4*v4^2 - 22*u4^2 - 66*u4^2*v4 + 11*u4^2*v4^2 - 28*u4^3 + 
      22*u4^3*v4 + 11*u4^4)*Nc*v4 * ( 1/12*G(1 - v4,u4)*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 24 + 68*v4 + 30*v4^2 + 116*u4 - 
      71*u4*v4 + 12*u4*v4^2 - 125*u4^2 + 45*u4^2*v4 + 33*u4^3)*Nc*v4 * (  - 1/
         6*G(1,0,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 18 - 79*v4 + 139*v4^2 - 43*u4 + 
      200*u4*v4 + 43*u4^2 + 18*u4^2*v4 + 18*u4^3)*i_*Nc*v4 * (  - 2/9*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 8 - 17*v4 + 23*v4^2 - u4 + 35*u4
      *v4 - 2*u4*v4^2 + 4*u4^2 + 2*u4^2*v4 + u4^2*v4^2 + 4*u4^3 + 2*u4^3*v4 + 
      u4^4)*Nc*v4 * (  - 1/2*G(1 - v4,1,1 - v4,u4) + 1/2*G(0,v4)*G(1 - v4,1,u4
         ) - 1/2*G(1,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 8 - 17*v4 + 23*v4^2 - u4 + 35*u4
      *v4 - 2*u4*v4^2 + 4*u4^2 + 2*u4^2*v4 + u4^2*v4^2 + 4*u4^3 + 2*u4^3*v4 + 
      u4^4)*i_*Nc*v4 * (  - 1/2*G(1 - v4,1,u4)*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 2 - 31*v4 + 24*v4^2 - 27*u4 + 53
      *u4*v4 + 27*u4^2 + 2*u4^2*v4 + 2*u4^3)*i_*Nc^-1*v4 * (  - 1/12*Pi^3 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 2 - 10*v4 + v4^2 - 6*u4 + 7*u4*
      v4 + 4*u4^2 + 4*u4^2*v4 + 4*u4^3)*i_*Nc^-1*v4 * (  - 1/2*G(0,v4)*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 2 + 4*v4 + v4^2 + 8*u4 - 5*u4*v4
       - 8*u4^2 + 2*u4^2*v4 + 2*u4^3)*i_*Nc^-1*v4 * ( 2*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 2 + 6*v4 - 23*v4^2 + 10*u4 - 45*
      u4*v4 + 12*u4*v4^2 - 24*u4^2 + 28*u4^2*v4 + 16*u4^3)*Nc^-1*v4 * ( 1/2*G(
         0,0,v4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 1 - 4*v4 + 6*v4^2 - 2*u4 + 8*u4*
      v4 + u4^2 + 2*u4^2*v4 + 2*u4^3)*Nc^-1*v4 * ( G(0, - v4,0,u4) - G(0,v4)*
         G(0, - v4,u4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 1 - 4*v4 + 6*v4^2 - 2*u4 + 8*u4*
      v4 + u4^2 + 2*u4^2*v4 + 2*u4^3)*i_*Nc^-1*v4 * ( G(0, - v4,u4)*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 1 + v4 + u4)*Num(1 + 12*v4 + 10*
      u4 + u4^2)*Nc^-1*v4 * (  - 1/6*G(0,u4)*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 1 + v4 + u4)*Num(2 + v4 - 3*u4
       + 2*u4^2)*Nc^-1*v4 * (  - 2*G(0,v4) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num( - 1 + 6*v4 + 8*u4 + 7*u4*v4 - 14*
      u4*v4^2 + 6*u4^2 - 31*u4^2*v4 + 4*u4^2*v4^2 - 17*u4^3 + 8*u4^3*v4 + 4*
      u4^4)*Nc*v4 * ( 1/6*G(0,u4)*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num(2 + 3*v4 + 8*v4^2 - u4 - u4*v4 - 7*
      u4^2 + 6*u4^2*v4 + 6*u4^3)*Nc^-1*v4 * (  - 1/12*G(0,v4)*Pi^2 )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num(3 + 5*v4 - 2*v4^2 - u4 - 16*u4*v4
       + 9*u4*v4^2 - 11*u4^2 + 18*u4^2*v4 + 3*u4^2*v4^2 + 9*u4^3 + 3*u4^3*v4)*
      i_*Nc*v4 * ( 1/3*G(0,u4)*Pi )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num(6 + 5*v4 + 2*v4^2 - 7*u4 + 3*u4*v4
       + 7*u4^2 - 6*u4^2*v4 - 6*u4^3)*Nc^-1*v4 * (  - 1/2*Zeta(3) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num(6 + 23*v4 + 14*v4^2 + 11*u4 + u4*v4
       - 7*u4^2 - 12*u4^2*v4 + 2*u4^2*v4^2 - 12*u4^3 + 4*u4^3*v4 + 2*u4^4)*Nc*
      v4 * ( 1/2*Zeta(3) )

       + Den( - 1 + u4)^2*Den(v4 + u4)*Num(12 + 39*v4 - 63*v4^2 + 15*u4 - 112*
      u4*v4 + 24*u4*v4^2 - 37*u4^2 + 34*u4^2*v4 + 10*u4^3)*Nc^-1*v4 * ( 1/12*
         Pi^2 )

       + Den( - 1 + u4)^2*Num( - 317 + 278*v4 + 317*u4)*Nc*v4 * (  - 1/9*G(1
          - v4,u4) - 1/9*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 281 + 165*v4 + 245*u4 + 36*u4*v4 + 36*u4^2)*
      Nc*v4 * ( 1/18*G(1 - v4,1 - v4,u4) + 1/18*G(1,v4)*G(1 - v4,u4) + 1/18*G(
         1,1,v4) )

       + Den( - 1 + u4)^2*Num( - 109 + 3*v4 + 133*u4 - 18*u4*v4 - 27*u4^2 + 3*
      u4^2*v4 + 3*u4^3)*Nc*v4 * (  - 1/6*G(0,0,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^2*Num( - 36 + 36*v4 - 221*u4 + 231*u4*v4 + 185*u4^2 + 
      36*u4^2*v4 + 72*u4^3 + 18*u4^3*v4)*Nc*u4^-1*v4 * (  - 1/18*G(0,v4)*G(1
          - v4,u4) )

       + Den( - 1 + u4)^2*Num( - 23 + 18*v4 + 23*u4)*Nf*v4 * (  - 2/9*G(0,0,v4
         ) )

       + Den( - 1 + u4)^2*Num( - 19 + 10*v4 + 19*u4)*Nf*v4 * (  - 2/9*G(0,v4)
          )

       + Den( - 1 + u4)^2*Num( - 17 + 12*v4 + 17*u4)*v4 * (  - 2/9*G(1 - v4,1
          - v4,u4) + 2/9*G(0,v4)*G(1 - v4,u4) - 2/9*G(0,0,v4) + 2/9*G(0,1,v4)
          - 2/9*G(1,v4)*G(1 - v4,u4) + 2/9*G(1,0,v4) - 2/9*G(1,1,v4) )

       + Den( - 1 + u4)^2*Num( - 17 + 12*v4 + 17*u4)*Nf*v4 * (  - 2/9*G(1 - v4
         ,1 - v4,u4) - 2/9*G(1,v4)*G(1 - v4,u4) - 2/9*G(1,1,v4) )

       + Den( - 1 + u4)^2*Num( - 17 + 20*v4 + 17*u4)*i_*Nf*v4 * ( 1/9*Pi )

       + Den( - 1 + u4)^2*Num( - 13 + 12*v4 + 11*u4 + 2*u4^2)*Nc^-1*v4 * ( 1/2
         *G(0,1,0,v4) )

       + Den( - 1 + u4)^2*Num( - 11 + 6*v4 + 5*u4 + 6*u4*v4 + 6*u4^2)*i_*Nc*v4
       * ( 1/3*G(1 - v4,1 - v4,u4)*Pi + 1/3*G(1,v4)*G(1 - v4,u4)*Pi + 1/3*G(1,
         1,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 11 + 12*v4 + 11*u4)*i_*Nc^-1*v4 * ( 1/2*G(0,
         v4)*G(1 - v4,u4)*Pi + 1/2*G(1,0,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 10 - 3*v4 + 31*u4 - 18*u4*v4 - 24*u4^2 + 3*
      u4^2*v4 + 3*u4^3)*Nc*v4 * ( 1/6*G(0,v4)*G(1 - v4,0,u4) )

       + Den( - 1 + u4)^2*Num( - 10 + 14*v4 + 11*u4 - u4^2)*Nc*v4 * (  - 1/2*
         G(1,1 - v4,1 - v4,u4) - 1/2*G(1,v4)*G(1,1 - v4,u4) - 1/2*G(1,1,v4)*G(
         1,u4) )

       + Den( - 1 + u4)^2*Num( - 8 + 3*v4 + 8*u4)*Nf*v4 * (  - 1/9*Pi^2 )

       + Den( - 1 + u4)^2*Num( - 8 + 5*v4 + 8*u4)*Nc^-1*v4 * (  - G(1,0,v4)*G(
         1 - v4,u4) )

       + Den( - 1 + u4)^2*Num( - 8 + 5*v4 + 8*u4)*v4 * ( 4/9*G(1 - v4,u4) - 4/
         9*G(0,v4) + 4/9*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 8 + 5*v4 + 8*u4)*Nf*v4 * ( 4/9*G(1 - v4,u4)
          + 4/9*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 7 + 5*v4 + 6*u4 + u4^2)*Nc^-1*v4 * (  - G(1,1
         ,0,v4) )

       + Den( - 1 + u4)^2*Num( - 7 + 12*v4 + 9*u4 - 2*u4^2)*Nc^-1*v4 * (  - 1/
         2*G(1,0,0,v4) )

       + Den( - 1 + u4)^2*Num( - 6 + 7*v4 + 6*u4)*Nc^-1*v4 * ( 1/6*G(1 - v4,u4
         )*Pi^2 )

       + Den( - 1 + u4)^2*Num( - 5 + 7*v4 + 4*u4 + u4^2)*Nc^-1*v4 * ( 1/6*G(1,
         v4)*Pi^2 )

       + Den( - 1 + u4)^2*Num( - 5 + 10*v4 + u4 + 4*u4^2)*Nc^-1*v4 * ( 1/2*G(0
         ,0,0,v4) )

       + Den( - 1 + u4)^2*Num( - 5 + 12*v4 + 5*u4)*Nc^-1*v4 * (  - 1/2*G(0,0,
         v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)^2*Num( - 4 + 3*v4 + 4*u4)*Nf*v4 * ( 10/9*G(0,v4)*G(1
          - v4,u4) + 10/9*G(0,1,v4) + 10/9*G(1,0,v4) )

       + Den( - 1 + u4)^2*Num( - 4 + 4*v4 + 13*u4 + 2*u4*v4 - 17*u4^2 + 8*u4^2
      *v4 + 8*u4^3 + 2*u4^3*v4)*Nc*u4^-1*v4 * ( 1/2*G(0,v4)*G(1,u4) - 1/2*G(1,
         1 - v4,u4) - 1/2*G(1,u4)*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 4 + 4*v4 + 13*u4 + 2*u4*v4 - 17*u4^2 + 8*u4^2
      *v4 + 8*u4^3 + 2*u4^3*v4)*i_*Nc*u4^-1*v4 * (  - 1/2*G(1,u4)*Pi )

       + Den( - 1 + u4)^2*Num( - 4 + 5*v4 + 2*u4 + 2*u4^2)*i_*Nc^-1*v4 * (  - 
         G(0,0,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 3 + 2*v4 + 3*u4)*Nc^-1*v4 * ( 1/2*G(1 - v4,1,
         1 - v4,u4) - 1/2*G(0,v4)*G(1 - v4,1,u4) + 1/2*G(0,0,1,v4) - 1/4*G(1,
         u4)*Pi^2 + 1/2*G(1,v4)*G(1 - v4,1,u4) )

       + Den( - 1 + u4)^2*Num( - 3 + 2*v4 + 3*u4)*i_*Nc^-1*v4 * ( 1/2*G(1 - v4
         ,1,u4)*Pi )

       + Den( - 1 + u4)^2*Num( - 3 + 11*v4 + 3*u4)*Nc^-1*v4 * (  - 1/2*G(1 - 
         v4,1 - v4,u4) + 1/2*G(0,v4)*G(1 - v4,u4) - 1/2*G(1,v4)*G(1 - v4,u4)
          - 1/2*G(1,1,v4) )

       + Den( - 1 + u4)^2*Num( - 2 + 3*v4 + u4 + u4^2)*Nc^-1*v4 * (  - 2*G(0,0
         ,v4)*G(0,u4) )

       + Den( - 1 + u4)^2*Num( - 2 + 11*v4 + 2*u4)*Nc^-1*v4 * ( 1/2*G(0,1,v4)
          )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*Nc^-1*v4 * ( 6*G(1 - v4, - v4,0,
         u4) + 2*G(1 - v4,u4) + 6*G(0,u4)*G(1,0,v4) - 6*G(0,v4)*G(1 - v4, - v4
         ,u4) + 6*G(0,v4)*G(1 - v4,0,u4) + 2*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*Nf*v4 * (  - 1/3*G(1 - v4,0,u4)
          - 1/3*G(0,1 - v4,u4) + 1/3*G(0,u4)*G(0,v4) - 1/3*G(0,u4)*G(1,v4) )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*i_*Nc^-1*v4 * (  - G(1 - v4,1 - 
         v4,u4)*Pi + 6*G(1 - v4, - v4,u4)*Pi + 1/2*G(1 - v4,u4)*Pi + G(1,1 - 
         v4,u4)*Pi + G(1,u4)*G(1,v4)*Pi + 1/2*G(1,v4)*Pi - G(1,v4)*G(1 - v4,u4
         )*Pi - G(1,1,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*i_*v4 * ( 20/9*Pi - 4/3*G(1 - v4
         ,u4)*Pi + 4/3*G(0,v4)*Pi - 4/3*G(1,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 1 + v4 + u4)*i_*Nf*v4 * (  - G(1 - v4,u4)*Pi
          - 1/3*G(0,u4)*Pi + 5/3*G(0,v4)*Pi - G(1,v4)*Pi )

       + Den( - 1 + u4)^2*Num( - 1 + 6*v4 - 5*u4 + 6*u4*v4 + 6*u4^2)*Nc*v4
       * ( 1/3*G(1 - v4,1 - v4,0,u4) + 1/3*G(1 - v4,0,1 - v4,u4) + 1/3*G(0,1
          - v4,1 - v4,u4) + 1/3*G(0,1 - v4,u4)*G(1,v4) + 1/3*G(0,u4)*G(1,1,v4)
          + 1/3*G(1,v4)*G(1 - v4,0,u4) )

       + Den( - 1 + u4)^2*Num( - 1 - 4*u4 + u4^2)*Num( - 1 + v4 + u4)*i_*Nc*v4
       * (  - G(1 - v4,0,u4)*Pi - G(0,1 - v4,u4)*Pi - G(0,u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)^2*Num(1 + 2*v4 - u4)*Nc^-1*v4 * (  - 1/2*G(0,v4)*G(1,1
          - v4,u4) + 1/2*G(1,1 - v4,1 - v4,u4) + 1/2*G(1,v4)*G(1,1 - v4,u4) - 
         1/2*G(1,0,v4)*G(1,u4) + 1/2*G(1,1,v4)*G(1,u4) )

       + Den( - 1 + u4)^2*Num(1 + 2*v4 - u4)*i_*Nc^-1*v4 * (  - 1/2*G(0,v4)*G(
         1,u4)*Pi )

       + Den( - 1 + u4)^2*Num(2 + v4 - 2*u4)*Nc^-1*v4 * (  - G(1 - v4,1 - v4,1
          - v4,u4) + G(0,v4)*G(1 - v4,1 - v4,u4) + G(0,0,v4)*G(1,u4) - G(0,1,
         v4)*G(1,u4) - G(1,v4)*G(1 - v4,1 - v4,u4) - G(1,1,v4)*G(1 - v4,u4) - 
         G(1,1,1,v4) )

       + Den( - 1 + u4)^2*Num(4 - 8*v4 + 7*u4 - 12*u4*v4 - 17*u4^2 + 6*u4^2*v4
       + 6*u4^3)*Nc*v4 * (  - 1/2*G(0,v4)*G(1,1 - v4,u4) - 1/2*G(1,0,v4)*G(1,
         u4) )

       + Den( - 1 + u4)^2*Num(8 - 2*v4 - 20*u4 + 9*u4*v4 + 12*u4^2 + 3*u4^2*v4
      )*Nc*v4 * ( 1/3*G(1 - v4,0,u4) + 1/3*G(0,1 - v4,u4) + 1/3*G(0,u4)*G(1,v4
         ) )

       + Den( - 1 + u4)^2*Num(17 + v4 - 19*u4 + 2*u4*v4 + 2*u4^2)*Nc*v4 * ( 
          - G(0,0,0,v4) )

       + Den( - 1 + u4)^2*Num(21 - 17*v4 - 33*u4 + 10*u4*v4 + 12*u4^2 + 2*u4^2
      *v4)*i_*Nc*v4 * ( 1/2*G(1 - v4,u4)*Pi + 1/2*G(1,v4)*Pi )

       + Den( - 1 + u4)^2*Num(25 - 23*v4 - 35*u4 + 12*u4*v4 + 10*u4^2)*Nc^-1*
      v4 * (  - 1/2*G(1,0,v4) )

       + Den( - 1 + u4)^2*Num(29 + 48*v4 - 29*u4)*Nc*v4 * (  - 1/6*G(0,v4)*G(1
          - v4,1 - v4,u4) )

       + Den( - 1 + u4)^2*Num(59 + 6*v4 - 62*u4 + 3*u4^2)*Nc*v4 * (  - 1/6*G(0
         ,1,1,v4) )

       + Den( - 1 + u4)^2*Num(338 - 213*v4 - 338*u4 + 36*u4*v4)*Nc*v4 * ( 1/18
         *G(0,1,v4) )

       + Den( - 1 + u4)^2*Num(v4 + u4 - 2*u4*v4 - 3*u4^2 + 2*u4^2*v4 + 2*u4^3)
      *Nc*v4 * (  - G(1 - v4, - v4,0,u4) + G(0,v4)*G(1 - v4, - v4,u4) )

       + Den( - 1 + u4)^2*Num(v4 + u4 - 2*u4*v4 - 3*u4^2 + 2*u4^2*v4 + 2*u4^3)
      *i_*Nc*v4 * (  - G(1 - v4, - v4,u4)*Pi )

       + Den( - 1 + u4)*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 3 + 7*v4 - 2*
      v4^2 - 2*v4^3 + 10*u4 - 11*u4*v4 - 2*u4*v4^2 + u4*v4^3 - 9*u4^2 + 2*u4^2
      *v4 + 2*u4^2*v4^2 + 2*u4^3 + u4^3*v4)*Nc*v4 * (  - G( - v4,0,u4) + G(0,
         v4)*G( - v4,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Den( - 1 + v4 + u4)*Num( - 3 + 7*v4 - 2*
      v4^2 - 2*v4^3 + 10*u4 - 11*u4*v4 - 2*u4*v4^2 + u4*v4^3 - 9*u4^2 + 2*u4^2
      *v4 + 2*u4^2*v4^2 + 2*u4^3 + u4^3*v4)*i_*Nc*v4 * (  - G( - v4,u4)*Pi )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num( - 1 + v4 + u4)*Num( - 2*v4^2 - 4*
      u4*v4 - u4^2 + u4^2*v4 + u4^2*v4^2 + u4^3*v4)*Nc * (  - 1/6*G(0,0,u4)*
         Pi^2 )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(2*v4 - 3*v4^2 + 4*u4 - 8*u4*v4 - 7*
      u4^2 + u4^2*v4^2 + 2*u4^3*v4 + u4^4)*Nc*v4 * (  - 1/2*G(0,0, - v4,u4)*G(
         0,v4) + 1/2*G(0,0, - v4,0,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(2*v4 - 3*v4^2 + 4*u4 - 8*u4*v4 - 7*
      u4^2 + u4^2*v4^2 + 2*u4^3*v4 + u4^4)*i_*Nc*v4 * ( 1/2*G(0,0, - v4,u4)*Pi
          )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(2*v4^2 - 25*v4^3 + 4*u4*v4 - 52*u4*
      v4^2 - 4*u4^2 - 29*u4^2*v4 + 15*u4^2*v4^3 + 4*u4^3 + 30*u4^3*v4^2 + 15*
      u4^4*v4)*Nc * ( 1/12*G(0, - v4,u4)*Pi^2 )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(2*v4^2 + v4^3 + 4*u4*v4 + u4^2 - 3*
      u4^2*v4 + 3*u4^2*v4^3 - u4^3 + 6*u4^3*v4^2 + 3*u4^4*v4)*i_*Nc * (  - 1/6
         *G(0,u4)*Pi^3 )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(4*v4^2 - v4^3 + 8*u4*v4 - 6*u4*v4^2
       + 2*u4^2 - 9*u4^2*v4 + 13*u4^2*v4^3 - 2*u4^3 + 26*u4^3*v4^2 + 13*u4^4*
      v4)*Nc * ( 1/12*G(0,u4)*G(0,v4)*Pi^2 )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(5*v4^2 - 4*v4^3 + 10*u4*v4 - 13*u4*
      v4^2 + 2*u4^2 - 14*u4^2*v4 + 2*u4^2*v4^3 - 2*u4^3 + 4*u4^3*v4^2 + 2*u4^4
      *v4)*Nc * ( Zeta(3)*G(0,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)^2*Num(v4^3 + 2*u4*v4^2 - 2*u4^2 + u4^2*v4
       + u4^2*v4^3 + 2*u4^3 + 2*u4^3*v4^2 + u4^4*v4)*Nc * (  - 1/2*G(0, - v4,0
         ,0,u4) + 1/2*G(0,v4)*G(0, - v4,0,u4) - 1/2*G(0,0,v4)*G(0, - v4,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Num( - 3 + 2*v4 + 6*v4^2 + 5*u4 + 10*u4*
      v4 + 4*u4^2)*Nc^-1*v4 * (  - G( - v4,0,u4) + G(0,v4)*G( - v4,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Num( - 3 + 2*v4 + 6*v4^2 + 5*u4 + 10*u4*
      v4 + 4*u4^2)*i_*Nc^-1*v4 * (  - G( - v4,u4)*Pi )

       + Den( - 1 + u4)*Den(v4 + u4)*Num( - 1 + v4 + u4)*Num(4 - 3*v4 - 7*u4
       + u4*v4 + u4^2)*Nc*v4 * ( G(0,1,1 - v4,u4) - G(0,1,u4)*G(0,v4) + G(0,1,
         u4)*G(1,v4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Num( - 1 + v4 + u4)*Num(4 - 3*v4 - 7*u4
       + u4*v4 + u4^2)*i_*Nc*v4 * ( G(0,1,u4)*Pi )

       + Den( - 1 + u4)*Den(v4 + u4)*Num(1 + 4*v4 + 3*u4 + 2*u4*v4 + 2*u4^2)*
      Nc^-1*v4 * (  - G(0,u4)*G(0,v4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Num(6 - v4 - 7*u4 + 6*u4*v4 + 6*u4^2)*Nc*
      v4 * (  - 2/3*G(0,u4) )

       + Den( - 1 + u4)*Den(v4 + u4)*Num(24 - 7*v4 - 18*v4^2 - 31*u4 - 24*u4*
      v4 + 6*u4*v4^2 - 6*u4^2 + 12*u4^2*v4 + 6*u4^3)*i_*Nc*v4 * ( 1/6*G(0,v4)*
         G(1 - v4,u4)*Pi + 1/6*G(1,0,v4)*Pi )

       + Den( - 1 + u4)*Num( - 17 - 4*v4 - 8*u4 + 4*u4*v4 + 5*u4^2)*Nc*v4 * ( 
         1/2*G(0,v4)*G(1,1 - v4,1 - v4,u4) )

       + Den( - 1 + u4)*Num( - 10 + 19*v4 + 10*u4 + 7*u4^2*v4)*Nc * ( 1/12*G(0
         ,v4)*G(1,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 9 - 4*v4 - 8*u4 + 4*u4*v4 + 3*u4^2)*Nc*v4 * ( 
          - 1/2*G(0,1,v4)*G(1,1,u4) )

       + Den( - 1 + u4)*Num( - 8 - v4 + 8*u4 + 3*u4^2*v4)*Nc * ( 1/12*G(0,1 - 
         v4,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 8 + 3*v4 + 8*u4 + 13*u4^2*v4)*Nc * (  - 1/12*G(
         1,0,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 7 - 20*v4 - 40*u4 + 20*u4*v4 + 23*u4^2)*Nc*v4
       * ( 1/12*G(0,1,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 5 + u4^2)*Nc*v4 * (  - 1/2*G(0,1,1 - v4,0,u4)
          - 1/2*G(0,1,0,1 - v4,u4) + 1/2*G(0,1,0,u4)*G(0,v4) - 1/2*G(0,1,0,u4)
         *G(1,v4) )

       + Den( - 1 + u4)*Num( - 5 + u4^2)*i_*Nc*v4 * (  - 1/2*G(0,1,0,u4)*Pi )

       + Den( - 1 + u4)*Num( - 4 - 2*v4 + 4*u4 + u4^2*v4)*Nc * ( 1/6*G(1 - v4,
         0,u4)*Pi^2 + 1/6*G(0,u4)*G(1,v4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 4 + 7*v4 - 4*v4^2 + 4*u4 - 8*u4*v4 + 4*u4*v4^2
       + 3*u4^2*v4)*i_*Nc * ( 1/2*G(1,1,1 - v4,u4)*Pi + 1/2*G(1,1,u4)*G(1,v4)*
         Pi )

       + Den( - 1 + u4)*Num( - 3 - 13*v4 + 3*u4 + 9*u4^2*v4)*Nc * (  - 1/6*G(1
         ,1 - v4,u4)*Pi^2 - 1/6*G(1,u4)*G(1,v4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 3 - 4*v4 - 8*u4 + 4*u4*v4 + 7*u4^2)*Nc*v4 * ( 
          - 1/2*G(0,v4)*G(1,1 - v4,1,u4) + 1/2*G(1,1 - v4,1,1 - v4,u4) + 1/2*
         G(1,v4)*G(1,1 - v4,1,u4) )

       + Den( - 1 + u4)*Num( - 3 - 4*v4 - 8*u4 + 4*u4*v4 + 7*u4^2)*i_*Nc*v4
       * ( 1/2*G(1,1 - v4,1,u4)*Pi )

       + Den( - 1 + u4)*Num( - 3 - 2*v4 - 4*u4 + 2*u4*v4 + 4*u4^2)*Nc*v4 * ( 
          - G(1,1,1,0,v4) )

       + Den( - 1 + u4)*Num( - 3 - v4 - 2*u4 + u4*v4)*Nc^-1*v4 * ( 1/6*G(0,v4)
         *G(1,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 3 + u4^2)*Nc*v4 * (  - 1/2*G(0, - v4,1 - v4,0,
         u4) + 1/2*G(0, - v4,u4)*G(1,0,v4) - 1/2*G(0, - v4,0,1 - v4,u4) - 1/2*
         G(0, - v4,0,u4)*G(1,v4) + 1/2*G(0,v4)*G(0, - v4,1 - v4,u4) + 1/2*G(0,
         1,v4)*G(0, - v4,u4) )

       + Den( - 1 + u4)*Num( - 3 + u4^2)*i_*Nc*v4 * (  - 1/2*G(0, - v4,1 - v4,
         u4)*Pi - 1/2*G(0, - v4,u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)*Num( - 2 - 3*v4 - 2*v4^2 + 2*u4 - 4*u4*v4 + 2*u4*v4^2
       + 2*u4^2*v4)*Nc * ( G(1,1,1 - v4,1 - v4,u4) + G(1,1,1 - v4,u4)*G(1,v4)
          + G(1,1,u4)*G(1,1,v4) )

       + Den( - 1 + u4)*Num( - 2 + v4 + 2*u4 + u4^2*v4)*Nc * ( 1/2*G(0,v4)*G(0
         ,1 - v4,0,u4) )

       + Den( - 1 + u4)*Num( - 2 + v4 + 2*u4 + 3*u4^2*v4)*i_*Nc * (  - 1/2*G(0
         ,v4)*G(1,0,u4)*Pi + 1/2*G(1,1 - v4,0,u4)*Pi + 1/2*G(1,0,1 - v4,u4)*Pi
          + 1/2*G(1,0,u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)*Num( - 2 + v4 + 2*u4 + 5*u4^2*v4)*i_*Nc * (  - 1/2*G(0
         ,v4)*G(1,1 - v4,u4)*Pi - 1/2*G(1,0,v4)*G(1,u4)*Pi )

       + Den( - 1 + u4)*Num( - 2 + 3*v4 + 2*u4 + u4^2*v4)*Nc * (  - 1/2*G(0,v4
         )*G(1,0,0,u4) + 1/2*G(0,0,0,v4)*G(1 - v4,u4) + 1/2*G(1,1 - v4,0,0,u4)
          + 1/2*G(1,0,1 - v4,0,u4) + 1/2*G(1,0,0,1 - v4,u4) + 1/2*G(1,0,0,u4)*
         G(1,v4) + 1/2*G(1,0,0,0,v4) )

       + Den( - 1 + u4)*Num( - 2 + 3*v4 + 2*u4 + u4^2*v4)*i_*Nc * ( 1/2*G(1,0,
         0,u4)*Pi )

       + Den( - 1 + u4)*Num( - 2 + 3*v4 + 2*u4 + 3*u4^2*v4)*Nc * (  - 1/2*G(0,
         u4)*G(1,0,0,v4) - 1/2*G(0,0,v4)*G(1 - v4,0,u4) )

       + Den( - 1 + u4)*Num( - 2 + 5*v4 - 4*v4^2 + 2*u4 - 8*u4*v4 + 4*u4*v4^2
       + 5*u4^2*v4)*Nc * ( 1/2*G(0,0,1 - v4,u4)*G(0,v4) )

       + Den( - 1 + u4)*Num( - 2 + 5*v4 + 2*u4 + u4^2*v4)*Nc * (  - 1/2*G(0,0,
         0,v4)*G(1,u4) )

       + Den( - 1 + u4)*Num( - 2 + 11*v4 + 2*u4 + u4^2*v4)*Nc * ( 1/2*G(0,u4)*
         G(1,1,0,v4) + 1/2*G(1,0,v4)*G(1 - v4,0,u4) )

       + Den( - 1 + u4)*Num( - 2 + 17*v4 + 2*u4 + 3*u4^2*v4)*Nc * ( 1/2*G(0,0,
         v4)*G(1,1 - v4,u4) + 1/2*G(1,0,0,v4)*G(1,u4) )

       + Den( - 1 + u4)*Num( - 2 + 31*v4 - 10*v4^2 + 2*u4 - 20*u4*v4 + 10*u4*
      v4^2 + 6*u4^2*v4)*Nc * (  - 1/6*G(1,1,u4)*Pi^2 )

       + Den( - 1 + u4)*Num( - 1 - 4*v4 - 8*u4 + 4*u4*v4 + 5*u4^2)*i_*Nc*v4
       * (  - 1/2*G(0,1,1 - v4,u4)*Pi + 1/2*G(0,1,u4)*G(0,v4)*Pi - 1/2*G(0,1,
         u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)*Num( - 1 - 3*v4 - 3*v4^2 + u4 - 6*u4*v4 + 3*u4*v4^2 + 
      3*u4^2*v4)*Nc * (  - G(1,0,v4)*G(1 - v4,1 - v4,u4) )

       + Den( - 1 + u4)*Num( - 1 - v4 - 3*v4^2 + u4 - 6*u4*v4 + 3*u4*v4^2 + 4*
      u4^2*v4)*Nc * (  - G(1,1,0,v4)*G(1 - v4,u4) )

       + Den( - 1 + u4)*Num( - 1 + v4 + u4)*Nc * (  - G(1 - v4,1 - v4,0,0,u4)
          - G(1 - v4,0,1 - v4,0,u4) - G(1 - v4,0,0,1 - v4,u4) - G(0,1 - v4,1
          - v4,0,u4) - G(0,1 - v4,0,1 - v4,u4) - G(0,1 - v4,0,u4)*G(1,v4) - G(
         0,0,1 - v4,1 - v4,u4) - G(0,0,1 - v4,u4)*G(1,v4) - G(0,0,u4)*G(1,1,v4
         ) - G(1,v4)*G(1 - v4,0,0,u4) )

       + Den( - 1 + u4)*Num( - 1 + v4 + u4)*i_*Nc * (  - G(1 - v4,0,0,u4)*Pi
          - G(0,1 - v4,0,u4)*Pi - G(0,0,1 - v4,u4)*Pi - G(0,0,u4)*G(1,v4)*Pi )

       + Den( - 1 + u4)*Num( - 1 + v4 + u4 + u4^2*v4)*Nc * ( G(0,v4)*G(1,1 - 
         v4, - v4,u4) - G(0,v4)*G(1,1 - v4,0,u4) + G(0,v4)*G(1,0, - v4,u4) - 
         G(0,0,v4)*G(0,1 - v4,u4) + G(0,0,v4)*G(1,0,u4) - G(1,1 - v4, - v4,0,
         u4) - G(1,0, - v4,0,u4) - G(1,0,u4)*G(1,0,v4) )

       + Den( - 1 + u4)*Num( - 1 + v4 + u4 + u4^2*v4)*i_*Nc * ( G(0,u4)*G(1,0,
         v4)*Pi + G(0,v4)*G(1 - v4,0,u4)*Pi + G(0,v4)*G(0,1 - v4,u4)*Pi + G(0,
         0,v4)*G(1,u4)*Pi - G(1,1 - v4, - v4,u4)*Pi - G(1,0, - v4,u4)*Pi )

       + Den( - 1 + u4)*Num( - 1 + 2*v4 + u4)*Nc * ( G(0, - v4, - v4,0,u4) - 
         G(0,v4)*G(0, - v4, - v4,u4) )

       + Den( - 1 + u4)*Num( - 1 + 2*v4 + u4)*i_*Nc * (  - G(1 - v4,1 - v4,0,
         u4)*Pi - G(1 - v4,0,1 - v4,u4)*Pi - G(0,1 - v4,1 - v4,u4)*Pi - G(0,1
          - v4,u4)*G(1,v4)*Pi + G(0, - v4, - v4,u4)*Pi - G(0,u4)*G(1,1,v4)*Pi
          - G(1,v4)*G(1 - v4,0,u4)*Pi )

       + Den( - 1 + u4)*Num( - 1 + 3*v4 - 2*v4^2 + u4 - 4*u4*v4 + 2*u4*v4^2 + 
      3*u4^2*v4)*Nc * ( G(0,0,1,1 - v4,u4) - G(0,0,1,u4)*G(0,v4) + G(0,0,1,u4)
         *G(1,v4) )

       + Den( - 1 + u4)*Num( - 1 + 3*v4 - 2*v4^2 + u4 - 4*u4*v4 + 2*u4*v4^2 + 
      3*u4^2*v4)*i_*Nc * ( G(0,0,1,u4)*Pi )

       + Den( - 1 + u4)*Num( - 1 + 3*v4 + u4)*Nc * ( G(1 - v4,1 - v4, - v4,0,
         u4) - G(0,v4)*G(1 - v4,1 - v4, - v4,u4) )

       + Den( - 1 + u4)*Num( - 1 + 3*v4 + u4)*i_*Nc * ( G(1 - v4,1 - v4, - v4,
         u4)*Pi )

       + Den( - 1 + u4)*Num( - 1 + 4*v4 - v4^2 + u4 - 2*u4*v4 + u4*v4^2)*Nc^-1
       * ( G(1,0,0,0,v4) )

       + Den( - 1 + u4)*Num( - 1 + 5*v4 + u4)*Nc * ( G(0,v4)*G(1 - v4,1 - v4,0
         ,u4) )

       + Den( - 1 + u4)*Num( - 1 + u4 + u4^2*v4)*Nc * ( G(1 - v4,0, - v4,0,u4)
          + G(0,1 - v4, - v4,0,u4) - G(0,v4)*G(1 - v4,0, - v4,u4) - G(0,v4)*G(
         0,1 - v4, - v4,u4) )

       + Den( - 1 + u4)*Num( - 1 + u4 + u4^2*v4)*i_*Nc * ( G(1 - v4,0, - v4,u4
         )*Pi + G(0,1 - v4, - v4,u4)*Pi - 1/3*G(1,u4)*Pi^3 )

       + Den( - 1 + u4)*Num(1 - 6*v4 - 12*u4 + 6*u4*v4 + 5*u4^2)*Nc*v4 * (  - 
         1/2*G(0,v4)*G(1 - v4,0,1 - v4,u4) )

       + Den( - 1 + u4)*Num(1 - v4 - 2*v4^2 - u4 - 4*u4*v4 + 2*u4*v4^2 + 3*
      u4^2*v4)*Nc * (  - G(0,v4)*G(0,1 - v4,1 - v4,u4) )

       + Den( - 1 + u4)*Num(1 - v4 - 2*u4 + u4*v4)*Nc^-1*v4 * (  - Zeta(3)*G(1
         ,u4) - G(0,0,0,0,v4) - G(0,1,0,v4)*G(1,u4) )

       + Den( - 1 + u4)*Num(1 - v4 - 2*u4 + u4*v4)*i_*Nc^-1*v4 * (  - G(0,v4)*
         G(1,1 - v4,u4)*Pi - G(1,0,v4)*G(1,u4)*Pi )

       + Den( - 1 + u4)*Num(1 + 3*v4 - u4)*Nc^-1 * (  - G(0,1,1,0,v4) )

       + Den( - 1 + u4)*Num(1 + 8*v4 - u4)*Nc * (  - G(1,0,v4)*G(1,1 - v4,u4)
          - G(1,1,0,v4)*G(1,u4) )

       + Den( - 1 + u4)*Num(1 + u4^2)*Nc*v4 * (  - 1/2*G(0,0,u4)*G(0,1,v4) + 1/
         2*G(0,0,1,v4)*G(1 - v4,u4) + 1/2*G(1,0,0,1,v4) )

       + Den( - 1 + u4)*Num(1 + u4^2)*i_*Nc*v4 * (  - 1/2*G(0,0,u4)*G(0,v4)*Pi
          )

       + Den( - 1 + u4)*Num(2 - 7*v4 - 2*u4 + u4^2*v4)*Nc * (  - 1/2*G(0,1 - 
         v4,u4)*G(1,0,v4) + 1/2*G(0,1,0,v4)*G(0,u4) - 1/2*G(0,1,0,v4)*G(1,u4)
          )

       + Den( - 1 + u4)*Num(2 - 5*v4 - 2*u4 + u4^2*v4)*Nc * (  - 1/2*G(0,1,1,
         v4)*G(0,u4) )

       + Den( - 1 + u4)*Num(2 - 5*v4 - 2*u4 + u4^2*v4)*i_*Nc * (  - 1/2*G(0,1,
         1,v4)*Pi )

       + Den( - 1 + u4)*Num(2 - 2*v4 - 4*u4 + 2*u4*v4 + u4^2)*i_*Nc*v4 * (  - 
         G(0,v4)*G(1,1,u4)*Pi )

       + Den( - 1 + u4)*Num(2 + v4 - 2*u4 + 5*u4^2*v4)*Nc * (  - 1/2*Zeta(3)*
         G(1,u4) )

       + Den( - 1 + u4)*Num(2 + 3*v4 - 4*v4^2 - 2*u4 - 8*u4*v4 + 4*u4*v4^2 + 7
      *u4^2*v4)*Nc * ( 1/2*G(0,1,1,0,v4) )

       + Den( - 1 + u4)*Num(2 + 5*v4 - 2*u4)*Nc * ( G(0,v4)*G(1,1,1 - v4,u4)
          + G(1,0,v4)*G(1,1,u4) )

       + Den( - 1 + u4)*Num(2 + u4^2)*Nc*v4 * ( G(0,u4)*G(1,0,1,v4) + G(0,1,v4
         )*G(1 - v4,0,u4) )

       + Den( - 1 + u4)*Num(3 + u4^2)*Nc*v4 * ( 1/2*G(0,0,u4)*G(0,0,v4) + 1/2*
         G(0,1,v4)*G(0,1 - v4,u4) )

       + Den( - 1 + u4)*Num(4 - 11*v4 - 4*u4 + u4^2*v4)*Nc * ( 1/2*G(0,1,1,v4)
         *G(1,u4) )

       + Den( - 1 + u4)*Num(4 - 9*v4 - 4*u4 + u4^2*v4)*i_*Nc * ( 1/2*G(0,1,v4)
         *G(1,u4)*Pi )

       + Den( - 1 + u4)*Num(4 + v4 - 4*v4^2 - 4*u4 - 8*u4*v4 + 4*u4*v4^2 + 3*
      u4^2*v4)*Nc * (  - 1/2*G(0,v4)*G(1,1,1,u4) + 1/2*G(1,1,1,1 - v4,u4) + 1/
         2*G(1,1,1,u4)*G(1,v4) )

       + Den( - 1 + u4)*Num(4 + v4 - 4*v4^2 - 4*u4 - 8*u4*v4 + 4*u4*v4^2 + 3*
      u4^2*v4)*i_*Nc * ( 1/2*G(1,1,1,u4)*Pi )

       + Den( - 1 + u4)*Num(5 - v4 - 2*u4 + u4*v4)*Nc^-1*v4 * (  - G(0,0,0,v4)
         *G(1,u4) )

       + Den( - 1 + u4)*Num(5 + u4^2)*i_*Nc*v4 * ( 1/2*G(1,1 - v4,1 - v4,u4)*
         Pi + 1/2*G(1,v4)*G(1,1 - v4,u4)*Pi + 1/2*G(1,1,v4)*G(1,u4)*Pi )

       + Den( - 1 + u4)*Num(7 + u4^2)*Nc*v4 * (  - G(0,1,v4)*G(1,1 - v4,u4) - 
         G(1,0,1,v4)*G(1,u4) )

       + Den( - 1 + u4)*Num(13 + u4^2)*Nc*v4 * (  - 1/2*G(0,0,v4)*G(1,1,u4) )

       + Den(v4 + u4)*Nc^-1*v4 * (  - 1/2*G( - v4,u4)*Pi^2 + G( - v4,0,0,u4)
          - G(0,v4)*G( - v4,0,u4) + G(0,0,v4)*G( - v4,u4) )

       + Den(v4 + u4)*i_*Nc^-1*v4 * ( G( - v4,0,u4)*Pi - G(0,v4)*G( - v4,u4)*
         Pi )

       + Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(1 + v4 + u4)*Num(2 - 6*v4 + 3*
      v4^2 - 6*u4 + 6*u4*v4 + 3*u4^2)*i_*Nc*v4 * ( 1/2*G( - v4,0,u4)*Pi - 1/2*
         G(0,v4)*G( - v4,u4)*Pi )

       + Den(v4 + u4)*Den( - 1 + v4 + u4)*Num(6 - 20*v4 - 15*v4^2 + 15*v4^3 - 
      20*u4 - 30*u4*v4 + 45*u4*v4^2 - 15*u4^2 + 45*u4^2*v4 + 15*u4^3)*Nc*v4
       * (  - 1/12*G( - v4,u4)*Pi^2 )

       + Den(v4 + u4)^2*Nc^-1*u4^2 * ( G(0, - v4,0,0,u4) - G(0,v4)*G(0, - v4,0
         ,u4) + G(0,0,v4)*G(0, - v4,u4) )

       + Den(v4 + u4)^2*i_*Nc^-1*u4^2 * ( G(0, - v4,0,u4)*Pi - G(0,v4)*G(0, - 
         v4,u4)*Pi )

       + Den(v4 + u4)^2*Num( - 1 + v4 + u4)*Num( - v4 + v4^2 - 2*u4 + u4*v4)*
      Nc^-1*v4 * (  - G(0,0, - v4,u4)*G(0,v4) + G(0,0, - v4,0,u4) )

       + Den(v4 + u4)^2*Num( - 1 + v4 + u4)*Num( - v4 + v4^2 - 2*u4 + u4*v4)*
      i_*Nc^-1*v4 * ( G(0,0, - v4,u4)*Pi )

       + Den(v4 + u4)^2*Num( - 2*v4^2 - 2*v4^3 + v4^4 - 4*u4*v4 - 4*u4*v4^2 + 
      2*u4*v4^3 - u4^2 - 2*u4^2*v4 + u4^2*v4^2)*Nc^-1 * (  - 1/6*G(0,u4)*G(0,
         v4)*Pi^2 )

       + Den(v4 + u4)^2*Num(v4^2 + 2*u4*v4 - 2*u4^2)*Nc^-1 * ( 1/6*G(0, - v4,
         u4)*Pi^2 )

       + Den(v4 + u4)^2*Num(2*v4^2 - 4*v4^3 + 2*v4^4 + 4*u4*v4 - 8*u4*v4^2 + 4
      *u4*v4^3 + u4^2 - 4*u4^2*v4 + 2*u4^2*v4^2)*Nc^-1 * (  - 1/6*G(0,0,u4)*
         Pi^2 )

       + Den(v4 + u4)^2*Num(2*v4^2 - 4*v4^3 + 2*v4^4 + 4*u4*v4 - 8*u4*v4^2 + 4
      *u4*v4^3 + u4^2 - 4*u4^2*v4 + 2*u4^2*v4^2)*i_*Nc^-1 * (  - 1/6*G(0,u4)*
         Pi^3 )

       + Den(v4 + u4)^2*Num(5*v4^2 - 2*v4^3 + v4^4 + 10*u4*v4 - 4*u4*v4^2 + 2*
      u4*v4^3 + 2*u4^2 - 2*u4^2*v4 + u4^2*v4^2)*Nc^-1 * ( Zeta(3)*G(0,u4) )

       + Den(v4 + u4)^2*Num(3*v4^3 + 6*u4*v4^2 + 3*u4*v4^3 + 2*u4^2 + 3*u4^2*
      v4 + 6*u4^2*v4^2 + 3*u4^3*v4)*i_*Nc * (  - 1/2*G(0, - v4,0,u4)*Pi + 1/2*
         G(0,v4)*G(0, - v4,u4)*Pi )

       + Den(v4 + u4)*Num( - 2 - v4 + 2*v4^2 - u4 + 4*u4*v4 + 2*u4^2)*Nc*v4
       * ( 1/2*G( - v4,0,0,u4) - 1/2*G(0,v4)*G( - v4,0,u4) + 1/2*G(0,0,v4)*G(
          - v4,u4) )

       + Den(v4 + u4)*Num( - 1 + v4 + u4)*Nc^-1*v4 * ( 4*G(0,u4) + G(0,0,u4) )

       + Den(v4 + u4)*Num( - 1 + v4 + u4)*Nc*v4 * (  - G(0,0,u4) )

       + Den(v4 + u4)*Num( - 1 + v4 + u4)*i_*Nc^-1*v4 * ( G(0,u4)*Pi )

       + Num( - 5 + 6*v4 + 7*u4)*Nc*v4 * (  - 1/2*G(1 - v4,0,1,1 - v4,u4) + 1/
         2*G(0,v4)*G(1 - v4,0,1,u4) - 1/2*G(1,v4)*G(1 - v4,0,1,u4) )

       + Num( - 5 + 6*v4 + 7*u4)*i_*Nc*v4 * (  - 1/2*G(1 - v4,0,1,u4)*Pi )

       + Num( - 3 + 4*v4 + 5*u4)*Nc*v4 * (  - 1/2*G(0,1,1 - v4,1 - v4,u4) - 1/
         2*G(0,1,1 - v4,u4)*G(1,v4) + 1/2*G(0,1,u4)*G(0,1,v4) - 1/2*G(0,1,u4)*
         G(1,1,v4) )

       + Num( - 2 - v4 + 4*v4^2 + 7*u4*v4)*Nc * (  - 1/2*G(0,1 - v4,1,1 - v4,
         u4) - 1/2*G(0,1 - v4,1,u4)*G(1,v4) + 1/2*G(0,v4)*G(0,1 - v4,1,u4) )

       + Num( - 2 - v4 + 4*v4^2 + 7*u4*v4)*i_*Nc * (  - 1/2*G(0,1 - v4,1,u4)*
         Pi )

       + Num( - 2 + v4)*Nc^-1*v4 * ( G(0,v4)*G(1,1 - v4, - v4,u4) - G(0,v4)*G(
         1,1 - v4,0,u4) + G(0,v4)*G(1,0, - v4,u4) - G(0,0,u4)*G(0,0,v4) + G(0,
         0,v4)*G(1,1 - v4,u4) + G(0,0,v4)*G(1,0,u4) + G(0,0,0,v4)*G(0,u4) - G(
         1,1 - v4, - v4,0,u4) - 1/6*G(1,1 - v4,u4)*Pi^2 - 1/6*G(1,u4)*G(1,v4)*
         Pi^2 - G(1,0, - v4,0,u4) + 1/3*G(1,0,u4)*Pi^2 - G(1,0,u4)*G(1,0,v4)
          + G(1,0,v4)*G(1,1 - v4,u4) + G(1,0,0,v4)*G(1,u4) + G(1,1,0,v4)*G(1,
         u4) )

       + Num( - 2 + v4)*i_*Nc^-1*v4 * (  - G(0,0,v4)*G(0,u4)*Pi + G(0,0,v4)*G(
         1,u4)*Pi + G(0,0,0,v4)*Pi - G(1,1 - v4, - v4,u4)*Pi + 1/3*G(1,u4)*
         Pi^3 - G(1,0, - v4,u4)*Pi )

       + Num( - 2 + 3*v4 + 3*u4*v4)*i_*Nc * (  - 1/2*G(0,1,v4)*G(0,u4)*Pi )

       + Num( - 1 - 3*v4 + 3*v4^2 + 3*u4*v4)*Nc * ( G( - v4,1 - v4,1,1 - v4,u4
         ) + G( - v4,0,1,1 - v4,u4) - G(0,v4)*G( - v4,1 - v4,1,u4) + G(0,v4)*
         G( - v4,0,1 - v4,u4) - G(0,v4)*G( - v4,0,1,u4) + G(1,v4)*G( - v4,1 - 
         v4,1,u4) + G(1,v4)*G( - v4,0,1,u4) + G(1,0,v4)*G( - v4,1 - v4,u4) + 
         G(1,1,0,v4)*G( - v4,u4) )

       + Num( - 1 - 3*v4 + 3*v4^2 + 3*u4*v4)*i_*Nc * ( G( - v4,1 - v4,1,u4)*Pi
          + G( - v4,0,1,u4)*Pi )

       + Num( - 1 - 2*v4 + v4^2)*Nc^-1 * ( G(0,1,0,v4)*G(0,u4) )

       + Num( - 1 + v4)^2*Nc^-1 * ( G(0,1 - v4, - v4,0,u4) + 1/6*G(0,1 - v4,u4
         )*Pi^2 - G(0,1 - v4,u4)*G(1,0,v4) + 1/6*G(0,u4)*G(1,v4)*Pi^2 - G(0,u4
         )*G(1,0,0,v4) - G(0,u4)*G(1,1,0,v4) - G(0,v4)*G(0,1 - v4, - v4,u4) + 
         G(0,v4)*G(0,1 - v4,0,u4) + G(0,0,u4)*G(1,0,v4) - G(0,0,v4)*G(0,1 - v4
         ,u4) )

       + Num( - 1 + v4)^2*i_*Nc^-1 * ( G(0,1 - v4, - v4,u4)*Pi + G(0,u4)*G(1,0
         ,v4)*Pi + G(0,v4)*G(0,1 - v4,u4)*Pi - G(1,0,0,v4)*Pi )

       + Num( - 1 + v4 + u4)*Nc*v4 * (  - G(1 - v4,0,0,u4) - G(0,1 - v4,0,u4)
          - G(0,0,1 - v4,u4) + G(0,0,u4)*G(0,v4) - G(0,0,u4)*G(1,v4) - 3*G(0,1
         ,v4)*G( - v4,1 - v4,u4) - 2*G(0,1,1,1 - v4,u4) + 2*G(0,1,1,u4)*G(0,v4
         ) - 2*G(0,1,1,u4)*G(1,v4) - 3*G(1,0,1,v4)*G( - v4,u4) )

       + Num( - 1 + v4 + u4)*i_*Nc*v4 * (  - G(0,0,u4)*Pi - 2*G(0,1,1,u4)*Pi )

       + Num( - 1 + 2*v4 + 3*u4)*Nc*v4 * ( G(0,v4)*G(1,0,1,u4) - G(1,0,1,1 - 
         v4,u4) - G(1,0,1,u4)*G(1,v4) )

       + Num( - 1 + 2*v4 + 3*u4)*i_*Nc*v4 * (  - G(1,0,1,u4)*Pi )

       + Num( - 1 + 4*v4 + 7*u4)*Nc*v4 * (  - 1/2*G(0,v4)*G(1,0,1 - v4,u4) )

       + Num(1 - 3*v4 + 3*v4^2 + 3*u4*v4)*i_*Nc * (  - G(0,v4)*G( - v4,1 - v4,
         u4)*Pi - G(1,0,v4)*G( - v4,u4)*Pi )

       + Num(1 + v4 + u4*v4)*i_*Nc * (  - G(0,0,v4)*G(1 - v4,u4)*Pi - G(1,0,0,
         v4)*Pi )

       + Num(1 + u4)*Nc*v4 * (  - G(1 - v4,1,1 - v4,0,u4) - G(1 - v4,1,0,1 - 
         v4,u4) + G(0,v4)*G(1 - v4,1,0,u4) - 1/2*G(0,v4)*G(1,1,0,u4) - 1/2*G(0
         ,0,v4)*G(0,1,u4) - 1/2*G(0,0,0,1,v4) + 1/2*G(0,1,1 - v4,u4)*G(0,v4)
          + 1/2*G(0,1,u4)*G(1,0,v4) - 1/2*G(0,1,v4)*G(1,0,u4) + 1/2*G(1,1 - v4
         ,1 - v4,0,u4) + 1/2*G(1,1 - v4,0,1 - v4,u4) - G(1,v4)*G(1 - v4,1,0,u4
         ) + 1/2*G(1,v4)*G(1,1 - v4,0,u4) + 1/2*G(1,0,1 - v4,1 - v4,u4) + 1/2*
         G(1,0,1 - v4,u4)*G(1,v4) + 1/2*G(1,0,u4)*G(1,1,v4) + 1/2*G(1,1,1 - v4
         ,0,u4) + 1/2*G(1,1,0,1 - v4,u4) + 1/2*G(1,1,0,u4)*G(1,v4) )

       + Num(1 + u4)*i_*Nc*v4 * (  - G(1 - v4,1,0,u4)*Pi + G(0,0,v4)*G(0,u4)*
         Pi + 1/2*G(1,1,0,u4)*Pi )

       + Num(4 - 9*v4 + 9*v4^2 + 9*u4*v4)*Nc * (  - 1/6*G( - v4,1 - v4,u4)*
         Pi^2 - 1/6*G(1,v4)*G( - v4,u4)*Pi^2 )

       + Num(4 + 3*v4 + 3*u4*v4)*Nc * ( 1/2*G(1 - v4,1,1,1 - v4,u4) - 1/2*G(0,
         v4)*G(1 - v4,1,1,u4) + 1/2*G(1,v4)*G(1 - v4,1,1,u4) )

       + Num(4 + 3*v4 + 3*u4*v4)*i_*Nc * ( 1/2*G(1 - v4,1,1,u4)*Pi ) ; 



==> anc/Omega_region4a.txt <==
(* Two-loop amplitudes for qg->Hq and qqb -> Hg mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formula (5.12), 
   in the scattering kinematics qg->Hq, region 4a+.
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   y = t/mh2,  z = u/mh2
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegamppat1lNfp1r4a = ( + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*v4 * (  - 2*
         I*Pi - 2*G[1 - v4,u4] + 2*G[0,v4] - 2*G[1,v4] )

       + Den[ - 1 + u4]*v4 * ( 4 + Pi^2 + 2*G[1 - v4,1 - v4,u4] - 2*G[0
         ,v4]*G[1 - v4,u4] + 2*G[0,0,v4] - 2*G[0,1,v4] + 2*G[1,v4]*G[1
          - v4,u4] - 2*G[1,0,v4] + 2*G[1,1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 1 + v4 + u4]*v4 * (  - 4*I*Pi - 4*G[1
          - v4,u4] + 4*G[0,v4] - 4*G[1,v4] )) ; 

Omegamppat2lNfp1r4a = ( + Nc^(-1) * (  - 2*Zeta[3]*G[ - v4,u4] - G[ - 
         v4,1 - v4, - v4,u4]*I*Pi - G[ - v4,1 - v4, - v4,0,u4] - 1/6*G[
          - v4,1 - v4,u4]*Pi^2 + G[ - v4, - v4, - v4,u4]*I*Pi + G[ - v4
         , - v4, - v4,0,u4] + 1/3*G[ - v4, - v4,u4]*Pi^2 - G[ - v4, - 
         v4,0,u4]*I*Pi - G[ - v4, - v4,0,0,u4] + 1/6*G[ - v4,u4]*I*Pi^3
          + 1/6*G[ - v4,0,u4]*Pi^2 - G[0, - v4, - v4,u4]*I*Pi - G[0, - 
         v4, - v4,0,u4] + G[0,v4]*G[ - v4,1 - v4, - v4,u4] - G[0,v4]*G[
          - v4,1 - v4,u4]*I*Pi - G[0,v4]*G[ - v4,1 - v4,0,u4] - G[0,v4]
         *G[ - v4, - v4, - v4,u4] + G[0,v4]*G[ - v4, - v4,u4]*I*Pi + G[
         0,v4]*G[ - v4, - v4,0,u4] - 1/6*G[0,v4]*G[ - v4,u4]*Pi^2 + G[0
         ,v4]*G[0, - v4, - v4,u4] + G[0,0,v4]*G[ - v4,1 - v4,u4] - G[0,
         0,v4]*G[ - v4, - v4,u4] + G[0,1,0,v4]*G[ - v4,u4] - 1/6*G[1,v4
         ]*G[ - v4,u4]*Pi^2 + G[1,0,v4]*G[ - v4,1 - v4,u4] - G[1,0,v4]*
         G[ - v4,u4]*I*Pi - G[1,0,v4]*G[ - v4,0,u4] + G[1,0,0,v4]*G[ - 
         v4,u4] + G[1,1,0,v4]*G[ - v4,u4] )

       + Nc^(-1)*v4 * ( G[0,u4]*G[0,v4]*I*Pi + G[0,0,u4]*G[0,v4] )

       + Nc * ( 2*Zeta[3]*G[ - v4,u4] + G[ - v4,1 - v4,1 - v4,u4]*I*Pi
          + G[ - v4,1 - v4,1 - v4,0,u4] - G[ - v4,1 - v4, - v4,u4]*I*Pi
          - G[ - v4,1 - v4, - v4,0,u4] + G[ - v4,1 - v4,0,1 - v4,u4] + 
         G[ - v4,1 - v4,0,u4]*I*Pi - G[ - v4, - v4, - v4,u4]*I*Pi - G[
          - v4, - v4, - v4,0,u4] - 1/3*G[ - v4, - v4,u4]*Pi^2 + G[ - v4
         , - v4,0,u4]*I*Pi + G[ - v4, - v4,0,0,u4] - 1/6*G[ - v4,u4]*I*
         Pi^3 + G[ - v4,0,1 - v4,1 - v4,u4] + G[ - v4,0,1 - v4,u4]*I*Pi
          - 1/6*G[ - v4,0,u4]*Pi^2 + G[0,v4]*G[1 - v4,0,0,u4] - G[0,v4]
         *G[ - v4,1 - v4,1 - v4,u4] + G[0,v4]*G[ - v4,1 - v4, - v4,u4]
          - G[0,v4]*G[ - v4,1 - v4,0,u4] + G[0,v4]*G[ - v4, - v4, - v4,
         u4] - G[0,v4]*G[ - v4, - v4,u4]*I*Pi - G[0,v4]*G[ - v4, - v4,0
         ,u4] + 1/6*G[0,v4]*G[ - v4,u4]*Pi^2 + G[0,0,u4]*G[1,0,v4] + G[
         0,0,v4]*G[ - v4,1 - v4,u4] + G[0,0,v4]*G[ - v4, - v4,u4] - G[0
         ,1,v4]*G[ - v4,u4]*I*Pi + G[0,1,0,v4]*G[ - v4,u4] - G[0,1,1,v4
         ]*G[ - v4,u4] + G[1,v4]*G[ - v4,1 - v4,u4]*I*Pi + G[1,v4]*G[
          - v4,1 - v4,0,u4] + G[1,v4]*G[ - v4,0,1 - v4,u4] + G[1,v4]*G[
          - v4,0,u4]*I*Pi - G[1,0,v4]*G[ - v4,0,u4] + G[1,0,0,v4]*G[ - 
         v4,u4] + G[1,1,v4]*G[ - v4,u4]*I*Pi + G[1,1,v4]*G[ - v4,0,u4]
          )

       + Log[mb2*mh2^(-1)]*Nc*v4 * ( 1/2*G[ - v4,u4]*I*Pi + 1/2*G[ - v4
         ,0,u4] - 1/2*G[0,v4]*G[ - v4,u4] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u4]*Nc^(-1)*v4 * (  - 1/12*Pi^2
          + 3/2*I*Pi - 1/2*G[1 - v4,1 - v4,u4] + 3/2*G[1 - v4,u4] - 1/2
         *G[1 - v4,u4]*I*Pi - 3/2*G[0,v4] - 1/2*G[0,v4]*I*Pi + 1/2*G[0,
         v4]*G[1 - v4,u4] - G[0,v4]*G[1,u4] + 1/2*G[0,0,v4] - 1/2*G[0,1
         ,v4] + G[1,1 - v4,u4] + G[1,u4]*I*Pi + G[1,u4]*G[1,v4] + 3/2*
         G[1,v4] - 1/2*G[1,v4]*I*Pi - 1/2*G[1,v4]*G[1 - v4,u4] + 1/2*G[
         1,0,v4] - 1/2*G[1,1,v4] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u4]*v4 * (  - 1/3*I*Pi - 1/3*G[
         1 - v4,u4] + 1/3*G[0,v4] - 1/3*G[1,v4] )

       + Log[mb2*mh2^(-1)]^2*Den[ - 1 + u4]*Nc*v4 * (  - 1/12*Pi^2 - 3/
         2*I*Pi - 1/2*G[1 - v4,1 - v4,u4] - 3/2*G[1 - v4,u4] - 1/2*G[1
          - v4,u4]*I*Pi + 3/2*G[0,v4] - 1/2*G[0,v4]*I*Pi + 1/2*G[0,v4]*
         G[1 - v4,u4] - G[0,v4]*G[1,u4] + 1/2*G[0,0,v4] - 1/2*G[0,1,v4]
          + G[1,1 - v4,u4] + G[1,u4]*I*Pi + G[1,u4]*G[1,v4] - 3/2*G[1,
         v4] - 1/2*G[1,v4]*I*Pi - 1/2*G[1,v4]*G[1 - v4,u4] + 1/2*G[1,0,
         v4] - 1/2*G[1,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Nc^(-1)*v4 * (  - 6 - 2*Pi^2
          - 1/3*I*Pi^3 - Zeta[3] + 2*G[1 - v4,1 - v4,1 - v4,u4] - 3*G[1
          - v4,1 - v4,u4] + G[1 - v4,1 - v4,u4]*I*Pi + 5/6*G[0,v4]*Pi^2
          - 3/2*G[0,v4]*I*Pi - 2*G[0,v4]*G[1 - v4,1 - v4,u4] + 3*G[0,v4
         ]*G[1 - v4,u4] - G[0,v4]*G[1 - v4,u4]*I*Pi + G[0,v4]*G[1,1 - 
         v4,u4] - 3/2*G[0,v4]*G[1,u4] + G[0,v4]*G[1,u4]*I*Pi + 2*G[0,v4
         ]*G[1,1,u4] - 3/2*G[0,0,v4] + 2*G[0,0,v4]*G[1 - v4,u4] - 3*G[0
         ,0,v4]*G[1,u4] + G[0,0,0,v4] - G[0,0,1,v4] + 3/2*G[0,1,v4] - 2
         *G[0,1,v4]*I*Pi - 2*G[0,1,v4]*G[1 - v4,u4] + 3*G[0,1,v4]*G[1,
         u4] + G[0,1,0,v4] - G[0,1,1,v4] - G[1,1 - v4,1 - v4,u4] + 3/2*
         G[1,1 - v4,u4] + G[1,1 - v4,u4]*I*Pi - 5/6*G[1,u4]*Pi^2 + 3/2*
         G[1,u4]*I*Pi + 3/2*G[1,u4]*G[1,v4] + G[1,u4]*G[1,v4]*I*Pi + 2*
         G[1,v4]*G[1 - v4,1 - v4,u4] - 3*G[1,v4]*G[1 - v4,u4] + G[1,v4]
         *G[1 - v4,u4]*I*Pi - G[1,v4]*G[1,1 - v4,u4] + 3*G[1,0,v4] - G[
         1,0,v4]*I*Pi - 2*G[1,0,v4]*G[1 - v4,u4] + G[1,0,v4]*G[1,u4] + 
         2*G[1,0,0,v4] - 2*G[1,0,1,v4] - 2*G[1,1,1 - v4,u4] - 2*G[1,1,
         u4]*I*Pi - 2*G[1,1,u4]*G[1,v4] - 3*G[1,1,v4] + G[1,1,v4]*I*Pi
          + 2*G[1,1,v4]*G[1 - v4,u4] - G[1,1,v4]*G[1,u4] - 2*G[1,1,0,v4
         ] + 2*G[1,1,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*v4 * ( 2/3 + 1/6*Pi^2 - G[1
          - v4,1 - v4,u4] - 2/3*G[1 - v4,u4]*I*Pi + 2/3*G[0,v4]*I*Pi + 
         G[0,v4]*G[1 - v4,u4] - G[0,0,v4] + G[0,1,v4] - 2/3*G[1,v4]*I*
         Pi - G[1,v4]*G[1 - v4,u4] + G[1,0,v4] - G[1,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Nc*v4 * ( 6 + 5*Zeta[3] + 2*
         G[1 - v4,1 - v4,1 - v4,u4] + 22/3*G[1 - v4,1 - v4,u4] + 3*G[1
          - v4,1 - v4,u4]*I*Pi + 2*G[1 - v4,1 - v4,0,u4] - 1/6*G[1 - v4
         ,u4]*Pi^2 + 1/2*G[1 - v4,u4]*I*Pi + 2*G[1 - v4,0,1 - v4,u4] + 
         5/3*G[1 - v4,0,u4] + 2*G[1 - v4,0,u4]*I*Pi - 6*G[1 - v4,1,1 - 
         v4,u4] - 6*G[1 - v4,1,u4]*I*Pi + 2*G[0,1 - v4,1 - v4,u4] + 5/3
         *G[0,1 - v4,u4] + 2*G[0,1 - v4,u4]*I*Pi + 2*G[0,1 - v4,u4]*G[1
         ,v4] + 5/3*G[0,u4]*I*Pi - 5/3*G[0,u4]*G[0,v4] + 5/3*G[0,u4]*G[
         1,v4] + 2*G[0,u4]*G[1,v4]*I*Pi - G[0,u4]*G[1,0,v4] + 2*G[0,u4]
         *G[1,1,v4] - 6*G[0,v4]*G[1 - v4,1 - v4,u4] - 32/3*G[0,v4]*G[1
          - v4,u4] - G[0,v4]*G[1 - v4,0,u4] + 6*G[0,v4]*G[1 - v4,1,u4]
          - G[0,v4]*G[0,1 - v4,u4] - G[0,v4]*G[1,u4]*I*Pi + 2*G[0,0,v4]
         *G[1 - v4,u4] - G[0,0,v4]*G[1,u4] + G[0,0,1,v4] + G[0,1,1,v4]
          - 7*G[1,1 - v4,1 - v4,u4] - 1/6*G[1,v4]*Pi^2 + 1/2*G[1,v4]*I*
         Pi + 2*G[1,v4]*G[1 - v4,1 - v4,u4] + 22/3*G[1,v4]*G[1 - v4,u4]
          + 3*G[1,v4]*G[1 - v4,u4]*I*Pi + 2*G[1,v4]*G[1 - v4,0,u4] - 6*
         G[1,v4]*G[1 - v4,1,u4] - 7*G[1,v4]*G[1,1 - v4,u4] - 32/3*G[1,0
         ,v4] - 6*G[1,0,v4]*G[1 - v4,u4] + 2*G[1,0,0,v4] + 22/3*G[1,1,
         v4] + 3*G[1,1,v4]*I*Pi + 2*G[1,1,v4]*G[1 - v4,u4] - 7*G[1,1,v4
         ]*G[1,u4] - 6*G[1,1,0,v4] + 2*G[1,1,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Nf*v4 * (  - 1/6*Pi^2 + 10/9*
         I*Pi - 4/3*G[1 - v4,1 - v4,u4] + 10/9*G[1 - v4,u4] - 1/2*G[1
          - v4,u4]*I*Pi - 1/6*G[1 - v4,0,u4] - 1/6*G[0,1 - v4,u4] - 1/6
         *G[0,u4]*I*Pi + 1/6*G[0,u4]*G[0,v4] - 1/6*G[0,u4]*G[1,v4] - 10/
         9*G[0,v4] + 5/6*G[0,v4]*I*Pi + 5/3*G[0,v4]*G[1 - v4,u4] - 2*G[
         0,0,v4] + 5/3*G[0,1,v4] + 10/9*G[1,v4] - 1/2*G[1,v4]*I*Pi - 4/
         3*G[1,v4]*G[1 - v4,u4] + 5/3*G[1,0,v4] - 4/3*G[1,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]^2*Num[ - 56 + 27*v4 + 56*u4]*
      Nc*v4 * (  - 2/9*I*Pi - 2/9*G[1 - v4,u4] + 2/9*G[0,v4] - 2/9*G[1,
         v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]^2*Num[ - 1 + 3*v4 + u4]*
      Nc^(-1)*v4 * ( 2*I*Pi + 2*G[1 - v4,u4] - 2*G[0,v4] + 2*G[1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]^2*Num[2 + 3*v4 - 2*u4]*v4
       * (  - 2/9*I*Pi - 2/9*G[1 - v4,u4] + 2/9*G[0,v4] - 2/9*G[1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 58 + 3*u4]*Nc*v4 * ( 1/
         6*G[0,1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 26 + u4]*Nc*v4 * (  - 
         1/2*G[0,0,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 17 + 3*u4]*Nc*v4 * ( 1/
         6*G[0,v4]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 15 + u4^2]*Nc*v4 * ( 
          - 1/2*G[0,v4]*G[1,1 - v4,u4] - 1/2*G[1,0,v4]*G[1,u4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 11 + u4^2]*Nc*v4 * ( 1/
         2*G[1,1 - v4,u4]*I*Pi + 1/2*G[1,u4]*G[1,v4]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[ - 7 + u4^2]*Nc*v4 * ( G[
         0,v4]*G[1,1,u4] - G[1,1,1 - v4,u4] - G[1,1,u4]*I*Pi - G[1,1,u4
         ]*G[1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[1 + u4^2]*Nc*v4 * (  - 1/
         2*G[0,u4]*G[0,v4]*I*Pi - 1/2*G[0,0,0,v4] - 1/2*G[0,1,v4]*I*Pi
          - 1/2*G[0,1,v4]*G[0,u4] + 1/2*G[0,1,v4]*G[1,u4] + 1/2*G[0,1,0
         ,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[2 + u4]*Nc*v4 * ( 1/2*G[0
         ,v4]*G[1,u4] - 1/2*G[1,1 - v4,u4] - 1/2*G[1,u4]*I*Pi - 1/2*G[1
         ,u4]*G[1,v4] )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[2 + u4^2]*Nc*v4 * (  - 1/
         6*I*Pi^3 - 1/6*G[1,u4]*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[3 + u4^2]*Nc*v4 * ( 1/2*
         G[0,0,v4]*I*Pi )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[4 + u4^2]*Nc*v4 * ( 1/3*
         G[0,v4]*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[5 + u4^2]*Nc*v4 * (  - 1/
         6*G[0,u4]*Pi^2 )

       + Log[mb2*mh2^(-1)]*Den[ - 1 + u4]*Num[21 + u4]*Nc*v4 * ( 1/6*
         Pi^2 )

       + Log[mb2*mh2^(-1)]*Num[1 + u4]*Nc*v4 * (  - 1/2*G[0, - v4,u4]*I
         *Pi - 1/2*G[0, - v4,0,u4] + 1/2*G[0,v4]*G[0, - v4,u4] - 1/2*G[
         0,v4]*G[1,0,u4] + 1/2*G[0,0,v4]*G[0,u4] + 1/2*G[0,1,1 - v4,u4]
          + 1/2*G[0,1,u4]*I*Pi - 1/2*G[0,1,u4]*G[0,v4] + 1/2*G[0,1,u4]*
         G[1,v4] + 1/2*G[1,1 - v4,0,u4] + 1/2*G[1,0,1 - v4,u4] + 1/2*G[
         1,0,u4]*I*Pi + 1/2*G[1,0,u4]*G[1,v4] )

       + Den[ - 1 + v4 + u4]*Num[1 - 6*v4 + 3*v4^2 - 6*u4 + 6*u4*v4 + 3
      *u4^2]*Nc*v4 * ( 1/2*G[ - v4, - v4,u4]*I*Pi + 1/2*G[ - v4, - v4,0
         ,u4] - 1/2*G[0,v4]*G[ - v4, - v4,u4] )

       + Den[ - 1 + v4 + u4]*Num[1 + v4 + u4]*Num[ - 2 + v4 + u4]*Nc*v4
       * ( 1/2*G[ - v4,1 - v4,u4]*I*Pi + 1/2*G[ - v4,1 - v4,0,u4] + 1/2
         *G[ - v4,0,1 - v4,u4] - 1/2*G[0,v4]*G[ - v4,1 - v4,u4] - 1/2*
         G[0,1,v4]*G[ - v4,u4] + 1/2*G[1,v4]*G[ - v4,u4]*I*Pi + 1/2*G[1
         ,v4]*G[ - v4,0,u4] - 1/2*G[1,0,v4]*G[ - v4,u4] )

       + Den[ - 1 + u4]*Nc^(-1)*v4 * (  - 2 - 3*G[1 - v4,1 - v4,1 - v4,
         1 - v4,u4] - G[1 - v4,1 - v4,1 - v4,u4]*I*Pi + 3*G[0,v4]*G[1
          - v4,1 - v4,1 - v4,u4] - 1/2*G[0,v4]*G[1,u4] - G[0,v4]*G[1,1,
         1 - v4,u4] + 3/2*G[0,v4]*G[1,1,u4] - G[0,v4]*G[1,1,u4]*I*Pi - 
         2*G[0,v4]*G[1,1,1,u4] + 3*G[0,0,v4]*G[1,1,u4] + 2*G[0,0,0,v4]*
         G[1 - v4,u4] - G[0,0,0,1,v4] - 2*G[0,0,1,v4]*G[1 - v4,u4] + 3*
         G[0,0,1,v4]*G[1,u4] - 7/2*G[0,1,v4]*G[1 - v4,u4] + 2*G[0,1,v4]
         *G[1,u4]*I*Pi - 3*G[0,1,v4]*G[1,1,u4] - 3/2*G[0,1,1,v4] + 2*G[
         0,1,1,v4]*I*Pi - G[0,1,1,v4]*G[1,u4] + 3*G[0,1,1,1,v4] - G[1,1
          - v4,1 - v4,u4]*I*Pi + 1/2*G[1,1 - v4,u4] + 1/2*G[1,u4]*I*Pi
          + 1/2*G[1,u4]*G[1,v4] - 3*G[1,v4]*G[1 - v4,1 - v4,1 - v4,u4]
          - G[1,v4]*G[1 - v4,1 - v4,u4]*I*Pi - G[1,v4]*G[1,1 - v4,u4]*I
         *Pi + 3*G[1,0,v4]*G[1 - v4,1 - v4,u4] - G[1,0,v4]*G[1,1,u4] - 
         2*G[1,0,0,1,v4] - 7/2*G[1,0,1,v4] + G[1,1,1 - v4,1 - v4,u4] - 
         3/2*G[1,1,1 - v4,u4] - G[1,1,1 - v4,u4]*I*Pi + G[1,1,1 - v4,u4
         ]*G[1,v4] + 5/6*G[1,1,u4]*Pi^2 - 3/2*G[1,1,u4]*I*Pi - 3/2*G[1,
         1,u4]*G[1,v4] - G[1,1,u4]*G[1,v4]*I*Pi + G[1,1,u4]*G[1,1,v4]
          - 3*G[1,1,v4]*G[1 - v4,1 - v4,u4] - G[1,1,v4]*G[1 - v4,u4]*I*
         Pi - G[1,1,v4]*G[1,u4]*I*Pi + 3*G[1,1,0,v4]*G[1 - v4,u4] + 2*
         G[1,1,1,1 - v4,u4] + 2*G[1,1,1,u4]*I*Pi + 2*G[1,1,1,u4]*G[1,v4
         ] - G[1,1,1,v4]*I*Pi - 3*G[1,1,1,v4]*G[1 - v4,u4] + 3*G[1,1,1,
         0,v4] - 3*G[1,1,1,1,v4] )

       + Den[ - 1 + u4]*v4 * (  - 20/9 - 5/9*Pi^2 + 2*G[1 - v4,1 - v4,1
          - v4,u4] + 1/3*G[1 - v4,u4]*Pi^2 - 1/3*G[0,v4]*Pi^2 - 2*G[0,
         v4]*G[1 - v4,1 - v4,u4] + 2*G[0,0,v4]*G[1 - v4,u4] - 2*G[0,0,0
         ,v4] + 2*G[0,0,1,v4] - 2*G[0,1,v4]*G[1 - v4,u4] + 2*G[0,1,0,v4
         ] - 2*G[0,1,1,v4] + 1/3*G[1,v4]*Pi^2 + 2*G[1,v4]*G[1 - v4,1 - 
         v4,u4] - 2*G[1,0,v4]*G[1 - v4,u4] + 2*G[1,0,0,v4] - 2*G[1,0,1,
         v4] + 2*G[1,1,v4]*G[1 - v4,u4] - 2*G[1,1,0,v4] + 2*G[1,1,1,v4]
          )

       + Den[ - 1 + u4]*Nc*v4 * ( 278/9 - 3*G[1 - v4,1 - v4,1 - v4,1 - 
         v4,u4] - 19/2*G[1 - v4,1 - v4,1 - v4,u4] - 4*G[1 - v4,1 - v4,1
          - v4,u4]*I*Pi - 3*G[1 - v4,1 - v4,1 - v4,0,u4] - 3*G[1 - v4,1
          - v4,0,1 - v4,u4] + G[1 - v4, - v4,1 - v4,u4]*I*Pi + G[1 - v4
         , - v4,1 - v4,0,u4] + 2*G[1 - v4, - v4, - v4,u4]*I*Pi + 2*G[1
          - v4, - v4, - v4,0,u4] - 5/6*G[1 - v4, - v4,u4]*Pi^2 + G[1 - 
         v4, - v4,0,1 - v4,u4] - G[1 - v4, - v4,0,0,u4] - 3*G[1 - v4,0,
         1 - v4,1 - v4,u4] - 3*G[0,1 - v4,1 - v4,1 - v4,u4] - 3*G[0,1
          - v4,1 - v4,u4]*G[1,v4] - 3*G[0,1 - v4,u4]*G[1,1,v4] - 3*G[0,
         u4]*G[1,1,1,v4] + 9*G[0,v4]*G[1 - v4,1 - v4,1 - v4,u4] - G[0,
         v4]*G[1 - v4, - v4,1 - v4,u4] - 2*G[0,v4]*G[1 - v4, - v4, - v4
         ,u4] + G[0,v4]*G[1 - v4, - v4,0,u4] - G[0,0,v4]*G[1 - v4, - v4
         ,u4] + G[0,0,0,0,v4] - 2*G[0,0,1,v4]*G[0,u4] + G[0,0,1,v4]*G[1
         ,u4] - G[0,1,v4]*G[1 - v4, - v4,u4] - G[0,1,1,1,v4] + 10*G[1,1
          - v4,1 - v4,1 - v4,u4] - 3*G[1,v4]*G[1 - v4,1 - v4,1 - v4,u4]
          - 19/2*G[1,v4]*G[1 - v4,1 - v4,u4] - 4*G[1,v4]*G[1 - v4,1 - 
         v4,u4]*I*Pi - 3*G[1,v4]*G[1 - v4,1 - v4,0,u4] + G[1,v4]*G[1 - 
         v4, - v4,u4]*I*Pi + G[1,v4]*G[1 - v4, - v4,0,u4] - 3*G[1,v4]*
         G[1 - v4,0,1 - v4,u4] + 10*G[1,v4]*G[1,1 - v4,1 - v4,u4] - G[1
         ,0,v4]*G[1 - v4, - v4,u4] - 3*G[1,1,v4]*G[1 - v4,1 - v4,u4] - 
         19/2*G[1,1,v4]*G[1 - v4,u4] - 4*G[1,1,v4]*G[1 - v4,u4]*I*Pi - 
         3*G[1,1,v4]*G[1 - v4,0,u4] + 10*G[1,1,v4]*G[1,1 - v4,u4] - 19/
         2*G[1,1,1,v4] - 4*G[1,1,1,v4]*I*Pi - 3*G[1,1,1,v4]*G[1 - v4,u4
         ] + 10*G[1,1,1,v4]*G[1,u4] - 3*G[1,1,1,1,v4] )

       + Den[ - 1 + u4]*Nc*u4^2*v4 * (  - G[0,0,0,v4]*I*Pi )

       + Den[ - 1 + u4]*Nf*v4 * (  - 20/9 - 1/12*I*Pi^3 + 2*G[1 - v4,1
          - v4,1 - v4,u4] - 1/6*G[1 - v4,1 - v4,u4]*I*Pi + 1/6*G[1 - v4
         ,1 - v4,0,u4] + 1/3*G[1 - v4,u4]*Pi^2 + 1/6*G[1 - v4,0,1 - v4,
         u4] + 1/6*G[0,1 - v4,1 - v4,u4] + 1/6*G[0,1 - v4,u4]*G[1,v4]
          + 1/3*G[0,u4] + 1/12*G[0,u4]*Pi^2 - 1/6*G[0,u4]*G[1,0,v4] + 1/
         6*G[0,u4]*G[1,1,v4] - 1/2*G[0,v4]*Pi^2 - 7/3*G[0,v4]*G[1 - v4,
         1 - v4,u4] + 1/6*G[0,v4]*G[1 - v4,u4]*I*Pi - 1/6*G[0,v4]*G[1
          - v4,0,u4] - 1/6*G[0,v4]*G[0,1 - v4,u4] - 1/6*G[0,0,v4]*I*Pi
          + 8/3*G[0,0,v4]*G[1 - v4,u4] + 1/6*G[0,0,v4]*G[0,u4] - 3*G[0,
         0,0,v4] + 8/3*G[0,0,1,v4] + 1/6*G[0,1,v4]*I*Pi - 7/3*G[0,1,v4]
         *G[1 - v4,u4] - 1/6*G[0,1,v4]*G[0,u4] + 8/3*G[0,1,0,v4] - 7/3*
         G[0,1,1,v4] + 1/3*G[1,v4]*Pi^2 + 2*G[1,v4]*G[1 - v4,1 - v4,u4]
          - 1/6*G[1,v4]*G[1 - v4,u4]*I*Pi + 1/6*G[1,v4]*G[1 - v4,0,u4]
          + 1/6*G[1,0,v4]*I*Pi - 7/3*G[1,0,v4]*G[1 - v4,u4] + 8/3*G[1,0
         ,0,v4] - 7/3*G[1,0,1,v4] - 1/6*G[1,1,v4]*I*Pi + 2*G[1,1,v4]*G[
         1 - v4,u4] - 7/3*G[1,1,0,v4] + 2*G[1,1,1,v4] )

       + Den[ - 1 + u4]*Den[ - 1 + v4 + u4]*Num[ - 2 + 10*v4 - 6*v4^2
       + 11*u4 - 25*u4*v4 + 10*u4*v4^2 - 16*u4^2 + 15*u4^2*v4 + 7*u4^3]
      *Nc*v4 * (  - 1/2*G[0,v4]*G[1,0,u4] + 1/2*G[1,1 - v4,0,u4] + 1/2*
         G[1,0,1 - v4,u4] + 1/2*G[1,0,u4]*I*Pi + 1/2*G[1,0,u4]*G[1,v4]
          )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 22 + 6*v4^2 + 15*
      u4 + 85*u4*v4 - 56*u4*v4^2 + 64*u4^2 - 145*u4^2*v4 + 40*u4^2*v4^2
       - 85*u4^3 + 60*u4^3*v4 + 28*u4^4]*Nc*v4 * (  - 1/12*G[1,u4]*Pi^2
          )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 10 + 16*v4 - 8*
      v4^2 + 11*u4 + 9*u4*v4 - 16*u4*v4^2 + 15*u4^2 - 40*u4^2*v4 + 10*
      u4^2*v4^2 - 23*u4^3 + 15*u4^3*v4 + 7*u4^4]*Nc*v4 * ( 1/2*G[1,1 - 
         v4,u4]*I*Pi + 1/2*G[1,u4]*G[1,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 4 + 12*v4 - 6*v4^2
       - 6*u4 + 22*u4*v4 - 20*u4*v4^2 + 31*u4^2 - 49*u4^2*v4 + 10*u4^2*
      v4^2 - 28*u4^3 + 15*u4^3*v4 + 7*u4^4]*Nc*v4 * ( 1/2*G[0,v4]*G[1,1
         ,u4] - 1/2*G[1,1,1 - v4,u4] - 1/2*G[1,1,u4]*I*Pi - 1/2*G[1,1,
         u4]*G[1,v4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 1 - 11*v4 + 12*
      v4^2 + 11*u4 + 26*u4*v4 - 24*u4*v4^2 - 19*u4^2 - 21*u4^2*v4 + 18*
      u4^2*v4^2 + 9*u4^3 + 6*u4^3*v4]*Nc*v4 * ( 1/6*G[0,0,v4]*G[0,u4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 1 - 11*v4 + 12*
      v4^2 + 20*u4 - 7*u4*v4 - 40*u4^2 + 21*u4^2*v4 + 6*u4^2*v4^2 + 24*
      u4^3 - 3*u4^3*v4 - 3*u4^4]*Nc*v4 * (  - 1/6*G[0,u4]*G[1,0,v4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[2 - 14*v4 + 12*v4^2
       - u4 + 23*u4*v4 - 12*u4*v4^2 - u4^2 - 18*u4^2*v4 + 12*u4^2*v4^2
       - 3*u4^3 + 9*u4^3*v4 + 3*u4^4]*Nc*v4 * (  - 1/6*G[0,1,v4]*G[0,u4
         ] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[2 - 4*v4 + 2*v4^2 + 
      u4 - u4*v4 - 9*u4^2 + 6*u4^2*v4 + 2*u4^2*v4^2 + 7*u4^3 - u4^3*v4
       - u4^4]*Nc*v4 * (  - 1/2*G[0,u4]*G[0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[6 - 12*v4 + 4*v4^2 - 
      21*u4 + 25*u4*v4 - 4*u4*v4^2 + 29*u4^2 - 22*u4^2*v4 + 2*u4^2*v4^2
       - 19*u4^3 + 9*u4^3*v4 + 5*u4^4]*Nc*v4 * ( 1/2*G[0,0,v4]*G[1,u4]
          )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[25 - 37*v4 + 12*v4^2
       - 38*u4 + 25*u4*v4 - 2*u4^2 + 15*u4^2*v4 + 6*u4^2*v4^2 + 18*u4^3
       - 3*u4^3*v4 - 3*u4^4]*Nc*v4 * ( 1/6*G[0,0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[34 - 52*v4 + 18*v4^2
       - 65*u4 + 61*u4*v4 - 12*u4*v4^2 + 31*u4^2 - 18*u4^2*v4 + 12*u4^2
      *v4^2 - 3*u4^3 + 9*u4^3*v4 + 3*u4^4]*Nc*v4 * (  - 1/6*G[0,1,v4]*I
         *Pi )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[76 - 70*v4 - 6*v4^2
       - 161*u4 + 103*u4*v4 - 24*u4*v4^2 + 91*u4^2 - 30*u4^2*v4 + 6*
      u4^2*v4^2 - 3*u4^3 - 3*u4^3*v4 - 3*u4^4]*Nc*v4 * (  - 1/6*G[0,1,0
         ,v4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[85 - 85*v4 - 176*u4
       + 115*u4*v4 - 24*u4*v4^2 + 100*u4^2 - 39*u4^2*v4 + 12*u4^2*v4^2
       - 12*u4^3 + 9*u4^3*v4 + 3*u4^4]*Nc*v4 * (  - 1/6*G[0,0,1,v4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[112 - 124*v4 + 12*
      v4^2 - 245*u4 + 181*u4*v4 - 36*u4*v4^2 + 157*u4^2 - 66*u4^2*v4 + 
      12*u4^2*v4^2 - 27*u4^3 + 9*u4^3*v4 + 3*u4^4]*Nc*v4 * (  - 1/6*G[1
         ,0,0,v4] )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[419 - 740*v4 + 321*
      v4^2 - 856*u4 + 794*u4*v4 - 18*u4*v4^2 + 455*u4^2 - 72*u4^2*v4 + 
      18*u4^2*v4^2 - 18*u4^3 + 18*u4^3*v4]*Nc*v4 * (  - 1/18*G[1,0,v4]
          )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[ - 8*v4 + 4*v4^2 - 7*
      u4 + 23*u4*v4 - 8*u4*v4^2 + 20*u4^2 - 27*u4^2*v4 + 6*u4^2*v4^2 - 
      19*u4^3 + 12*u4^3*v4 + 6*u4^4]*Nc*v4 * (  - 1/2*G[0,v4]*G[1,u4]*I
         *Pi )

       + Den[ - 1 + u4]^2*Den[ - 1 + v4 + u4]*Num[2*v4^2 - 3*u4 + 11*u4
      *v4 - 8*u4*v4^2 + 7*u4^2 - 14*u4^2*v4 + 4*u4^2*v4^2 - 5*u4^3 + 3*
      u4^3*v4 + u4^4]*Nc*v4 * ( 1/2*G[0,1,v4]*G[1,u4] )

       + Den[ - 1 + u4]^3*Nc^(-1)*v4^3 * ( 1/6*G[1 - v4,u4]*I*Pi^3 - G[
         1 - v4,1,1 - v4,1 - v4,u4] - G[1 - v4,1,1 - v4,u4]*I*Pi + 1/2*
         G[1 - v4,1,u4]*Pi^2 - G[0,v4]*G[1 - v4,1 - v4,u4]*I*Pi + G[0,
         v4]*G[1 - v4,1,1 - v4,u4] + G[0,v4]*G[1 - v4,1,u4]*I*Pi - G[0,
         0,v4]*G[1 - v4,1,u4] + G[0,1,v4]*G[1 - v4,1,u4] - G[1,v4]*G[1
          - v4,1,1 - v4,u4] - G[1,v4]*G[1 - v4,1,u4]*I*Pi - G[1,0,v4]*
         G[1 - v4,u4]*I*Pi + G[1,0,v4]*G[1 - v4,1,u4] - G[1,1,v4]*G[1
          - v4,1,u4] )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[ - 42*v4^2 - 13*v4^3 - 148
      *v4^4 + 12*v4^5 - 84*u4*v4 + 100*u4*v4^2 - 422*u4*v4^3 + 324*u4*
      v4^4 - 30*u4^2 + 239*u4^2*v4 - 526*u4^2*v4^2 + 802*u4^2*v4^3 - 
      228*u4^2*v4^4 + 90*u4^3 - 378*u4^3*v4 + 722*u4^3*v4^2 - 406*u4^3*
      v4^3 + 76*u4^3*v4^4 - 90*u4^4 + 274*u4^4*v4 - 128*u4^4*v4^2 + 51*
      u4^4*v4^3 + 30*u4^5 + 50*u4^5*v4 - 126*u4^5*v4^2 - 101*u4^6*v4]*
      Nc * (  - 1/720*Pi^4 )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[ - 5*v4^2 - 6*v4^3 - v4^4
       + 3*v4^5 - 10*u4*v4 + 3*u4*v4^2 + 8*u4*v4^3 + 9*u4*v4^4 - 2*u4^2
       + 24*u4^2*v4 + 4*u4^2*v4^2 + 7*u4^2*v4^3 - 3*u4^2*v4^4 + 6*u4^3
       - 20*u4^3*v4 + 4*u4^3*v4^2 - 8*u4^3*v4^3 + u4^3*v4^4 - 6*u4^4 + 
      8*u4^4*v4 - 7*u4^4*v4^2 + 2*u4^4*v4^3 + 2*u4^5 - 2*u4^5*v4 + u4^5
      *v4^2]*Nc^(-1) * ( Zeta[3]*I*Pi )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[ - 5*v4^2 - 3*v4^3 - 2*
      v4^4 + 3*v4^5 - 10*u4*v4 + 9*u4*v4^2 - 2*u4*v4^3 + 12*u4*v4^4 - 2
      *u4^2 + 27*u4^2*v4 - 13*u4^2*v4^2 + 20*u4^2*v4^3 - 6*u4^2*v4^4 + 
      6*u4^3 - 28*u4^3*v4 + 21*u4^3*v4^2 - 16*u4^3*v4^3 + 2*u4^3*v4^4
       - 6*u4^4 + 15*u4^4*v4 - 14*u4^4*v4^2 + 4*u4^4*v4^3 + 2*u4^5 - 4*
      u4^5*v4 + 2*u4^5*v4^2]*Nc^(-1) * (  - Zeta[3]*G[0,v4] )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[ - 4*v4^2 + 5*v4^3 - 10*
      v4^4 + 2*v4^5 - 8*u4*v4 + 22*u4*v4^2 - 26*u4*v4^3 + 10*u4*v4^4 - 
      2*u4^2 + 29*u4^2*v4 - 34*u4^2*v4^2 + 4*u4^2*v4^3 + 6*u4^2*v4^4 + 
      6*u4^3 - 30*u4^3*v4 - 10*u4^3*v4^2 + 30*u4^3*v4^3 - 2*u4^3*v4^4
       - 6*u4^4 - 2*u4^4*v4 + 42*u4^4*v4^2 - 11*u4^4*v4^3 + 2*u4^5 + 18
      *u4^5*v4 - 16*u4^5*v4^2 - 7*u4^6*v4]*Nc * (  - 1/12*G[0,v4]*I*
         Pi^3 )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[ - 4*v4^2 + 11*v4^3 - 10*
      v4^4 + 2*v4^5 - 8*u4*v4 + 34*u4*v4^2 - 38*u4*v4^3 + 10*u4*v4^4 - 
      2*u4^2 + 35*u4^2*v4 - 58*u4^2*v4^2 + 6*u4^2*v4^3 + 6*u4^2*v4^4 + 
      6*u4^3 - 42*u4^3*v4 - 6*u4^3*v4^2 + 38*u4^3*v4^3 - 2*u4^3*v4^4 - 
      6*u4^4 + 58*u4^4*v4^2 - 15*u4^4*v4^3 + 2*u4^5 + 26*u4^5*v4 - 24*
      u4^5*v4^2 - 11*u4^6*v4]*Nc * ( 1/12*G[0,0,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[2*v4^2 + 2*v4^3 - v4^4 + 
      v4^5 + 4*u4*v4 - 2*u4*v4^2 - 8*u4*v4^3 + 5*u4*v4^4 + u4^2 - 10*
      u4^2*v4 - 7*u4^2*v4^2 + 13*u4^2*v4^3 - 3*u4^2*v4^4 - 3*u4^3 + 6*
      u4^3*v4 + 13*u4^3*v4^2 - 8*u4^3*v4^3 + u4^3*v4^4 + 3*u4^4 + 2*
      u4^4*v4 - 7*u4^4*v4^2 + 2*u4^4*v4^3 - u4^5 - 2*u4^5*v4 + u4^5*
      v4^2]*Nc^(-1) * (  - 1/6*G[0,v4]*I*Pi^3 )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[2*v4^2 + 7*v4^3 - 2*v4^4
       + v4^5 + 4*u4*v4 + 8*u4*v4^2 - 22*u4*v4^3 + 8*u4*v4^4 + u4^2 - 5
      *u4^2*v4 - 32*u4^2*v4^2 + 28*u4^2*v4^3 - 6*u4^2*v4^4 - 3*u4^3 - 6
      *u4^3*v4 + 34*u4^3*v4^2 - 16*u4^3*v4^3 + 2*u4^3*v4^4 + 3*u4^4 + 
      11*u4^4*v4 - 14*u4^4*v4^2 + 4*u4^4*v4^3 - u4^5 - 4*u4^5*v4 + 2*
      u4^5*v4^2]*Nc^(-1) * ( 1/6*G[0,0,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[5*v4^2 + 6*v4^3 - 11*v4^4
       + 3*v4^5 + 10*u4*v4 - 3*u4*v4^2 - 20*u4*v4^3 + 3*u4*v4^4 + 2*
      u4^2 - 24*u4^2*v4 + 8*u4^2*v4^2 - 30*u4^2*v4^3 + 21*u4^2*v4^4 - 6
      *u4^3 + 32*u4^3*v4 - 62*u4^3*v4^2 + 66*u4^3*v4^3 - 7*u4^3*v4^4 + 
      6*u4^4 - 37*u4^4*v4 + 69*u4^4*v4^2 - 19*u4^4*v4^3 - 2*u4^5 + 24*
      u4^5*v4 - 17*u4^5*v4^2 - 5*u4^6*v4]*Nc * ( Zeta[3]*I*Pi )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[10*v4^2 + 7*v4^3 - 30*v4^4
       + 6*v4^5 + 20*u4*v4 - 16*u4*v4^2 - 62*u4*v4^3 + 30*u4*v4^4 + 4*
      u4^2 - 53*u4^2*v4 - 4*u4^2*v4^2 + 24*u4^2*v4^3 + 18*u4^2*v4^4 - 
      12*u4^3 + 58*u4^3*v4 - 28*u4^3*v4^2 + 50*u4^3*v4^3 - 6*u4^3*v4^4
       + 12*u4^4 - 38*u4^4*v4 + 46*u4^4*v4^2 - 13*u4^4*v4^3 - 4*u4^5 + 
      14*u4^5*v4 - 8*u4^5*v4^2 - u4^6*v4]*Nc * (  - 1/2*Zeta[3]*G[0,v4]
          )

       + Den[ - 1 + u4]^3*Den[v4 + u4]^2*Num[21*v4^2 - 34*v4^3 + 6*v4^5
       + 42*u4*v4 - 131*u4*v4^2 + 68*u4*v4^3 + 12*u4*v4^4 + 15*u4^2 - 
      160*u4^2*v4 + 199*u4^2*v4^2 - 28*u4^2*v4^3 - 45*u4^3 + 194*u4^3*
      v4 - 89*u4^3*v4^2 + 45*u4^4 - 76*u4^4*v4 - 15*u4^5]*Nc^(-1) * ( 
          - 1/360*Pi^4 )

       + Den[ - 1 + u4]^3*Num[ - 10 + 21*v4 - 12*v4^2 + 2*v4^3 + 30*u4
       - 42*u4*v4 + 12*u4*v4^2 - 30*u4^2 + 30*u4^2*v4 + 10*u4^3 - 18*
      u4^3*v4 + 9*u4^4*v4]*Nc * (  - 1/12*G[0,v4]*G[1 - v4,u4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[ - 8 + 3*v4^2 + 16*u4 - 8*u4^2]*Nc^(-1)*
      v4 * ( Zeta[3]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[ - 6 + 17*v4 - 10*v4^2 + 2*v4^3 + 18*u4
       - 30*u4*v4 + 6*u4*v4^2 - 18*u4^2 + 18*u4^2*v4 + 6*u4^2*v4^2 + 6*
      u4^3 - 14*u4^3*v4 - 2*u4^3*v4^2 + 9*u4^4*v4]*Nc * (  - 1/12*G[1,0
         ,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[ - 4 - 5*v4 - 12*v4^2 + 2*v4^3 + 12*u4 + 
      10*u4*v4 + 12*u4*v4^2 - 12*u4^2 - 4*u4^2*v4 + 4*u4^3 - 2*u4^3*v4
       + u4^4*v4]*Nc * ( 1/2*G[0,v4]*G[1 - v4,1,1 - v4,u4] + 1/2*G[1,0,
         v4]*G[1 - v4,1,u4] )

       + Den[ - 1 + u4]^3*Num[ - 4 + 9*v4 - 12*v4^2 + 2*v4^3 + 12*u4 - 
      18*u4*v4 + 12*u4*v4^2 - 12*u4^2 + 12*u4^2*v4 + 4*u4^3 - 6*u4^3*v4
       + 3*u4^4*v4]*Nc * ( 1/12*G[1 - v4,u4]*I*Pi^3 )

       + Den[ - 1 + u4]^3*Num[ - 3 - 12*v4 + 2*v4^2 + 6*u4 + 12*u4*v4
       - 4*u4^2 + 2*u4^3 - u4^4]*Nc*v4 * (  - 1/2*G[0,0,v4]*G[1 - v4,1,
         u4] )

       + Den[ - 1 + u4]^3*Num[ - 3 + 2*v4 - 2*v4^2 + v4^3 + 9*u4 - 8*u4
      *v4 + 6*u4*v4^2 - 9*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 + 3*u4^3 - 4*
      u4^3*v4 + 2*u4^3*v4^2]*Nc^(-1) * (  - 1/6*G[1,0,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[ - 2 - 2*v4 - 6*v4^2 + v4^3 + 6*u4 + 4*u4
      *v4 + 6*u4*v4^2 - 6*u4^2 - 2*u4^2*v4 + 2*u4^3]*Nc * (  - G[1 - v4
         ,1,1 - v4,1 - v4,u4] - G[1,v4]*G[1 - v4,1,1 - v4,u4] - G[1,1,
         v4]*G[1 - v4,1,u4] )

       + Den[ - 1 + u4]^3*Num[ - 2 + 3*v4 - 6*v4^2 + v4^3 + 6*u4 - 6*u4
      *v4 + 6*u4*v4^2 - 6*u4^2 + 4*u4^2*v4 + 2*u4^3 - 2*u4^3*v4 + u4^4*
      v4]*Nc * (  - G[1 - v4,1,1 - v4,u4]*I*Pi - G[1,v4]*G[1 - v4,1,u4]
         *I*Pi )

       + Den[ - 1 + u4]^3*Num[ - 2 + 5*v4 - 10*v4^2 + 2*v4^3 + 6*u4 - 6
      *u4*v4 + 6*u4*v4^2 - 6*u4^2 + 6*u4^2*v4^2 + 2*u4^3 - 2*u4^3*v4 - 
      2*u4^3*v4^2 + 3*u4^4*v4]*Nc * ( 1/12*G[1,v4]*I*Pi^3 )

       + Den[ - 1 + u4]^3*Num[ - 2 + 9*v4 - 6*v4^2 + v4^3 + 6*u4 - 18*
      u4*v4 + 6*u4*v4^2 - 6*u4^2 + 10*u4^2*v4 + 2*u4^3 - 2*u4^3*v4 + 
      u4^4*v4]*Nc * ( G[0,1,v4]*G[1 - v4,u4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[ - 2 + 27*v4 - 18*v4^2 + 3*v4^3 + 6*u4 - 
      54*u4*v4 + 18*u4*v4^2 - 6*u4^2 + 30*u4^2*v4 + 2*u4^3 - 6*u4^3*v4
       + 3*u4^4*v4]*Nc * ( 1/6*G[1 - v4,1,u4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[ - 2 + v4^2 + 4*u4 - 2*u4^2]*Nc^(-1)*v4
       * (  - 1/6*G[0,v4]*G[1 - v4,u4]*Pi^2 + G[0,0,v4]*G[1 - v4,1 - v4
         ,u4] - G[0,1,v4]*G[1 - v4,1 - v4,u4] + G[0,1,0,1,v4] + G[1,0,0
         ,v4]*G[1 - v4,u4] - G[1,0,1,v4]*G[1 - v4,u4] - G[1,1,0,1,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 - 6*v4 + v4^2 + 2*u4 + 6*u4*v4 - 2*
      u4^2 + 2*u4^3 - u4^4]*Nc*v4 * ( G[0,1,v4]*G[1 - v4,1,u4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + v4 + u4]*Num[2 - 5*v4 + v4^2 - 4*
      u4 + 5*u4*v4 + 2*u4^2]*Nc * ( G[0,1,1,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 2*v4 - 2*v4^2 + v4^3 + 3*u4 - 8*u4
      *v4 + 6*u4*v4^2 - 3*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 + u4^3 - 4*
      u4^3*v4 + 2*u4^3*v4^2]*Nc^(-1) * ( G[1,1,0,0,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 2*v4 - v4^2 + v4^3 + 3*u4 - 6*u4*
      v4 + 3*u4*v4^2 - 3*u4^2 + 6*u4^2*v4 - 3*u4^2*v4^2 + u4^3 - 2*u4^3
      *v4 + u4^3*v4^2]*Nc^(-1) * ( 1/6*G[1,v4]*I*Pi^3 - G[1,1,0,v4]*I*
         Pi )

       + Den[ - 1 + u4]^3*Num[ - 1 + 2*v4 + v4^3 + 3*u4 - 4*u4*v4 - 3*
      u4^2 + 2*u4^2*v4 + u4^3]*Nc^(-1) * ( G[0,0,1,0,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 4*v4 - 5*v4^2 + v4^3 + 3*u4 - 6*u4
      *v4 + 3*u4*v4^2 - 3*u4^2 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*v4 - u4^3*
      v4^2]*Nc * (  - G[0,0,1,1,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 5*v4 - 5*v4^2 + v4^3 + 3*u4 - 8*u4
      *v4 + 3*u4*v4^2 - 3*u4^2 + u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*u4^3*
      v4 - u4^3*v4^2]*Nc * (  - G[0,0,1,v4]*I*Pi + G[1,0,1,1,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 6*v4 - 5*v4^2 + v4^3 + 3*u4 - 10*
      u4*v4 + 3*u4*v4^2 - 3*u4^2 + 2*u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*
      u4^3*v4 - u4^3*v4^2]*Nc * ( G[0,0,1,0,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 7*v4 - 5*v4^2 + v4^3 + 3*u4 - 12*
      u4*v4 + 3*u4*v4^2 - 3*u4^2 + 3*u4^2*v4 + 3*u4^2*v4^2 + u4^3 + 2*
      u4^3*v4 - u4^3*v4^2]*Nc * (  - G[1,0,1,0,v4] )

       + Den[ - 1 + u4]^3*Num[ - 1 + 7*v4 - 5*v4^2 + v4^3 + 3*u4 - 12*
      u4*v4 + 3*u4*v4^2 - 3*u4^2 + 4*u4^2*v4 + 3*u4^2*v4^2 + u4^3 - 
      u4^3*v4^2 + u4^4*v4]*Nc * ( G[1,0,1,v4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[ - 1 + 9*v4 - 6*v4^2 + v4^3 + 3*u4 - 18*
      u4*v4 + 6*u4*v4^2 - 3*u4^2 + 9*u4^2*v4 + u4^3]*Nc * (  - G[0,1,0,
         v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[1 - 4*v4 - 2*v4^2 + 3*v4^3 - 3*u4 + 4*u4*
      v4 + 6*u4*v4^2 + 3*u4^2 + 4*u4^2*v4 - 6*u4^2*v4^2 - u4^3 - 4*u4^3
      *v4 + 2*u4^3*v4^2]*Nc^(-1) * ( Zeta[3]*G[1,v4] )

       + Den[ - 1 + u4]^3*Num[1 - 3*v4 - 6*v4^2 + v4^3 - 3*u4 + 6*u4*v4
       + 6*u4*v4^2 + 3*u4^2 - 3*u4^2*v4 - u4^3]*Nc * ( G[0,0,v4]*G[1 - 
         v4,1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[1 - 3*v4 + v4^2 + 4*u4 - 3*u4*v4 - 14*
      u4^2 + 9*u4^2*v4 + 12*u4^3 - 3*u4^3*v4 - 3*u4^4]*Nc*v4 * (  - G[0
         ,1,v4]*G[1 - v4,1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[1 + v4 - v4^2 + v4^3 - 3*u4 - 4*u4*v4 + 3
      *u4*v4^2 + 3*u4^2 + 5*u4^2*v4 - 3*u4^2*v4^2 - u4^3 - 2*u4^3*v4 + 
      u4^3*v4^2]*Nc^(-1) * ( G[0,1,0,v4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[1 + 2*v4 - 3*v4^2 + v4^3 - 3*u4 + 2*u4*v4
       - 3*u4*v4^2 + 3*u4^2 - 13*u4^2*v4 + 9*u4^2*v4^2 - u4^3 + 12*u4^3
      *v4 - 3*u4^3*v4^2 - 3*u4^4*v4]*Nc * (  - G[0,v4]*G[1 - v4,1 - v4,
         u4]*I*Pi - G[1,0,v4]*G[1 - v4,u4]*I*Pi - G[1,1,0,v4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[1 + 2*v4 - 2*v4^2 + v4^3 - 3*u4 - 8*u4*v4
       + 6*u4*v4^2 + 3*u4^2 + 10*u4^2*v4 - 6*u4^2*v4^2 - u4^3 - 4*u4^3*
      v4 + 2*u4^3*v4^2]*Nc^(-1) * (  - G[0,1,0,0,v4] )

       + Den[ - 1 + u4]^3*Num[1 + 2*v4 + 2*v4^3 - 3*u4 - 4*u4*v4 + 3*
      u4^2 + 2*u4^2*v4 - u4^3]*Nc^(-1) * ( 1/6*G[0,1,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[1 + 3*v4 + v4^3 - 3*u4 - 6*u4*v4 + 3*u4^2
       + 3*u4^2*v4 - u4^3]*Nc^(-1) * (  - G[1,0,1,0,v4] )

       + Den[ - 1 + u4]^3*Num[1 + 6*v4 - 15*v4^2 + 3*v4^3 - 3*u4 - 6*u4
      *v4 + 9*u4*v4^2 + 3*u4^2 - 6*u4^2*v4 + 9*u4^2*v4^2 - u4^3 + 6*
      u4^3*v4 - 3*u4^3*v4^2]*Nc * ( Zeta[3]*G[1,v4] )

       + Den[ - 1 + u4]^3*Num[1 + 12*v4 - 18*v4^2 + 3*v4^3 - 3*u4 - 24*
      u4*v4 + 18*u4*v4^2 + 3*u4^2 + 12*u4^2*v4 - u4^3]*Nc * ( Zeta[3]*
         G[1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[1 + v4^2 - 2*u4 + u4^2]*Nc^(-1)*v4 * ( 
          - 1/3*G[1 - v4,1 - v4,u4]*Pi^2 + G[1 - v4,1 - v4,1,1 - v4,u4]
          + G[1 - v4,1 - v4,1,u4]*I*Pi - G[0,v4]*G[1 - v4,1 - v4,1,u4]
          + G[0,1,v4]*G[1 - v4,u4]*I*Pi + G[1,v4]*G[1 - v4,1 - v4,1,u4]
          - 1/3*G[1,v4]*G[1 - v4,u4]*Pi^2 + G[1,0,1,v4]*I*Pi - 1/3*G[1,
         1,v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[2 - 9*v4 - 10*v4^2 + 2*v4^3 - 6*u4 + 22*
      u4*v4 + 6*u4*v4^2 + 6*u4^2 - 16*u4^2*v4 + 6*u4^2*v4^2 - 2*u4^3 + 
      2*u4^3*v4 - 2*u4^3*v4^2 + u4^4*v4]*Nc * ( 1/2*G[1,1,0,0,v4] )

       + Den[ - 1 + u4]^3*Num[2 - 5*v4 - 12*v4^2 + 2*v4^3 - 6*u4 + 10*
      u4*v4 + 12*u4*v4^2 + 6*u4^2 - 4*u4^2*v4 - 2*u4^3 - 2*u4^3*v4 + 
      u4^4*v4]*Nc * ( 1/2*G[1,0,0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^3*Num[2 + 5*v4 - 6*v4^2 + 2*v4^3 - 6*u4 + 2*u4*
      v4 - 6*u4*v4^2 + 6*u4^2 - 22*u4^2*v4 + 18*u4^2*v4^2 - 2*u4^3 + 18
      *u4^3*v4 - 6*u4^3*v4^2 - 3*u4^4*v4]*Nc * ( 1/2*G[0,1,0,v4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[2 + 7*v4 - 10*v4^2 + 2*v4^3 - 6*u4 - 10*
      u4*v4 + 6*u4*v4^2 + 6*u4^2 + 6*u4^2*v4^2 - 2*u4^3 + 2*u4^3*v4 - 2
      *u4^3*v4^2 + u4^4*v4]*Nc * (  - 1/2*G[0,1,0,0,v4] )

       + Den[ - 1 + u4]^3*Num[2 + v4^2 - 4*u4 + 2*u4^2]*Nc^(-1)*v4 * ( 
          - G[0,0,1,1,v4] )

       + Den[ - 1 + u4]^3*Num[3 - 6*v4 + 2*v4^2 + 6*u4 - 6*u4*v4 - 26*
      u4^2 + 18*u4^2*v4 + 22*u4^3 - 6*u4^3*v4 - 5*u4^4]*Nc*v4 * (  - 1/
         2*G[1,0,1,v4]*G[1 - v4,u4] - 1/2*G[1,1,0,1,v4] )

       + Den[ - 1 + u4]^3*Num[3 + 5*v4 - 3*v4^2 + 2*v4^3 - 9*u4 + 8*u4*
      v4 - 15*u4*v4^2 + 9*u4^2 - 40*u4^2*v4 + 27*u4^2*v4^2 - 3*u4^3 + 
      36*u4^3*v4 - 9*u4^3*v4^2 - 9*u4^4*v4]*Nc * (  - 1/6*G[1 - v4,1 - 
         v4,u4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[3 + v4^2 - 6*u4 + 3*u4^2]*Nc^(-1)*v4 * ( 
          - G[0,0,1,v4]*I*Pi - G[0,1,0,v4]*G[1 - v4,u4] + G[0,1,1,v4]*
         G[1 - v4,u4] + G[1,0,1,1,v4] )

       + Den[ - 1 + u4]^3*Num[4 - 6*v4 + v4^2 - 8*u4 + 6*u4*v4 + 4*u4^2
      ]*Nc*v4 * ( G[0,v4]*G[1 - v4,1,u4]*I*Pi )

       + Den[ - 1 + u4]^3*Num[4 + 11*v4 - 8*v4^2 + 4*v4^3 - 12*u4 + 10*
      u4*v4 - 24*u4*v4^2 + 12*u4^2 - 72*u4^2*v4 + 48*u4^2*v4^2 - 4*u4^3
       + 70*u4^3*v4 - 16*u4^3*v4^2 - 19*u4^4*v4]*Nc * (  - 1/12*G[1,1,
         v4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[6 + 7*v4 - 6*v4^2 + 4*v4^3 - 18*u4 + 22*
      u4*v4 - 30*u4*v4^2 + 18*u4^2 - 84*u4^2*v4 + 54*u4^2*v4^2 - 6*u4^3
       + 74*u4^3*v4 - 18*u4^3*v4^2 - 19*u4^4*v4]*Nc * (  - 1/12*G[1,v4]
         *G[1 - v4,u4]*Pi^2 )

       + Den[ - 1 + u4]^3*Num[8 - v4 - 8*v4^2 + 4*v4^3 - 24*u4 + 34*u4*
      v4 - 24*u4*v4^2 + 24*u4^2 - 68*u4^2*v4 + 48*u4^2*v4^2 - 8*u4^3 + 
      38*u4^3*v4 - 16*u4^3*v4^2 - 3*u4^4*v4]*Nc * ( 1/12*G[0,1,v4]*Pi^2
          )

       + Den[ - 1 + u4]^3*Num[10 - 3*v4 + v4^2 - 14*u4 - 3*u4*v4 - 5*
      u4^2 + 9*u4^2*v4 + 12*u4^3 - 3*u4^3*v4 - 3*u4^4]*Nc*v4 * ( G[1 - 
         v4,1 - v4,1,1 - v4,u4] + G[1 - v4,1 - v4,1,u4]*I*Pi - G[0,v4]*
         G[1 - v4,1 - v4,1,u4] + G[1,v4]*G[1 - v4,1 - v4,1,u4] )

       + Den[ - 1 + u4]^3*Num[11 - 6*v4 + 2*v4^2 - 10*u4 - 6*u4*v4 - 18
      *u4^2 + 18*u4^2*v4 + 22*u4^3 - 6*u4^3*v4 - 5*u4^4]*Nc*v4 * ( 1/2*
         G[0,1,0,1,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 36 - 
      635*v4 + 1214*v4^2 - 543*v4^3 - 563*u4 + 2634*u4*v4 - 2045*u4*
      v4^2 + 132*u4*v4^3 + 1384*u4^2 - 2437*u4^2*v4 + 396*u4^2*v4^2 + 
      24*u4^2*v4^3 - 935*u4^3 + 414*u4^3*v4 + 48*u4^3*v4^2 + 150*u4^4
       + 24*u4^4*v4]*Nc*v4 * (  - 1/36*Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 24 + 
      104*v4 - 68*v4^2 - 12*v4^3 + 152*u4 - 309*u4*v4 + 137*u4*v4^2 - 
      48*u4*v4^3 - 265*u4^2 + 319*u4^2*v4 - 135*u4^2*v4^2 + 18*u4^2*
      v4^3 + 170*u4^3 - 120*u4^3*v4 + 24*u4^3*v4^2 - 33*u4^4 + 6*u4^4*
      v4]*Nc*v4 * ( 1/6*G[1,1,0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 18 + 
      476*v4 - 827*v4^2 + 369*v4^3 + 512*u4 - 1815*u4*v4 + 1304*u4*v4^2
       - 90*u4*v4^3 - 1006*u4^2 + 1483*u4^2*v4 - 216*u4^2*v4^2 + 18*
      u4^2*v4^3 + 548*u4^3 - 162*u4^3*v4 + 36*u4^3*v4^2 - 36*u4^4 + 18*
      u4^4*v4]*Nc*v4 * ( 1/18*G[0,0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 6 - 
      38*v4 + 79*v4^2 - 35*v4^3 - 26*u4 + 179*u4*v4 - 150*u4*v4^2 + 6*
      u4*v4^3 + 94*u4^2 - 201*u4^2*v4 + 36*u4^2*v4^2 + 6*u4^2*v4^3 - 86
      *u4^3 + 54*u4^3*v4 + 12*u4^3*v4^2 + 24*u4^4 + 6*u4^4*v4]*Nc*v4
       * (  - 1/6*G[0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 3 - 5
      *v4 + 10*v4^2 - 2*v4^3 + u4 + 32*u4*v4 - 36*u4*v4^2 + 9*u4*v4^3
       + 19*u4^2 - 63*u4^2*v4 + 30*u4^2*v4^2 + 3*u4^2*v4^3 - 29*u4^3 + 
      33*u4^3*v4 + 6*u4^3*v4^2 + 12*u4^4 + 3*u4^4*v4]*Nc*v4 * (  - 1/3*
         G[0,u4]*G[0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 2 + 
      50*v4 - 64*v4^2 + 16*v4^3 + 54*u4 - 145*u4*v4 + 61*u4*v4^2 - 83*
      u4^2 + 50*u4^2*v4 + 28*u4^2*v4^2 + 8*u4^2*v4^3 + 5*u4^3 + 61*u4^3
      *v4 - u4^3*v4^2 + 33*u4^4 - 16*u4^4*v4 - 7*u4^5]*Nc*v4 * ( 1/12*
         G[0,v4]*Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[2 + 2*v4
       - 10*v4^2 + 6*v4^3 - 2*u4 - 19*u4*v4 + 33*u4*v4^2 - 12*u4*v4^3
       - 7*u4^2 + 44*u4^2*v4 - 40*u4^2*v4^2 + 8*u4^2*v4^3 + 17*u4^3 - 
      43*u4^3*v4 + 19*u4^3*v4^2 - 15*u4^4 + 16*u4^4*v4 + 5*u4^5]*Nc*v4
       * (  - 1/2*G[0, - v4,u4]*I*Pi - 1/2*G[0, - v4,0,u4] + 1/2*G[0,v4
         ]*G[0, - v4,u4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[2 + 12*
      v4 - 14*v4^2 + 8*u4 - 52*u4*v4 + 40*u4*v4^2 - 12*u4*v4^3 - 36*
      u4^2 + 85*u4^2*v4 - 47*u4^2*v4^2 + 2*u4^2*v4^3 + 45*u4^3 - 59*
      u4^3*v4 + 11*u4^3*v4^2 - 24*u4^4 + 14*u4^4*v4 + 5*u4^5]*Nc*v4
       * ( 1/12*I*Pi^3 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[24 - 64*
      v4 + 46*v4^2 - 6*v4^3 - 112*u4 + 225*u4*v4 - 115*u4*v4^2 + 12*u4*
      v4^3 + 203*u4^2 - 278*u4^2*v4 + 78*u4^2*v4^2 + 6*u4^2*v4^3 - 169*
      u4^3 + 123*u4^3*v4 + 3*u4^3*v4^2 + 57*u4^4 - 6*u4^4*v4 - 3*u4^5]*
      Nc*v4 * (  - 1/6*G[0,v4]*G[0,1 - v4,u4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[24 - 40*
      v4 + 2*v4^2 + 14*v4^3 - 88*u4 + 64*u4*v4 + 62*u4*v4^2 - 32*u4*
      v4^3 + 86*u4^2 + 55*u4^2*v4 - 103*u4^2*v4^2 + 8*u4^2*v4^3 + 7*
      u4^3 - 111*u4^3*v4 + 29*u4^3*v4^2 - 40*u4^4 + 32*u4^4*v4 + 11*
      u4^5]*Nc*v4 * ( 1/12*G[1,v4]*Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[24 + 65*
      v4 - 119*v4^2 + 30*v4^3 + 17*u4 - 237*u4*v4 + 161*u4*v4^2 - 24*u4
      *v4^3 - 94*u4^2 + 175*u4^2*v4 - 45*u4^2*v4^2 + 12*u4^2*v4^3 + 44*
      u4^3 - 15*u4^3*v4 + 21*u4^3*v4^2 + 6*u4^4 + 12*u4^4*v4 + 3*u4^5]*
      Nc*v4 * ( 1/6*G[1,0,1,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 36 - 341*v4 + 278*v4^2 - 
      269*u4 + 583*u4*v4 + 269*u4^2 + 36*u4^2*v4 + 36*u4^3]*Nc*v4 * ( 1/
         9*G[0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 24 - 80*v4 + 21*v4^2 - 32
      *u4 + 86*u4*v4 - 6*u4*v4^2 + 41*u4^2 + 6*u4^2*v4 + 3*u4^2*v4^2 + 
      12*u4^3 + 6*u4^3*v4 + 3*u4^4]*Nc*v4 * ( 1/6*G[0,1,v4]*G[1 - v4,u4
         ] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 24 + 15*v4 + 17*v4^2 + 63
      *u4 + 19*u4*v4 - 38*u4*v4^2 - 22*u4^2 - 66*u4^2*v4 + 11*u4^2*v4^2
       - 28*u4^3 + 22*u4^3*v4 + 11*u4^4]*Nc*v4 * ( 1/12*G[1 - v4,u4]*
         Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 24 + 68*v4 + 30*v4^2 + 
      116*u4 - 71*u4*v4 + 12*u4*v4^2 - 125*u4^2 + 45*u4^2*v4 + 33*u4^3]
      *Nc*v4 * (  - 1/6*G[1,0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 18 - 79*v4 + 139*v4^2 - 
      43*u4 + 200*u4*v4 + 43*u4^2 + 18*u4^2*v4 + 18*u4^3]*Nc*v4 * (  - 
         2/9*I*Pi )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 8 - 17*v4 + 23*v4^2 - u4
       + 35*u4*v4 - 2*u4*v4^2 + 4*u4^2 + 2*u4^2*v4 + u4^2*v4^2 + 4*u4^3
       + 2*u4^3*v4 + u4^4]*Nc*v4 * (  - 1/2*G[1 - v4,1,1 - v4,u4] - 1/2
         *G[1 - v4,1,u4]*I*Pi + 1/2*G[0,v4]*G[1 - v4,1,u4] - 1/2*G[1,v4
         ]*G[1 - v4,1,u4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 2 - 31*v4 + 24*v4^2 - 27*
      u4 + 53*u4*v4 + 27*u4^2 + 2*u4^2*v4 + 2*u4^3]*Nc^(-1)*v4 * (  - 1/
         12*I*Pi^3 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 2 - 10*v4 + v4^2 - 6*u4
       + 7*u4*v4 + 4*u4^2 + 4*u4^2*v4 + 4*u4^3]*Nc^(-1)*v4 * (  - 1/2*
         G[0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 2 + 4*v4 + v4^2 + 8*u4 - 
      5*u4*v4 - 8*u4^2 + 2*u4^2*v4 + 2*u4^3]*Nc^(-1)*v4 * ( 2*I*Pi )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 2 + 6*v4 - 23*v4^2 + 10*
      u4 - 45*u4*v4 + 12*u4*v4^2 - 24*u4^2 + 28*u4^2*v4 + 16*u4^3]*
      Nc^(-1)*v4 * ( 1/2*G[0,0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 1 - 4*v4 + 6*v4^2 - 2*u4
       + 8*u4*v4 + u4^2 + 2*u4^2*v4 + 2*u4^3]*Nc^(-1)*v4 * ( G[0, - v4,
         u4]*I*Pi + G[0, - v4,0,u4] - G[0,v4]*G[0, - v4,u4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 1 + v4 + u4]*Num[1 + 12*
      v4 + 10*u4 + u4^2]*Nc^(-1)*v4 * (  - 1/6*G[0,u4]*Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 1 + v4 + u4]*Num[2 + v4
       - 3*u4 + 2*u4^2]*Nc^(-1)*v4 * (  - 2*G[0,v4] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[ - 1 + 6*v4 + 8*u4 + 7*u4*v4
       - 14*u4*v4^2 + 6*u4^2 - 31*u4^2*v4 + 4*u4^2*v4^2 - 17*u4^3 + 8*
      u4^3*v4 + 4*u4^4]*Nc*v4 * ( 1/6*G[0,u4]*Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[2 + 3*v4 + 8*v4^2 - u4 - u4*
      v4 - 7*u4^2 + 6*u4^2*v4 + 6*u4^3]*Nc^(-1)*v4 * (  - 1/12*G[0,v4]*
         Pi^2 )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[3 + 5*v4 - 2*v4^2 - u4 - 16*
      u4*v4 + 9*u4*v4^2 - 11*u4^2 + 18*u4^2*v4 + 3*u4^2*v4^2 + 9*u4^3
       + 3*u4^3*v4]*Nc*v4 * ( 1/3*G[0,u4]*I*Pi )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[6 + 5*v4 + 2*v4^2 - 7*u4 + 3
      *u4*v4 + 7*u4^2 - 6*u4^2*v4 - 6*u4^3]*Nc^(-1)*v4 * (  - 1/2*Zeta[
         3] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[6 + 23*v4 + 14*v4^2 + 11*u4
       + u4*v4 - 7*u4^2 - 12*u4^2*v4 + 2*u4^2*v4^2 - 12*u4^3 + 4*u4^3*
      v4 + 2*u4^4]*Nc*v4 * ( 1/2*Zeta[3] )

       + Den[ - 1 + u4]^2*Den[v4 + u4]*Num[12 + 39*v4 - 63*v4^2 + 15*u4
       - 112*u4*v4 + 24*u4*v4^2 - 37*u4^2 + 34*u4^2*v4 + 10*u4^3]*
      Nc^(-1)*v4 * ( 1/12*Pi^2 )

       + Den[ - 1 + u4]^2*Num[ - 317 + 278*v4 + 317*u4]*Nc*v4 * (  - 1/
         9*G[1 - v4,u4] - 1/9*G[1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 281 + 165*v4 + 245*u4 + 36*u4*v4 + 36*
      u4^2]*Nc*v4 * ( 1/18*G[1 - v4,1 - v4,u4] + 1/18*G[1,v4]*G[1 - v4,
         u4] + 1/18*G[1,1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 109 + 3*v4 + 133*u4 - 18*u4*v4 - 27*
      u4^2 + 3*u4^2*v4 + 3*u4^3]*Nc*v4 * (  - 1/6*G[0,0,v4]*G[1 - v4,u4
         ] )

       + Den[ - 1 + u4]^2*Num[ - 36 + 36*v4 - 221*u4 + 231*u4*v4 + 185*
      u4^2 + 36*u4^2*v4 + 72*u4^3 + 18*u4^3*v4]*Nc*u4^(-1)*v4 * (  - 1/
         18*G[0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^2*Num[ - 23 + 18*v4 + 23*u4]*Nf*v4 * (  - 2/9*
         G[0,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 19 + 10*v4 + 19*u4]*Nf*v4 * (  - 2/9*
         G[0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 17 + 12*v4 + 17*u4]*v4 * (  - 2/9*G[1
          - v4,1 - v4,u4] + 2/9*G[0,v4]*G[1 - v4,u4] - 2/9*G[0,0,v4] + 
         2/9*G[0,1,v4] - 2/9*G[1,v4]*G[1 - v4,u4] + 2/9*G[1,0,v4] - 2/9
         *G[1,1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 17 + 12*v4 + 17*u4]*Nf*v4 * (  - 2/9*
         G[1 - v4,1 - v4,u4] - 2/9*G[1,v4]*G[1 - v4,u4] - 2/9*G[1,1,v4]
          )

       + Den[ - 1 + u4]^2*Num[ - 17 + 20*v4 + 17*u4]*Nf*v4 * ( 1/9*I*Pi
          )

       + Den[ - 1 + u4]^2*Num[ - 13 + 12*v4 + 11*u4 + 2*u4^2]*Nc^(-1)*
      v4 * ( 1/2*G[0,1,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 11 + 6*v4 + 5*u4 + 6*u4*v4 + 6*u4^2]*
      Nc*v4 * ( 1/3*G[1 - v4,1 - v4,u4]*I*Pi + 1/3*G[1,v4]*G[1 - v4,u4]
         *I*Pi + 1/3*G[1,1,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 11 + 12*v4 + 11*u4]*Nc^(-1)*v4 * ( 1/2
         *G[0,v4]*G[1 - v4,u4]*I*Pi + 1/2*G[1,0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 10 - 3*v4 + 31*u4 - 18*u4*v4 - 24*u4^2
       + 3*u4^2*v4 + 3*u4^3]*Nc*v4 * ( 1/6*G[0,v4]*G[1 - v4,0,u4] )

       + Den[ - 1 + u4]^2*Num[ - 10 + 14*v4 + 11*u4 - u4^2]*Nc*v4 * ( 
          - 1/2*G[1,1 - v4,1 - v4,u4] - 1/2*G[1,v4]*G[1,1 - v4,u4] - 1/
         2*G[1,1,v4]*G[1,u4] )

       + Den[ - 1 + u4]^2*Num[ - 8 + 3*v4 + 8*u4]*Nf*v4 * (  - 1/9*Pi^2
          )

       + Den[ - 1 + u4]^2*Num[ - 8 + 5*v4 + 8*u4]*Nc^(-1)*v4 * (  - G[1
         ,0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^2*Num[ - 8 + 5*v4 + 8*u4]*v4 * ( 4/9*G[1 - v4,
         u4] - 4/9*G[0,v4] + 4/9*G[1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 8 + 5*v4 + 8*u4]*Nf*v4 * ( 4/9*G[1 - 
         v4,u4] + 4/9*G[1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 7 + 5*v4 + 6*u4 + u4^2]*Nc^(-1)*v4
       * (  - G[1,1,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 7 + 12*v4 + 9*u4 - 2*u4^2]*Nc^(-1)*v4
       * (  - 1/2*G[1,0,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 6 + 7*v4 + 6*u4]*Nc^(-1)*v4 * ( 1/6*G[
         1 - v4,u4]*Pi^2 )

       + Den[ - 1 + u4]^2*Num[ - 5 + 7*v4 + 4*u4 + u4^2]*Nc^(-1)*v4
       * ( 1/6*G[1,v4]*Pi^2 )

       + Den[ - 1 + u4]^2*Num[ - 5 + 10*v4 + u4 + 4*u4^2]*Nc^(-1)*v4
       * ( 1/2*G[0,0,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 5 + 12*v4 + 5*u4]*Nc^(-1)*v4 * (  - 1/
         2*G[0,0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]^2*Num[ - 4 + 3*v4 + 4*u4]*Nf*v4 * ( 10/9*G[0,v4
         ]*G[1 - v4,u4] + 10/9*G[0,1,v4] + 10/9*G[1,0,v4] )

       + Den[ - 1 + u4]^2*Num[ - 4 + 4*v4 + 13*u4 + 2*u4*v4 - 17*u4^2
       + 8*u4^2*v4 + 8*u4^3 + 2*u4^3*v4]*Nc*u4^(-1)*v4 * ( 1/2*G[0,v4]*
         G[1,u4] - 1/2*G[1,1 - v4,u4] - 1/2*G[1,u4]*I*Pi - 1/2*G[1,u4]*
         G[1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 4 + 5*v4 + 2*u4 + 2*u4^2]*Nc^(-1)*v4
       * (  - G[0,0,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 3 + 2*v4 + 3*u4]*Nc^(-1)*v4 * ( 1/2*G[
         1 - v4,1,1 - v4,u4] + 1/2*G[1 - v4,1,u4]*I*Pi - 1/2*G[0,v4]*G[
         1 - v4,1,u4] + 1/2*G[0,0,1,v4] - 1/4*G[1,u4]*Pi^2 + 1/2*G[1,v4
         ]*G[1 - v4,1,u4] )

       + Den[ - 1 + u4]^2*Num[ - 3 + 11*v4 + 3*u4]*Nc^(-1)*v4 * (  - 1/
         2*G[1 - v4,1 - v4,u4] + 1/2*G[0,v4]*G[1 - v4,u4] - 1/2*G[1,v4]
         *G[1 - v4,u4] - 1/2*G[1,1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 2 + 3*v4 + u4 + u4^2]*Nc^(-1)*v4 * ( 
          - 2*G[0,0,v4]*G[0,u4] )

       + Den[ - 1 + u4]^2*Num[ - 2 + 11*v4 + 2*u4]*Nc^(-1)*v4 * ( 1/2*
         G[0,1,v4] )

       + Den[ - 1 + u4]^2*Num[ - 1 + v4 + u4]*Nc^(-1)*v4 * (  - G[1 - 
         v4,1 - v4,u4]*I*Pi + 6*G[1 - v4, - v4,u4]*I*Pi + 6*G[1 - v4,
          - v4,0,u4] + 2*G[1 - v4,u4] + 1/2*G[1 - v4,u4]*I*Pi + 6*G[0,
         u4]*G[1,0,v4] - 6*G[0,v4]*G[1 - v4, - v4,u4] + 6*G[0,v4]*G[1
          - v4,0,u4] + G[1,1 - v4,u4]*I*Pi + G[1,u4]*G[1,v4]*I*Pi + 2*
         G[1,v4] + 1/2*G[1,v4]*I*Pi - G[1,v4]*G[1 - v4,u4]*I*Pi - G[1,1
         ,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 1 + v4 + u4]*v4 * ( 20/9*I*Pi - 4/3*G[
         1 - v4,u4]*I*Pi + 4/3*G[0,v4]*I*Pi - 4/3*G[1,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 1 + v4 + u4]*Nf*v4 * (  - G[1 - v4,u4]
         *I*Pi - 1/3*G[1 - v4,0,u4] - 1/3*G[0,1 - v4,u4] - 1/3*G[0,u4]*
         I*Pi + 1/3*G[0,u4]*G[0,v4] - 1/3*G[0,u4]*G[1,v4] + 5/3*G[0,v4]
         *I*Pi - G[1,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[ - 1 + 6*v4 - 5*u4 + 6*u4*v4 + 6*u4^2]*Nc
      *v4 * ( 1/3*G[1 - v4,1 - v4,0,u4] + 1/3*G[1 - v4,0,1 - v4,u4] + 1/
         3*G[0,1 - v4,1 - v4,u4] + 1/3*G[0,1 - v4,u4]*G[1,v4] + 1/3*G[0
         ,u4]*G[1,1,v4] + 1/3*G[1,v4]*G[1 - v4,0,u4] )

       + Den[ - 1 + u4]^2*Num[ - 1 - 4*u4 + u4^2]*Num[ - 1 + v4 + u4]*
      Nc*v4 * (  - G[1 - v4,0,u4]*I*Pi - G[0,1 - v4,u4]*I*Pi - G[0,u4]*
         G[1,v4]*I*Pi )

       + Den[ - 1 + u4]^2*Num[1 + 2*v4 - u4]*Nc^(-1)*v4 * (  - 1/2*G[0,
         v4]*G[1,1 - v4,u4] - 1/2*G[0,v4]*G[1,u4]*I*Pi + 1/2*G[1,1 - v4
         ,1 - v4,u4] + 1/2*G[1,v4]*G[1,1 - v4,u4] - 1/2*G[1,0,v4]*G[1,
         u4] + 1/2*G[1,1,v4]*G[1,u4] )

       + Den[ - 1 + u4]^2*Num[2 + v4 - 2*u4]*Nc^(-1)*v4 * (  - G[1 - v4
         ,1 - v4,1 - v4,u4] + G[0,v4]*G[1 - v4,1 - v4,u4] + G[0,0,v4]*
         G[1,u4] - G[0,1,v4]*G[1,u4] - G[1,v4]*G[1 - v4,1 - v4,u4] - G[
         1,1,v4]*G[1 - v4,u4] - G[1,1,1,v4] )

       + Den[ - 1 + u4]^2*Num[4 - 8*v4 + 7*u4 - 12*u4*v4 - 17*u4^2 + 6*
      u4^2*v4 + 6*u4^3]*Nc*v4 * (  - 1/2*G[0,v4]*G[1,1 - v4,u4] - 1/2*
         G[1,0,v4]*G[1,u4] )

       + Den[ - 1 + u4]^2*Num[8 - 2*v4 - 20*u4 + 9*u4*v4 + 12*u4^2 + 3*
      u4^2*v4]*Nc*v4 * ( 1/3*G[1 - v4,0,u4] + 1/3*G[0,1 - v4,u4] + 1/3*
         G[0,u4]*G[1,v4] )

       + Den[ - 1 + u4]^2*Num[17 + v4 - 19*u4 + 2*u4*v4 + 2*u4^2]*Nc*v4
       * (  - G[0,0,0,v4] )

       + Den[ - 1 + u4]^2*Num[21 - 17*v4 - 33*u4 + 10*u4*v4 + 12*u4^2
       + 2*u4^2*v4]*Nc*v4 * ( 1/2*G[1 - v4,u4]*I*Pi + 1/2*G[1,v4]*I*Pi
          )

       + Den[ - 1 + u4]^2*Num[25 - 23*v4 - 35*u4 + 12*u4*v4 + 10*u4^2]*
      Nc^(-1)*v4 * (  - 1/2*G[1,0,v4] )

       + Den[ - 1 + u4]^2*Num[29 + 48*v4 - 29*u4]*Nc*v4 * (  - 1/6*G[0,
         v4]*G[1 - v4,1 - v4,u4] )

       + Den[ - 1 + u4]^2*Num[59 + 6*v4 - 62*u4 + 3*u4^2]*Nc*v4 * (  - 
         1/6*G[0,1,1,v4] )

       + Den[ - 1 + u4]^2*Num[338 - 213*v4 - 338*u4 + 36*u4*v4]*Nc*v4
       * ( 1/18*G[0,1,v4] )

       + Den[ - 1 + u4]^2*Num[v4 + u4 - 2*u4*v4 - 3*u4^2 + 2*u4^2*v4 + 
      2*u4^3]*Nc*v4 * (  - G[1 - v4, - v4,u4]*I*Pi - G[1 - v4, - v4,0,
         u4] + G[0,v4]*G[1 - v4, - v4,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[ - 3 + 7*
      v4 - 2*v4^2 - 2*v4^3 + 10*u4 - 11*u4*v4 - 2*u4*v4^2 + u4*v4^3 - 9
      *u4^2 + 2*u4^2*v4 + 2*u4^2*v4^2 + 2*u4^3 + u4^3*v4]*Nc*v4 * (  - 
         G[ - v4,u4]*I*Pi - G[ - v4,0,u4] + G[0,v4]*G[ - v4,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[ - 1 + v4 + u4]*Num[ - 2*
      v4^2 - 4*u4*v4 - u4^2 + u4^2*v4 + u4^2*v4^2 + u4^3*v4]*Nc * (  - 
         1/6*G[0,0,u4]*Pi^2 )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[2*v4 - 3*v4^2 + 4*u4 - 8*u4*
      v4 - 7*u4^2 + u4^2*v4^2 + 2*u4^3*v4 + u4^4]*Nc*v4 * ( 1/2*G[0,0,
          - v4,u4]*I*Pi - 1/2*G[0,0, - v4,u4]*G[0,v4] + 1/2*G[0,0, - v4
         ,0,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[2*v4^2 - 25*v4^3 + 4*u4*v4
       - 52*u4*v4^2 - 4*u4^2 - 29*u4^2*v4 + 15*u4^2*v4^3 + 4*u4^3 + 30*
      u4^3*v4^2 + 15*u4^4*v4]*Nc * ( 1/12*G[0, - v4,u4]*Pi^2 )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[2*v4^2 + v4^3 + 4*u4*v4 + 
      u4^2 - 3*u4^2*v4 + 3*u4^2*v4^3 - u4^3 + 6*u4^3*v4^2 + 3*u4^4*v4]*
      Nc * (  - 1/6*G[0,u4]*I*Pi^3 )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[4*v4^2 - v4^3 + 8*u4*v4 - 6*
      u4*v4^2 + 2*u4^2 - 9*u4^2*v4 + 13*u4^2*v4^3 - 2*u4^3 + 26*u4^3*
      v4^2 + 13*u4^4*v4]*Nc * ( 1/12*G[0,u4]*G[0,v4]*Pi^2 )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[5*v4^2 - 4*v4^3 + 10*u4*v4
       - 13*u4*v4^2 + 2*u4^2 - 14*u4^2*v4 + 2*u4^2*v4^3 - 2*u4^3 + 4*
      u4^3*v4^2 + 2*u4^4*v4]*Nc * ( Zeta[3]*G[0,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]^2*Num[v4^3 + 2*u4*v4^2 - 2*u4^2 + 
      u4^2*v4 + u4^2*v4^3 + 2*u4^3 + 2*u4^3*v4^2 + u4^4*v4]*Nc * (  - 1/
         2*G[0, - v4,0,0,u4] + 1/2*G[0,v4]*G[0, - v4,0,u4] - 1/2*G[0,0,
         v4]*G[0, - v4,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Num[ - 3 + 2*v4 + 6*v4^2 + 5*u4 + 
      10*u4*v4 + 4*u4^2]*Nc^(-1)*v4 * (  - G[ - v4,u4]*I*Pi - G[ - v4,0
         ,u4] + G[0,v4]*G[ - v4,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Num[ - 1 + v4 + u4]*Num[4 - 3*v4
       - 7*u4 + u4*v4 + u4^2]*Nc*v4 * ( G[0,1,1 - v4,u4] + G[0,1,u4]*I*
         Pi - G[0,1,u4]*G[0,v4] + G[0,1,u4]*G[1,v4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Num[1 + 4*v4 + 3*u4 + 2*u4*v4 + 2*
      u4^2]*Nc^(-1)*v4 * (  - G[0,u4]*G[0,v4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Num[6 - v4 - 7*u4 + 6*u4*v4 + 6*
      u4^2]*Nc*v4 * (  - 2/3*G[0,u4] )

       + Den[ - 1 + u4]*Den[v4 + u4]*Num[24 - 7*v4 - 18*v4^2 - 31*u4 - 
      24*u4*v4 + 6*u4*v4^2 - 6*u4^2 + 12*u4^2*v4 + 6*u4^3]*Nc*v4 * ( 1/
         6*G[0,v4]*G[1 - v4,u4]*I*Pi + 1/6*G[1,0,v4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 17 - 4*v4 - 8*u4 + 4*u4*v4 + 5*u4^2]*Nc*
      v4 * ( 1/2*G[0,v4]*G[1,1 - v4,1 - v4,u4] )

       + Den[ - 1 + u4]*Num[ - 10 + 19*v4 + 10*u4 + 7*u4^2*v4]*Nc * ( 1/
         12*G[0,v4]*G[1,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 9 - 4*v4 - 8*u4 + 4*u4*v4 + 3*u4^2]*Nc*
      v4 * (  - 1/2*G[0,1,v4]*G[1,1,u4] )

       + Den[ - 1 + u4]*Num[ - 8 - v4 + 8*u4 + 3*u4^2*v4]*Nc * ( 1/12*
         G[0,1 - v4,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 8 + 3*v4 + 8*u4 + 13*u4^2*v4]*Nc * (  - 
         1/12*G[1,0,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 7 - 20*v4 - 40*u4 + 20*u4*v4 + 23*u4^2]*
      Nc*v4 * ( 1/12*G[0,1,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 5 + u4^2]*Nc*v4 * (  - 1/2*G[0,1,1 - v4,
         0,u4] - 1/2*G[0,1,0,1 - v4,u4] - 1/2*G[0,1,0,u4]*I*Pi + 1/2*G[
         0,1,0,u4]*G[0,v4] - 1/2*G[0,1,0,u4]*G[1,v4] )

       + Den[ - 1 + u4]*Num[ - 4 - 2*v4 + 4*u4 + u4^2*v4]*Nc * ( 1/6*G[
         1 - v4,0,u4]*Pi^2 + 1/6*G[0,u4]*G[1,v4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 4 + 7*v4 - 4*v4^2 + 4*u4 - 8*u4*v4 + 4*
      u4*v4^2 + 3*u4^2*v4]*Nc * ( 1/2*G[1,1,1 - v4,u4]*I*Pi + 1/2*G[1,1
         ,u4]*G[1,v4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 3 - 13*v4 + 3*u4 + 9*u4^2*v4]*Nc * (  - 
         1/6*G[1,1 - v4,u4]*Pi^2 - 1/6*G[1,u4]*G[1,v4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 3 - 4*v4 - 8*u4 + 4*u4*v4 + 7*u4^2]*Nc*
      v4 * (  - 1/2*G[0,v4]*G[1,1 - v4,1,u4] + 1/2*G[1,1 - v4,1,1 - v4,
         u4] + 1/2*G[1,1 - v4,1,u4]*I*Pi + 1/2*G[1,v4]*G[1,1 - v4,1,u4]
          )

       + Den[ - 1 + u4]*Num[ - 3 - 2*v4 - 4*u4 + 2*u4*v4 + 4*u4^2]*Nc*
      v4 * (  - G[1,1,1,0,v4] )

       + Den[ - 1 + u4]*Num[ - 3 - v4 - 2*u4 + u4*v4]*Nc^(-1)*v4 * ( 1/
         6*G[0,v4]*G[1,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 3 + u4^2]*Nc*v4 * (  - 1/2*G[0, - v4,1
          - v4,u4]*I*Pi - 1/2*G[0, - v4,1 - v4,0,u4] - 1/2*G[0, - v4,u4
         ]*G[1,v4]*I*Pi + 1/2*G[0, - v4,u4]*G[1,0,v4] - 1/2*G[0, - v4,0
         ,1 - v4,u4] - 1/2*G[0, - v4,0,u4]*G[1,v4] + 1/2*G[0,v4]*G[0,
          - v4,1 - v4,u4] + 1/2*G[0,1,v4]*G[0, - v4,u4] )

       + Den[ - 1 + u4]*Num[ - 2 - 3*v4 - 2*v4^2 + 2*u4 - 4*u4*v4 + 2*
      u4*v4^2 + 2*u4^2*v4]*Nc * ( G[1,1,1 - v4,1 - v4,u4] + G[1,1,1 - 
         v4,u4]*G[1,v4] + G[1,1,u4]*G[1,1,v4] )

       + Den[ - 1 + u4]*Num[ - 2 + v4 + 2*u4 + u4^2*v4]*Nc * ( 1/2*G[0,
         v4]*G[0,1 - v4,0,u4] )

       + Den[ - 1 + u4]*Num[ - 2 + v4 + 2*u4 + 3*u4^2*v4]*Nc * (  - 1/2
         *G[0,v4]*G[1,0,u4]*I*Pi + 1/2*G[1,1 - v4,0,u4]*I*Pi + 1/2*G[1,
         0,1 - v4,u4]*I*Pi + 1/2*G[1,0,u4]*G[1,v4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 2 + v4 + 2*u4 + 5*u4^2*v4]*Nc * (  - 1/2
         *G[0,v4]*G[1,1 - v4,u4]*I*Pi - 1/2*G[1,0,v4]*G[1,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 2 + 3*v4 + 2*u4 + u4^2*v4]*Nc * (  - 1/2
         *G[0,v4]*G[1,0,0,u4] + 1/2*G[0,0,0,v4]*G[1 - v4,u4] + 1/2*G[1,
         1 - v4,0,0,u4] + 1/2*G[1,0,1 - v4,0,u4] + 1/2*G[1,0,0,1 - v4,
         u4] + 1/2*G[1,0,0,u4]*I*Pi + 1/2*G[1,0,0,u4]*G[1,v4] + 1/2*G[1
         ,0,0,0,v4] )

       + Den[ - 1 + u4]*Num[ - 2 + 3*v4 + 2*u4 + 3*u4^2*v4]*Nc * (  - 1/
         2*G[0,u4]*G[1,0,0,v4] - 1/2*G[0,0,v4]*G[1 - v4,0,u4] )

       + Den[ - 1 + u4]*Num[ - 2 + 5*v4 - 4*v4^2 + 2*u4 - 8*u4*v4 + 4*
      u4*v4^2 + 5*u4^2*v4]*Nc * ( 1/2*G[0,0,1 - v4,u4]*G[0,v4] )

       + Den[ - 1 + u4]*Num[ - 2 + 5*v4 + 2*u4 + u4^2*v4]*Nc * (  - 1/2
         *G[0,0,0,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[ - 2 + 11*v4 + 2*u4 + u4^2*v4]*Nc * ( 1/2*
         G[0,u4]*G[1,1,0,v4] + 1/2*G[1,0,v4]*G[1 - v4,0,u4] )

       + Den[ - 1 + u4]*Num[ - 2 + 17*v4 + 2*u4 + 3*u4^2*v4]*Nc * ( 1/2
         *G[0,0,v4]*G[1,1 - v4,u4] + 1/2*G[1,0,0,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[ - 2 + 31*v4 - 10*v4^2 + 2*u4 - 20*u4*v4 + 
      10*u4*v4^2 + 6*u4^2*v4]*Nc * (  - 1/6*G[1,1,u4]*Pi^2 )

       + Den[ - 1 + u4]*Num[ - 1 - 4*v4 - 8*u4 + 4*u4*v4 + 5*u4^2]*Nc*
      v4 * (  - 1/2*G[0,1,1 - v4,u4]*I*Pi + 1/2*G[0,1,u4]*G[0,v4]*I*Pi
          - 1/2*G[0,1,u4]*G[1,v4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 1 - 3*v4 - 3*v4^2 + u4 - 6*u4*v4 + 3*u4*
      v4^2 + 3*u4^2*v4]*Nc * (  - G[1,0,v4]*G[1 - v4,1 - v4,u4] )

       + Den[ - 1 + u4]*Num[ - 1 - v4 - 3*v4^2 + u4 - 6*u4*v4 + 3*u4*
      v4^2 + 4*u4^2*v4]*Nc * (  - G[1,1,0,v4]*G[1 - v4,u4] )

       + Den[ - 1 + u4]*Num[ - 1 + v4 + u4]*Nc * (  - G[1 - v4,1 - v4,0
         ,0,u4] - G[1 - v4,0,1 - v4,0,u4] - G[1 - v4,0,0,1 - v4,u4] - 
         G[1 - v4,0,0,u4]*I*Pi - G[0,1 - v4,1 - v4,0,u4] - G[0,1 - v4,0
         ,1 - v4,u4] - G[0,1 - v4,0,u4]*I*Pi - G[0,1 - v4,0,u4]*G[1,v4]
          - G[0,0,1 - v4,1 - v4,u4] - G[0,0,1 - v4,u4]*I*Pi - G[0,0,1
          - v4,u4]*G[1,v4] - G[0,0,u4]*G[1,v4]*I*Pi - G[0,0,u4]*G[1,1,
         v4] - G[1,v4]*G[1 - v4,0,0,u4] )

       + Den[ - 1 + u4]*Num[ - 1 + v4 + u4 + u4^2*v4]*Nc * ( G[0,u4]*G[
         1,0,v4]*I*Pi + G[0,v4]*G[1 - v4,0,u4]*I*Pi + G[0,v4]*G[0,1 - 
         v4,u4]*I*Pi + G[0,v4]*G[1,1 - v4, - v4,u4] - G[0,v4]*G[1,1 - 
         v4,0,u4] + G[0,v4]*G[1,0, - v4,u4] - G[0,0,v4]*G[0,1 - v4,u4]
          + G[0,0,v4]*G[1,u4]*I*Pi + G[0,0,v4]*G[1,0,u4] - G[1,1 - v4,
          - v4,u4]*I*Pi - G[1,1 - v4, - v4,0,u4] - G[1,0, - v4,u4]*I*Pi
          - G[1,0, - v4,0,u4] - G[1,0,u4]*G[1,0,v4] )

       + Den[ - 1 + u4]*Num[ - 1 + 2*v4 + u4]*Nc * (  - G[1 - v4,1 - v4
         ,0,u4]*I*Pi - G[1 - v4,0,1 - v4,u4]*I*Pi - G[0,1 - v4,1 - v4,
         u4]*I*Pi - G[0,1 - v4,u4]*G[1,v4]*I*Pi + G[0, - v4, - v4,u4]*I
         *Pi + G[0, - v4, - v4,0,u4] - G[0,u4]*G[1,1,v4]*I*Pi - G[0,v4]
         *G[0, - v4, - v4,u4] - G[1,v4]*G[1 - v4,0,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[ - 1 + 3*v4 - 2*v4^2 + u4 - 4*u4*v4 + 2*u4*
      v4^2 + 3*u4^2*v4]*Nc * ( G[0,0,1,1 - v4,u4] + G[0,0,1,u4]*I*Pi - 
         G[0,0,1,u4]*G[0,v4] + G[0,0,1,u4]*G[1,v4] )

       + Den[ - 1 + u4]*Num[ - 1 + 3*v4 + u4]*Nc * ( G[1 - v4,1 - v4,
          - v4,u4]*I*Pi + G[1 - v4,1 - v4, - v4,0,u4] - G[0,v4]*G[1 - 
         v4,1 - v4, - v4,u4] )

       + Den[ - 1 + u4]*Num[ - 1 + 4*v4 - v4^2 + u4 - 2*u4*v4 + u4*v4^2
      ]*Nc^(-1) * ( G[1,0,0,0,v4] )

       + Den[ - 1 + u4]*Num[ - 1 + 5*v4 + u4]*Nc * ( G[0,v4]*G[1 - v4,1
          - v4,0,u4] )

       + Den[ - 1 + u4]*Num[ - 1 + u4 + u4^2*v4]*Nc * ( G[1 - v4,0, - 
         v4,u4]*I*Pi + G[1 - v4,0, - v4,0,u4] + G[0,1 - v4, - v4,u4]*I*
         Pi + G[0,1 - v4, - v4,0,u4] - G[0,v4]*G[1 - v4,0, - v4,u4] - 
         G[0,v4]*G[0,1 - v4, - v4,u4] - 1/3*G[1,u4]*I*Pi^3 )

       + Den[ - 1 + u4]*Num[1 - 6*v4 - 12*u4 + 6*u4*v4 + 5*u4^2]*Nc*v4
       * (  - 1/2*G[0,v4]*G[1 - v4,0,1 - v4,u4] )

       + Den[ - 1 + u4]*Num[1 - v4 - 2*v4^2 - u4 - 4*u4*v4 + 2*u4*v4^2
       + 3*u4^2*v4]*Nc * (  - G[0,v4]*G[0,1 - v4,1 - v4,u4] )

       + Den[ - 1 + u4]*Num[1 - v4 - 2*u4 + u4*v4]*Nc^(-1)*v4 * (  - 
         Zeta[3]*G[1,u4] - G[0,v4]*G[1,1 - v4,u4]*I*Pi - G[0,0,0,0,v4]
          - G[0,1,0,v4]*G[1,u4] - G[1,0,v4]*G[1,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[1 + 3*v4 - u4]*Nc^(-1) * (  - G[0,1,1,0,v4]
          )

       + Den[ - 1 + u4]*Num[1 + 8*v4 - u4]*Nc * (  - G[1,0,v4]*G[1,1 - 
         v4,u4] - G[1,1,0,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[1 + u4^2]*Nc*v4 * (  - 1/2*G[0,0,u4]*G[0,v4
         ]*I*Pi - 1/2*G[0,0,u4]*G[0,1,v4] + 1/2*G[0,0,1,v4]*G[1 - v4,u4
         ] + 1/2*G[1,0,0,1,v4] )

       + Den[ - 1 + u4]*Num[2 - 7*v4 - 2*u4 + u4^2*v4]*Nc * (  - 1/2*G[
         0,1 - v4,u4]*G[1,0,v4] + 1/2*G[0,1,0,v4]*G[0,u4] - 1/2*G[0,1,0
         ,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[2 - 5*v4 - 2*u4 + u4^2*v4]*Nc * (  - 1/2*G[
         0,1,1,v4]*I*Pi - 1/2*G[0,1,1,v4]*G[0,u4] )

       + Den[ - 1 + u4]*Num[2 - 2*v4 - 4*u4 + 2*u4*v4 + u4^2]*Nc*v4
       * (  - G[0,v4]*G[1,1,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[2 + v4 - 2*u4 + 5*u4^2*v4]*Nc * (  - 1/2*
         Zeta[3]*G[1,u4] )

       + Den[ - 1 + u4]*Num[2 + 3*v4 - 4*v4^2 - 2*u4 - 8*u4*v4 + 4*u4*
      v4^2 + 7*u4^2*v4]*Nc * ( 1/2*G[0,1,1,0,v4] )

       + Den[ - 1 + u4]*Num[2 + 5*v4 - 2*u4]*Nc * ( G[0,v4]*G[1,1,1 - 
         v4,u4] + G[1,0,v4]*G[1,1,u4] )

       + Den[ - 1 + u4]*Num[2 + u4^2]*Nc*v4 * ( G[0,u4]*G[1,0,1,v4] + 
         G[0,1,v4]*G[1 - v4,0,u4] )

       + Den[ - 1 + u4]*Num[3 + u4^2]*Nc*v4 * ( 1/2*G[0,0,u4]*G[0,0,v4]
          + 1/2*G[0,1,v4]*G[0,1 - v4,u4] )

       + Den[ - 1 + u4]*Num[4 - 11*v4 - 4*u4 + u4^2*v4]*Nc * ( 1/2*G[0,
         1,1,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[4 - 9*v4 - 4*u4 + u4^2*v4]*Nc * ( 1/2*G[0,1
         ,v4]*G[1,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[4 + v4 - 4*v4^2 - 4*u4 - 8*u4*v4 + 4*u4*
      v4^2 + 3*u4^2*v4]*Nc * (  - 1/2*G[0,v4]*G[1,1,1,u4] + 1/2*G[1,1,1
         ,1 - v4,u4] + 1/2*G[1,1,1,u4]*I*Pi + 1/2*G[1,1,1,u4]*G[1,v4] )

       + Den[ - 1 + u4]*Num[5 - v4 - 2*u4 + u4*v4]*Nc^(-1)*v4 * (  - G[
         0,0,0,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[5 + u4^2]*Nc*v4 * ( 1/2*G[1,1 - v4,1 - v4,
         u4]*I*Pi + 1/2*G[1,v4]*G[1,1 - v4,u4]*I*Pi + 1/2*G[1,1,v4]*G[1
         ,u4]*I*Pi )

       + Den[ - 1 + u4]*Num[7 + u4^2]*Nc*v4 * (  - G[0,1,v4]*G[1,1 - v4
         ,u4] - G[1,0,1,v4]*G[1,u4] )

       + Den[ - 1 + u4]*Num[13 + u4^2]*Nc*v4 * (  - 1/2*G[0,0,v4]*G[1,1
         ,u4] )

       + Den[v4 + u4]*Nc^(-1)*v4 * (  - 1/2*G[ - v4,u4]*Pi^2 + G[ - v4,
         0,u4]*I*Pi + G[ - v4,0,0,u4] - G[0,v4]*G[ - v4,u4]*I*Pi - G[0,
         v4]*G[ - v4,0,u4] + G[0,0,v4]*G[ - v4,u4] )

       + Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[1 + v4 + u4]*Num[2 - 6*v4
       + 3*v4^2 - 6*u4 + 6*u4*v4 + 3*u4^2]*Nc*v4 * ( 1/2*G[ - v4,0,u4]*
         I*Pi - 1/2*G[0,v4]*G[ - v4,u4]*I*Pi )

       + Den[v4 + u4]*Den[ - 1 + v4 + u4]*Num[6 - 20*v4 - 15*v4^2 + 15*
      v4^3 - 20*u4 - 30*u4*v4 + 45*u4*v4^2 - 15*u4^2 + 45*u4^2*v4 + 15*
      u4^3]*Nc*v4 * (  - 1/12*G[ - v4,u4]*Pi^2 )

       + Den[v4 + u4]^2*Nc^(-1)*u4^2 * ( G[0, - v4,0,u4]*I*Pi + G[0, - 
         v4,0,0,u4] - G[0,v4]*G[0, - v4,u4]*I*Pi - G[0,v4]*G[0, - v4,0,
         u4] + G[0,0,v4]*G[0, - v4,u4] )

       + Den[v4 + u4]^2*Num[ - 1 + v4 + u4]*Num[ - v4 + v4^2 - 2*u4 + 
      u4*v4]*Nc^(-1)*v4 * ( G[0,0, - v4,u4]*I*Pi - G[0,0, - v4,u4]*G[0,
         v4] + G[0,0, - v4,0,u4] )

       + Den[v4 + u4]^2*Num[ - 2*v4^2 - 2*v4^3 + v4^4 - 4*u4*v4 - 4*u4*
      v4^2 + 2*u4*v4^3 - u4^2 - 2*u4^2*v4 + u4^2*v4^2]*Nc^(-1) * (  - 1/
         6*G[0,u4]*G[0,v4]*Pi^2 )

       + Den[v4 + u4]^2*Num[v4^2 + 2*u4*v4 - 2*u4^2]*Nc^(-1) * ( 1/6*G[
         0, - v4,u4]*Pi^2 )

       + Den[v4 + u4]^2*Num[2*v4^2 - 4*v4^3 + 2*v4^4 + 4*u4*v4 - 8*u4*
      v4^2 + 4*u4*v4^3 + u4^2 - 4*u4^2*v4 + 2*u4^2*v4^2]*Nc^(-1) * ( 
          - 1/6*G[0,u4]*I*Pi^3 - 1/6*G[0,0,u4]*Pi^2 )

       + Den[v4 + u4]^2*Num[5*v4^2 - 2*v4^3 + v4^4 + 10*u4*v4 - 4*u4*
      v4^2 + 2*u4*v4^3 + 2*u4^2 - 2*u4^2*v4 + u4^2*v4^2]*Nc^(-1) * ( 
         Zeta[3]*G[0,u4] )

       + Den[v4 + u4]^2*Num[3*v4^3 + 6*u4*v4^2 + 3*u4*v4^3 + 2*u4^2 + 3
      *u4^2*v4 + 6*u4^2*v4^2 + 3*u4^3*v4]*Nc * (  - 1/2*G[0, - v4,0,u4]
         *I*Pi + 1/2*G[0,v4]*G[0, - v4,u4]*I*Pi )

       + Den[v4 + u4]*Num[ - 2 - v4 + 2*v4^2 - u4 + 4*u4*v4 + 2*u4^2]*
      Nc*v4 * ( 1/2*G[ - v4,0,0,u4] - 1/2*G[0,v4]*G[ - v4,0,u4] + 1/2*
         G[0,0,v4]*G[ - v4,u4] )

       + Den[v4 + u4]*Num[ - 1 + v4 + u4]*Nc^(-1)*v4 * ( 4*G[0,u4] + G[
         0,u4]*I*Pi + G[0,0,u4] )

       + Den[v4 + u4]*Num[ - 1 + v4 + u4]*Nc*v4 * (  - G[0,0,u4] )

       + Num[ - 5 + 6*v4 + 7*u4]*Nc*v4 * (  - 1/2*G[1 - v4,0,1,1 - v4,
         u4] - 1/2*G[1 - v4,0,1,u4]*I*Pi + 1/2*G[0,v4]*G[1 - v4,0,1,u4]
          - 1/2*G[1,v4]*G[1 - v4,0,1,u4] )

       + Num[ - 3 + 4*v4 + 5*u4]*Nc*v4 * (  - 1/2*G[0,1,1 - v4,1 - v4,
         u4] - 1/2*G[0,1,1 - v4,u4]*G[1,v4] + 1/2*G[0,1,u4]*G[0,1,v4]
          - 1/2*G[0,1,u4]*G[1,1,v4] )

       + Num[ - 2 - v4 + 4*v4^2 + 7*u4*v4]*Nc * (  - 1/2*G[0,1 - v4,1,1
          - v4,u4] - 1/2*G[0,1 - v4,1,u4]*I*Pi - 1/2*G[0,1 - v4,1,u4]*
         G[1,v4] + 1/2*G[0,v4]*G[0,1 - v4,1,u4] )

       + Num[ - 2 + v4]*Nc^(-1)*v4 * ( G[0,v4]*G[1,1 - v4, - v4,u4] - 
         G[0,v4]*G[1,1 - v4,0,u4] + G[0,v4]*G[1,0, - v4,u4] - G[0,0,u4]
         *G[0,0,v4] - G[0,0,v4]*G[0,u4]*I*Pi + G[0,0,v4]*G[1,1 - v4,u4]
          + G[0,0,v4]*G[1,u4]*I*Pi + G[0,0,v4]*G[1,0,u4] + G[0,0,0,v4]*
         I*Pi + G[0,0,0,v4]*G[0,u4] - G[1,1 - v4, - v4,u4]*I*Pi - G[1,1
          - v4, - v4,0,u4] - 1/6*G[1,1 - v4,u4]*Pi^2 + 1/3*G[1,u4]*I*
         Pi^3 - 1/6*G[1,u4]*G[1,v4]*Pi^2 - G[1,0, - v4,u4]*I*Pi - G[1,0
         , - v4,0,u4] + 1/3*G[1,0,u4]*Pi^2 - G[1,0,u4]*G[1,0,v4] + G[1,
         0,v4]*G[1,1 - v4,u4] + G[1,0,0,v4]*G[1,u4] + G[1,1,0,v4]*G[1,
         u4] )

       + Num[ - 2 + 3*v4 + 3*u4*v4]*Nc * (  - 1/2*G[0,1,v4]*G[0,u4]*I*
         Pi )

       + Num[ - 1 - 3*v4 + 3*v4^2 + 3*u4*v4]*Nc * ( G[ - v4,1 - v4,1,1
          - v4,u4] + G[ - v4,1 - v4,1,u4]*I*Pi + G[ - v4,0,1,1 - v4,u4]
          + G[ - v4,0,1,u4]*I*Pi - G[0,v4]*G[ - v4,1 - v4,1,u4] + G[0,
         v4]*G[ - v4,0,1 - v4,u4] - G[0,v4]*G[ - v4,0,1,u4] + G[1,v4]*
         G[ - v4,1 - v4,1,u4] + G[1,v4]*G[ - v4,0,1,u4] + G[1,0,v4]*G[
          - v4,1 - v4,u4] + G[1,1,0,v4]*G[ - v4,u4] )

       + Num[ - 1 - 2*v4 + v4^2]*Nc^(-1) * ( G[0,1,0,v4]*G[0,u4] )

       + Num[ - 1 + v4]^2*Nc^(-1) * ( G[0,1 - v4, - v4,u4]*I*Pi + G[0,1
          - v4, - v4,0,u4] + 1/6*G[0,1 - v4,u4]*Pi^2 - G[0,1 - v4,u4]*
         G[1,0,v4] + 1/6*G[0,u4]*G[1,v4]*Pi^2 + G[0,u4]*G[1,0,v4]*I*Pi
          - G[0,u4]*G[1,0,0,v4] - G[0,u4]*G[1,1,0,v4] - G[0,v4]*G[0,1
          - v4, - v4,u4] + G[0,v4]*G[0,1 - v4,u4]*I*Pi + G[0,v4]*G[0,1
          - v4,0,u4] + G[0,0,u4]*G[1,0,v4] - G[0,0,v4]*G[0,1 - v4,u4]
          - G[1,0,0,v4]*I*Pi )

       + Num[ - 1 + v4 + u4]*Nc*v4 * (  - G[1 - v4,0,0,u4] - G[0,1 - v4
         ,0,u4] - G[0,0,1 - v4,u4] - G[0,0,u4]*I*Pi + G[0,0,u4]*G[0,v4]
          - G[0,0,u4]*G[1,v4] - 3*G[0,1,v4]*G[ - v4,1 - v4,u4] - 2*G[0,
         1,1,1 - v4,u4] - 2*G[0,1,1,u4]*I*Pi + 2*G[0,1,1,u4]*G[0,v4] - 
         2*G[0,1,1,u4]*G[1,v4] - 3*G[1,0,1,v4]*G[ - v4,u4] )

       + Num[ - 1 + 2*v4 + 3*u4]*Nc*v4 * ( G[0,v4]*G[1,0,1,u4] - G[1,0,
         1,1 - v4,u4] - G[1,0,1,u4]*I*Pi - G[1,0,1,u4]*G[1,v4] )

       + Num[ - 1 + 4*v4 + 7*u4]*Nc*v4 * (  - 1/2*G[0,v4]*G[1,0,1 - v4,
         u4] )

       + Num[1 - 3*v4 + 3*v4^2 + 3*u4*v4]*Nc * (  - G[0,v4]*G[ - v4,1
          - v4,u4]*I*Pi - G[1,0,v4]*G[ - v4,u4]*I*Pi )

       + Num[1 + v4 + u4*v4]*Nc * (  - G[0,0,v4]*G[1 - v4,u4]*I*Pi - G[
         1,0,0,v4]*I*Pi )

       + Num[1 + u4]*Nc*v4 * (  - G[1 - v4,1,1 - v4,0,u4] - G[1 - v4,1,
         0,1 - v4,u4] - G[1 - v4,1,0,u4]*I*Pi + G[0,v4]*G[1 - v4,1,0,u4
         ] - 1/2*G[0,v4]*G[1,1,0,u4] + G[0,0,v4]*G[0,u4]*I*Pi - 1/2*G[0
         ,0,v4]*G[0,1,u4] - 1/2*G[0,0,0,1,v4] + 1/2*G[0,1,1 - v4,u4]*G[
         0,v4] + 1/2*G[0,1,u4]*G[1,0,v4] - 1/2*G[0,1,v4]*G[1,0,u4] + 1/
         2*G[1,1 - v4,1 - v4,0,u4] + 1/2*G[1,1 - v4,0,1 - v4,u4] - G[1,
         v4]*G[1 - v4,1,0,u4] + 1/2*G[1,v4]*G[1,1 - v4,0,u4] + 1/2*G[1,
         0,1 - v4,1 - v4,u4] + 1/2*G[1,0,1 - v4,u4]*G[1,v4] + 1/2*G[1,0
         ,u4]*G[1,1,v4] + 1/2*G[1,1,1 - v4,0,u4] + 1/2*G[1,1,0,1 - v4,
         u4] + 1/2*G[1,1,0,u4]*I*Pi + 1/2*G[1,1,0,u4]*G[1,v4] )

       + Num[4 - 9*v4 + 9*v4^2 + 9*u4*v4]*Nc * (  - 1/6*G[ - v4,1 - v4,
         u4]*Pi^2 - 1/6*G[1,v4]*G[ - v4,u4]*Pi^2 )

       + Num[4 + 3*v4 + 3*u4*v4]*Nc * ( 1/2*G[1 - v4,1,1,1 - v4,u4] + 1/
         2*G[1 - v4,1,1,u4]*I*Pi - 1/2*G[0,v4]*G[1 - v4,1,1,u4] + 1/2*
         G[1,v4]*G[1 - v4,1,1,u4] )) ; 


